A uniform degree bound for modular rank-two Nahm sums

Let $F$ be a rank-two symmetrizable Nahm sum, with any symmetrizer $\operatorname{diag}(d_1,d_2)$, a positive-definite rational matrix and rational shifts, and let $K$ be the field generated by its Nahm point; write $m=d_2/d_1$. We prove that if $q^cF$ is modular, then $[K:\mathbb{Q}]\le 24$. Modularity forces the higher coefficients of the logarithmic radial asymptotic expansion to vanish; we study the resulting polynomial equations through their Newton polygons and a pole-order analysis along the determinant conic, and for $m=1$ show that their common components occur only on one explicit family, whose Nahm point is rational. For equal row sums, Bloch-group torsion gives $[K:\mathbb{Q}]\le 2$. For complementary Nahm coordinates, the bound is $2$ when $m\ne 1$ and $4$ when $m=1$, using the first two asymptotic corrections in the latter case. Several steps of the proofs rely on exact computation.

==> anc/README.txt <==
Ancillary files for "A uniform degree bound for modular rank-two Nahm sums"

code/                PARI/GP 2.17 (via cypari2) and Python 3 scripts for every computational claim of the
                     paper (Appendix A); run each script from code/. Outputs are in code/logs/.
independent_checks/  second implementations in SymPy/python-flint: the main certificates of Sections 2 and 5-6
                     (top level), and the first-coefficient checks of Sections 3, 4 and 8 (first_coefficient/).

Requirements: PARI/GP 2.17 with cypari2; Python 3 with sympy and python-flint; for code/m1/ also Singular 4.3.2
(on PATH as 'Singular').

Section 1 (formal expansion; known examples, Table 1)
  formal.gp (formalells)                      formal corrections l_1..l_5
  python3 spot_compare.py                     complete Psi_2..Psi_5 at six points against the unshifted recurrence
                                              (spot_dump.py; inputs spot_p*.json) -> logs/spot_compare.log
  python3 known_examples.py 0 7; python3 known_examples.py 7 14
                                              Nahm points to 600 digits, fields, vanishing of Psi_2..Psi_5 -> logs/known_examples.log
  python3 known_gcd.py                        gcd(Psi_2, Psi_3) = 1 at all 38 pairs -> logs/known_gcd.log
Section 2 (structure of Psi_j)
  psi_sym.py, coprime3.py                     Psi_2, Psi_3 symbolic; supports and degrees
  sym4.py, top5b.py, cert5.py                 Psi_4 symbolic edges; Psi_5 top/right edges; N_5 corners (recorded for completeness)
  vert.py, j4.py                              rank-one numerators and corners
  python3 exchange_check.py                   Lemma 2.4 -> logs/exchange_check.log
  rk1b.py, rk1c.py, rk1d.py, mu.py            rank-one classification (Theorem 2.6) and multiplicities
  curve_q.py, l3curve.py, airy2.py            rank-one conic identity
  python3 conic_order.py; python3 conic_sym.py 2
                                              Lemma 2.9 (weighted order at conic points) -> logs/conic_order.log, logs/conic_sym.log
Section 3 (the first radial coefficient)
  python3 first_coeff.py                      formula (1) symbolic; bidegree; conic and b = 0 restrictions; corners;
                                              the b = 0 decoupling and the B2 identities (2) -> logs/first_coeff.log
  python3 first_corners.py                    corner coefficients of f_r -> logs/first_corners.log
  python3 fr_edges.py; python3 fr_divides.py   the four edges of f_r as rank-one first numerators
  python3 fr_divides2.py; fr_divides3.py; fr_divides4.py
                                              Lemma 3.2 (edge divisibility), cases (i)-(iv); gcd(N2,N3) at the special pairs
  python3 known_exact.py                      all 38 known pairs: Nahm point in an exact number field (Nahm equations
                                              verified exactly), r = lambda_1(P) rational, gcd(f_r, Psi_2) = 1 -> logs/known_exact.log
  python3 first_known.py                      numerical values of r and c at the 38 pairs (220 digits) -> logs/first_known.log
Section 4 (diagonal rigidity)
  python3 check32.py                          Lemma 4.1 (U-forms, factorizations, Case B); corner fit of f_r at j = 1
                                              against Psi_2..Psi_4 at all four corners -> logs/check32.log
Sections 5-7 (shape, casework for b != 0, b = 0)
  python3 gate11.py                           (1,1) rectangles, all six conic branches; ~3 min -> logs/gate11.log
  python3 gate11_branchC.py                   the branch q = c*kappa^2 alone -> logs/gate11_branchC.log
  python3 gate_thin.py 0 38                   thin rectangles (delete gate_thin.pkl for a fresh run)
  python3 gate_thin_pts.py; python3 gate_points_final.py
                                              rational points; exact gcd(Psi_2, Psi_3) at P1, P2
  fam5.py, t5.py                              families T1-T5 with k symbolic
Section 8 (the count)
  python3 euler_check.py                      Lemma 8.1 values and the A = 1 formula -> logs/euler_check.log
  python3 check32c.py                         Lemma 8.2 at a simple and a double conic root on the boundary -> logs/check32c.log
  python3 first_res.py                        Res_Y(f_r, Psi_2) = C3^4 R_24 at (s1, 1/7) (and the higher H_k) -> logs/first_res.log
Section 9 (remarks)
  python3 joint_check.py                      common zeros of f_r, Psi_2, Psi_3 with D != 0 at the first shift of each of
                                              the 14 matrices and at the generic point -> logs/joint_check.log
  python3 phi_poly.py                         Phi(r) = prod over the common zeros Q of Psi_2, Psi_3 (D != 0) of (r - lambda_1(Q)),
                                              at the generic point and in Examples 1 and 7 -> logs/phi_poly.log
Further numerical evidence
  box*.py, fam*.py, coprime*.py and their .jsonl outputs

Implementation notes: (a) in PsiL/PsiSym the formal variable m of the correction formula must be
identified with the matrix parameter; (b) multivariate factor in PARI can fail on large inputs, so
factorisations are done univariately after elimination.

Section 9 (the symmetric case m = 1) -- code/m1/, run from code/ (paths are relative, e.g. m1/enum_good.json)
  m1/CASES.md is the final case table (parameter conditions and the reason for each exclusion); m1/README.txt is the
  chronological log.  Final-version scripts: fix_enum.py (exact enumeration), fix_ord22p.py + fix_points.py + fix_pat1.py
  (ordinary (2,2), Groebner cross-check), ord22_certificates.py (Proposition 9.3), fix_status.py, fix_run.py, fix_pos.py, fix_moeb.py, fix_tangent.py.  Earlier entry points:
  rho_lines.py, special_pairs.py          the six effective pairs and rho; common roots at special pairs (A = 0, -1 incl.)
  xy1_exact.py, xy1_family2.py, xy1_zagier.py, xy_close.py, xy_zagier2.py, diag_line.py, diag_line2.py
                                          XY = 1 and Y = X (conic condition, corners, Case B, Psi_4)
  gen22_param.py, gen22_symbolic.py, gen22_fam4.py, gen22_check.py
                                          simple roots, bidegree (2,2)
  enum_special.py -> enum_filter.py -> enum_explicit.py -> sing_gen.py -> sing_run.py, sing_slow.py, sing_points.py
                                          special roots (sing_gen.py regenerates sing_systems.json, omitted for size)
  fam702.py, fam911.py, fam911_sym.py     the one-dimensional families
  b0_all.py -> b0_sing.py -> b0_divide.py, b0_xy1b.py            b = 0
  deg_a1.py, a1_all.py -> a1_sing.py -> a1_divide.py, a1_status.py, a1_pts.py, a1_last.py, a1_483.py, c638.py   a = 1
  sym_check.py                            exchange symmetry at m = 1 (d = 1 from a = 1)
  aa1_all.py -> aa1_sing.py -> aa1_divide.py, aa1_136.py, aa1_comp.py, aa1_curves.py                             a = d = 1
  *.json                                  case lists and Singular results as produced

ONE-COMMAND CHECK of Sections 1, 6, 8 and 11 (run from code/):  bash verify_all.sh quick  (~30 s)   or   bash verify_all.sh full  (~8 min)
  (exits nonzero if any checker fails; full log in code/logs/)

Section 8 (sixfold cancellation): reciprocity certificate, all parameters symbolic
  cd code/pole; python3 run_recip.py 4     builds N_1..N_4 (the numerators R_1, Psi_2..Psi_4) and checks the reciprocity
                                           identities; results in recip_results.txt (all residuals 0; about 4 minutes, 2 GB)
  python3 recip_check.py J                 rechecks one j from the saved N_J.gp
  python3 thin_rational.py                 rational m (Lemma norm): gcd(Psi_2,Psi_3) = 1 at the thin points P1..P4
  python3 families_check.py                Section 11 (two exceptional families): the identities for the complementary
                                           family and its m = 1 case, with eta, theta, B, C symbolic (needs N1.gp, N2.gp)
  python3 spot_rational_m.py               rational m: normalization identity, generic structure and count at
                                           m = 3/2, 5/3, 7/4, 25/2, families T1-T5 at rational k



==> anc/code/EE2.gp <==
[(-5045/4565043429507072*be + 5045/18260173718028288)*AA^17 + (-29285/3043362286338048*be^2 + 259385/18260173718028288*be - 17155/4057816381784064)*AA^16 + (85/1320903770112*be^3 + 10925/380420285792256*be^2 - 1102415/12173449145352192*be + 4391485/146081389744226304)*AA^15 + (2938805/9130086859014144*be^4 - 7345205/9130086859014144*be^3 + 8333345/73040694872113152*be^2 + 17861605/48693796581408768*be - 6456865/48693796581408768)*AA^14 + (-26455/28179280429056*be^5 - 616085/570630428688384*be^4 + 47821795/12173449145352192*be^3 - 169718065/146081389744226304*be^2 - 99481225/97387593162817536*be + 238642435/584325558976905216)*AA^13 + (-8638355/2282521714753536*be^6 + 4481015/380420285792256*be^5 - 125384875/73040694872113152*be^4 - 432603155/36520347436056576*be^3 + 1408846985/292162779488452608*be^2 + 98317675/48693796581408768*be - 6751895/7213895789838336)*AA^12 + (31304395/4565043429507072*be^7 + 195510275/18260173718028288*be^6 - 1783011095/36520347436056576*be^5 + 361113085/18260173718028288*be^4 + 398590075/16231265527136256*be^3 - 1263724225/97387593162817536*be^2 - 275690915/97387593162817536*be + 484102535/292162779488452608)*AA^11 + (50815865/2282521714753536*be^8 - 9270065/112717121716224*be^7 + 822534095/36520347436056576*be^6 + 8636516885/73040694872113152*be^5 - 850644185/12173449145352192*be^4 - 10369150165/292162779488452608*be^3 + 14755294135/584325558976905216*be^2 + 769635095/292162779488452608*be - 451189025/194775186325635072)*AA^10 + (-17623675/570630428688384*be^9 - 47733125/1141260857376768*be^8 + 79536895/285315214344192*be^7 - 388176905/2282521714753536*be^6 - 854075935/4565043429507072*be^5 + 5601298505/36520347436056576*be^4 + 1229601145/36520347436056576*be^3 - 1808772025/48693796581408768*be^2 - 318574385/292162779488452608*be + 755848385/292162779488452608)*AA^9 + (-83455615/1141260857376768*be^10 + 734504225/2282521714753536*be^9 - 3188259785/18260173718028288*be^8 - 9498647915/18260173718028288*be^7 + 2879231695/6086724572676096*be^6 + 3396264415/18260173718028288*be^5 - 69835885235/292162779488452608*be^4 - 1368412895/97387593162817536*be^3 + 6159925585/146081389744226304*be^2 - 318574385/292162779488452608*be - 451189025/194775186325635072)*AA^8 + (105175225/1141260857376768*be^11 + 178362365/4565043429507072*be^10 - 2473589585/3043362286338048*be^9 + 883434875/1141260857376768*be^8 + 865432835/1521681143169024*be^7 - 59121347125/73040694872113152*be^6 - 11645153045/146081389744226304*be^5 + 559816115/2028908190892032*be^4 - 1368412895/97387593162817536*be^3 - 1808772025/48693796581408768*be^2 + 769635095/292162779488452608*be + 484102535/292162779488452608)*AA^7 + (613170425/4565043429507072*be^12 - 3311964425/4565043429507072*be^11 + 4252134925/6086724572676096*be^10 + 1569230305/1521681143169024*be^9 - 115947227845/73040694872113152*be^8 - 2033332985/8115632763568128*be^7 + 281295564265/292162779488452608*be^6 - 11645153045/146081389744226304*be^5 - 69835885235/292162779488452608*be^4 + 1229601145/36520347436056576*be^3 + 14755294135/584325558976905216*be^2 - 275690915/97387593162817536*be - 6751895/7213895789838336)*AA^6 + (-203864035/1141260857376768*be^13 + 202680295/1141260857376768*be^12 + 5131308265/4565043429507072*be^11 - 2772116165/1521681143169024*be^10 - 8929310785/18260173718028288*be^9 + 35679438665/18260173718028288*be^8 - 2033332985/8115632763568128*be^7 - 59121347125/73040694872113152*be^6 + 3396264415/18260173718028288*be^5 + 5601298505/36520347436056576*be^4 - 10369150165/292162779488452608*be^3 - 1263724225/97387593162817536*be^2 + 98317675/48693796581408768*be + 238642435/584325558976905216)*AA^5 + (-136275305/1141260857376768*be^14 + 986623655/1141260857376768*be^13 - 6189058715/4565043429507072*be^12 - 158938715/253613523861504*be^11 + 5074561745/2028908190892032*be^10 - 8929310785/18260173718028288*be^9 - 115947227845/73040694872113152*be^8 + 865432835/1521681143169024*be^7 + 2879231695/6086724572676096*be^6 - 854075935/4565043429507072*be^5 - 850644185/12173449145352192*be^4 + 398590075/16231265527136256*be^3 + 1408846985/292162779488452608*be^2 - 99481225/97387593162817536*be - 6456865/48693796581408768)*AA^4 + (3202325/15850845241344*be^15 - 148019285/285315214344192*be^14 - 56311945/142657607172096*be^13 + 182535785/95105071448064*be^12 - 158938715/253613523861504*be^11 - 2772116165/1521681143169024*be^10 + 1569230305/1521681143169024*be^9 + 883434875/1141260857376768*be^8 - 9498647915/18260173718028288*be^7 - 388176905/2282521714753536*be^6 + 8636516885/73040694872113152*be^5 + 361113085/18260173718028288*be^4 - 432603155/36520347436056576*be^3 - 169718065/146081389744226304*be^2 + 17861605/48693796581408768*be + 4391485/146081389744226304)*AA^3 + (4430375/285315214344192*be^16 - 104184275/285315214344192*be^15 + 384296195/380420285792256*be^14 - 56311945/142657607172096*be^13 - 6189058715/4565043429507072*be^12 + 5131308265/4565043429507072*be^11 + 4252134925/6086724572676096*be^10 - 2473589585/3043362286338048*be^9 - 3188259785/18260173718028288*be^8 + 79536895/285315214344192*be^7 + 822534095/36520347436056576*be^6 - 1783011095/36520347436056576*be^5 - 125384875/73040694872113152*be^4 + 47821795/12173449145352192*be^3 + 8333345/73040694872113152*be^2 - 1102415/12173449145352192*be - 17155/4057816381784064)*AA^2 + (-2380825/23776267862016*be^17 + 29247925/71328803586048*be^16 - 104184275/285315214344192*be^15 - 148019285/285315214344192*be^14 + 986623655/1141260857376768*be^13 + 202680295/1141260857376768*be^12 - 3311964425/4565043429507072*be^11 + 178362365/4565043429507072*be^10 + 734504225/2282521714753536*be^9 - 47733125/1141260857376768*be^8 - 9270065/112717121716224*be^7 + 195510275/18260173718028288*be^6 + 4481015/380420285792256*be^5 - 616085/570630428688384*be^4 - 7345205/9130086859014144*be^3 + 10925/380420285792256*be^2 + 259385/18260173718028288*be + 5045/18260173718028288)*AA + (2380825/71328803586048*be^18 - 2380825/23776267862016*be^17 + 4430375/285315214344192*be^16 + 3202325/15850845241344*be^15 - 136275305/1141260857376768*be^14 - 203864035/1141260857376768*be^13 + 613170425/4565043429507072*be^12 + 105175225/1141260857376768*be^11 - 83455615/1141260857376768*be^10 - 17623675/570630428688384*be^9 + 50815865/2282521714753536*be^8 + 31304395/4565043429507072*be^7 - 8638355/2282521714753536*be^6 - 26455/28179280429056*be^5 + 2938805/9130086859014144*be^4 + 85/1320903770112*be^3 - 29285/3043362286338048*be^2 - 5045/4565043429507072*be), (2605/519400496868360192*be^3 - 2605/692533995824480256*be^2 - 2605/1385067991648960512*be + 2605/4155203974946881536)*AA^24 + (225695/6232805962420322304*be^4 - 600815/6232805962420322304*be^3 + 375355/8310407949893763072*be^2 + 675175/24931223849681289216*be - 37595/3116402981210161152)*AA^23 + (-609665/1168651117953810432*be^5 + 8813645/37396835774521933824*be^4 + 32194835/37396835774521933824*be^3 - 74300885/149587343098087735296*be^2 - 27817655/149587343098087735296*be + 4030435/37396835774521933824)*AA^22 + (-1264645/389550372651270144*be^6 + 24794435/2337302235907620864*be^5 - 425343605/74793671549043867648*be^4 - 438789635/74793671549043867648*be^3 + 397887875/99724895398725156864*be^2 + 79455635/99724895398725156864*be - 29656315/49862447699362578432)*AA^21 + (30789305/2337302235907620864*be^7 + 103165405/9349208943630483456*be^6 - 703391305/9349208943630483456*be^5 + 6726202825/149587343098087735296*be^4 + 1346028025/49862447699362578432*be^3 - 12551457545/598349372392350941184*be^2 - 444506855/199449790797450313728*be + 680113015/299174686196175470592)*AA^20 + (1396347655/18698417887260966912*be^8 - 10814485/38474110879137792*be^7 + 4790641435/37396835774521933824*be^6 + 3033977435/9349208943630483456*be^5 - 6053238575/24931223849681289216*be^4 - 23191536655/299174686196175470592*be^3 + 92167366235/1196698744784701882368*be^2 + 4150931875/1196698744784701882368*be - 1273140995/199449790797450313728)*AA^19 + (-819264175/4674604471815241728*be^9 - 11783850295/37396835774521933824*be^8 + 33905093705/18698417887260966912*be^7 - 10443170515/8310407949893763072*be^6 - 17752890175/18698417887260966912*be^5 + 11920405495/12465611924840644608*be^4 + 300794555/2462343096264818688*be^3 - 502530504035/2393397489569403764736*be^2 + 904950505/797799163189801254912*be + 2708851915/199449790797450313728)*AA^18 + (-3977698175/4674604471815241728*be^10 + 34635246025/9349208943630483456*be^9 - 17544801565/9349208943630483456*be^8 - 118377841655/18698417887260966912*be^7 + 150851671805/24931223849681289216*be^6 + 251488217585/149587343098087735296*be^5 - 3330978868135/1196698744784701882368*be^4 + 14541159455/1196698744784701882368*be^3 + 2101066438955/4786794979138807529472*be^2 - 37667883415/1595598326379602509824*be - 17645511985/797799163189801254912)*AA^17 + (7070080955/4674604471815241728*be^11 + 57470847445/18698417887260966912*be^10 - 792267660035/37396835774521933824*be^9 + 1395400891235/74793671549043867648*be^8 + 62653226795/4674604471815241728*be^7 - 72699748135/3693514644397228032*be^6 - 369681165815/598349372392350941184*be^5 + 14617829457965/2393397489569403764736*be^4 - 1581432371285/2393397489569403764736*be^3 - 6785775799925/9573589958277615058944*be^2 + 2827891595/37396835774521933824*be + 259691750885/9573589958277615058944)*AA^16 + (374803265/64925062108545024*be^12 - 8594884555/292162779488452608*be^11 + 86541483605/4155203974946881536*be^10 + 1492870531445/24931223849681289216*be^9 - 23281010599205/299174686196175470592*be^8 - 224362257995/18698417887260966912*be^7 + 385977959315/8310407949893763072*be^6 - 7547297780705/1196698744784701882368*be^5 - 48786881464015/4786794979138807529472*be^4 + 211209345965/99724895398725156864*be^3 + 8298580009315/9573589958277615058944*be^2 - 244155751105/1595598326379602509824*be - 74022283645/3191196652759205019648)*AA^15 + (-2377772695/259700248434180096*be^13 - 14065346765/1038800993736720384*be^12 + 663937074815/4674604471815241728*be^11 - 12455067081065/74793671549043867648*be^10 - 4297432375985/49862447699362578432*be^9 + 125479538178445/598349372392350941184*be^8 - 966613861615/37396835774521933824*be^7 - 761537233555/9349208943630483456*be^6 + 55003887029575/2393397489569403764736*be^5 + 40620484519535/3191196652759205019648*be^4 - 10138578435305/2393397489569403764736*be^3 - 7094520542975/9573589958277615058944*be^2 + 20103741025/88644351465533472768*be + 44107607135/4786794979138807529472)*AA^14 + (-77867807335/3116402981210161152*be^14 + 944540464105/6232805962420322304*be^13 - 1988595518515/12465611924840644608*be^12 - 22720358800585/74793671549043867648*be^11 + 14282312645035/24931223849681289216*be^10 - 48671283425/2337302235907620864*be^9 - 4967452455985/12465611924840644608*be^8 + 156501519909895/1196698744784701882368*be^7 + 251722414414775/2393397489569403764736*be^6 - 229831347213505/4786794979138807529472*be^5 - 105470690857855/9573589958277615058944*be^4 + 3724130523335/598349372392350941184*be^3 + 2819351485855/9573589958277615058944*be^2 - 77063854775/299174686196175470592*be + 44107607135/4786794979138807529472)*AA^13 + (92846714125/2337302235907620864*be^15 + 27938118035/2077601987473440768*be^14 - 21529131893945/37396835774521933824*be^13 + 23137683218195/24931223849681289216*be^12 + 29668213845545/149587343098087735296*be^11 - 372499907628275/299174686196175470592*be^10 + 84013330710775/199449790797450313728*be^9 + 647858860291135/1196698744784701882368*be^8 - 713739929687245/2393397489569403764736*be^7 - 9266184009145/99724895398725156864*be^6 + 6373453743875/88644351465533472768*be^5 + 3512655049415/797799163189801254912*be^4 - 1054233567575/149587343098087735296*be^3 + 2819351485855/9573589958277615058944*be^2 + 20103741025/88644351465533472768*be - 74022283645/3191196652759205019648)*AA^12 + (651526246585/9349208943630483456*be^16 - 1208606531335/2337302235907620864*be^15 + 7416152168335/9349208943630483456*be^14 + 7309139063855/9349208943630483456*be^13 - 187825295304715/74793671549043867648*be^12 + 9330639886055/12465611924840644608*be^11 + 45602317512985/24931223849681289216*be^10 - 84482447040155/74793671549043867648*be^9 - 1179820047664555/2393397489569403764736*be^8 + 23090452037485/49862447699362578432*be^7 + 29915845045655/797799163189801254912*be^6 - 195938502501235/2393397489569403764736*be^5 + 3512655049415/797799163189801254912*be^4 + 3724130523335/598349372392350941184*be^3 - 7094520542975/9573589958277615058944*be^2 - 244155751105/1595598326379602509824*be + 259691750885/9573589958277615058944)*AA^11 + (-63571127165/519400496868360192*be^17 + 1279796871905/9349208943630483456*be^16 + 1068779045465/779100745302540288*be^15 - 3774056993825/1168651117953810432*be^14 + 19672755989305/37396835774521933824*be^13 + 311841584778305/74793671549043867648*be^12 - 204545835822335/74793671549043867648*be^11 - 260913557687695/149587343098087735296*be^10 + 743011865298785/398899581594900627456*be^9 + 161041433178235/797799163189801254912*be^8 - 637669448188685/1196698744784701882368*be^7 + 29915845045655/797799163189801254912*be^6 + 6373453743875/88644351465533472768*be^5 - 105470690857855/9573589958277615058944*be^4 - 10138578435305/2393397489569403764736*be^3 + 8298580009315/9573589958277615058944*be^2 + 2827891595/37396835774521933824*be - 17645511985/797799163189801254912)*AA^10 + (-30757826185/259700248434180096*be^18 + 297338035745/259700248434180096*be^17 - 23247830572655/9349208943630483456*be^16 - 2270382602855/4674604471815241728*be^15 + 120752743152925/18698417887260966912*be^14 - 80592967513645/18698417887260966912*be^13 - 105778228971385/24931223849681289216*be^12 + 123501828463345/24931223849681289216*be^11 + 435923465183015/598349372392350941184*be^10 - 1304127310370005/598349372392350941184*be^9 + 161041433178235/797799163189801254912*be^8 + 23090452037485/49862447699362578432*be^7 - 9266184009145/99724895398725156864*be^6 - 229831347213505/4786794979138807529472*be^5 + 40620484519535/3191196652759205019648*be^4 + 211209345965/99724895398725156864*be^3 - 6785775799925/9573589958277615058944*be^2 - 37667883415/1595598326379602509824*be + 2708851915/199449790797450313728)*AA^9 + (303232934225/1168651117953810432*be^19 - 1635020914645/2337302235907620864*be^18 - 819433393225/519400496868360192*be^17 + 20972763511955/3116402981210161152*be^16 - 4979541459535/1168651117953810432*be^15 - 45242254982405/6232805962420322304*be^14 + 336531478824995/37396835774521933824*be^13 + 137074903447405/74793671549043867648*be^12 - 1777646517566935/299174686196175470592*be^11 + 435923465183015/598349372392350941184*be^10 + 743011865298785/398899581594900627456*be^9 - 1179820047664555/2393397489569403764736*be^8 - 713739929687245/2393397489569403764736*be^7 + 251722414414775/2393397489569403764736*be^6 + 55003887029575/2393397489569403764736*be^5 - 48786881464015/4786794979138807529472*be^4 - 1581432371285/2393397489569403764736*be^3 + 2101066438955/4786794979138807529472*be^2 + 904950505/797799163189801254912*be - 1273140995/199449790797450313728)*AA^8 + (27780784205/292162779488452608*be^20 - 24563158625/16231265527136256*be^19 + 171002472965/36520347436056576*be^18 - 955518890185/389550372651270144*be^17 - 1523868942155/173133498956120064*be^16 + 13366778330245/1168651117953810432*be^15 + 30443338432795/9349208943630483456*be^14 - 209544886307225/18698417887260966912*be^13 + 137074903447405/74793671549043867648*be^12 + 123501828463345/24931223849681289216*be^11 - 260913557687695/149587343098087735296*be^10 - 84482447040155/74793671549043867648*be^9 + 647858860291135/1196698744784701882368*be^8 + 156501519909895/1196698744784701882368*be^7 - 761537233555/9349208943630483456*be^6 - 7547297780705/1196698744784701882368*be^5 + 14617829457965/2393397489569403764736*be^4 + 14541159455/1196698744784701882368*be^3 - 502530504035/2393397489569403764736*be^2 + 4150931875/1196698744784701882368*be + 680113015/299174686196175470592)*AA^7 + (-51954756425/146081389744226304*be^21 + 448292197745/292162779488452608*be^20 - 8663932535/36520347436056576*be^19 - 1435804906405/194775186325635072*be^18 + 7790053485475/779100745302540288*be^17 + 1084339968515/259700248434180096*be^16 - 69608839855085/4674604471815241728*be^15 + 30443338432795/9349208943630483456*be^14 + 336531478824995/37396835774521933824*be^13 - 105778228971385/24931223849681289216*be^12 - 204545835822335/74793671549043867648*be^11 + 45602317512985/24931223849681289216*be^10 + 84013330710775/199449790797450313728*be^9 - 4967452455985/12465611924840644608*be^8 - 966613861615/37396835774521933824*be^7 + 385977959315/8310407949893763072*be^6 - 369681165815/598349372392350941184*be^5 - 3330978868135/1196698744784701882368*be^4 + 300794555/2462343096264818688*be^3 + 92167366235/1196698744784701882368*be^2 - 444506855/199449790797450313728*be - 29656315/49862447699362578432)*AA^6 + (262733245/8115632763568128*be^22 + 10821139835/12173449145352192*be^21 - 452443541675/97387593162817536*be^20 + 446676289135/73040694872113152*be^19 + 4745539214765/1168651117953810432*be^18 - 1860544919455/129850124217090048*be^17 + 1084339968515/259700248434180096*be^16 + 13366778330245/1168651117953810432*be^15 - 45242254982405/6232805962420322304*be^14 - 80592967513645/18698417887260966912*be^13 + 311841584778305/74793671549043867648*be^12 + 9330639886055/12465611924840644608*be^11 - 372499907628275/299174686196175470592*be^10 - 48671283425/2337302235907620864*be^9 + 125479538178445/598349372392350941184*be^8 - 224362257995/18698417887260966912*be^7 - 72699748135/3693514644397228032*be^6 + 251488217585/149587343098087735296*be^5 + 11920405495/12465611924840644608*be^4 - 23191536655/299174686196175470592*be^3 - 12551457545/598349372392350941184*be^2 + 79455635/99724895398725156864*be + 4030435/37396835774521933824)*AA^5 + (3356062295/12173449145352192*be^23 - 20282607865/12173449145352192*be^22 + 63055439935/24346898290704384*be^21 + 44559150235/18260173718028288*be^20 - 105337886825/10820843684757504*be^19 + 4745539214765/1168651117953810432*be^18 + 7790053485475/779100745302540288*be^17 - 1523868942155/173133498956120064*be^16 - 4979541459535/1168651117953810432*be^15 + 120752743152925/18698417887260966912*be^14 + 19672755989305/37396835774521933824*be^13 - 187825295304715/74793671549043867648*be^12 + 29668213845545/149587343098087735296*be^11 + 14282312645035/24931223849681289216*be^10 - 4297432375985/49862447699362578432*be^9 - 23281010599205/299174686196175470592*be^8 + 62653226795/4674604471815241728*be^7 + 150851671805/24931223849681289216*be^6 - 17752890175/18698417887260966912*be^5 - 6053238575/24931223849681289216*be^4 + 1346028025/49862447699362578432*be^3 + 397887875/99724895398725156864*be^2 - 27817655/149587343098087735296*be - 37595/3116402981210161152)*AA^4 + (-1573768385/12173449145352192*be^24 + 341310715/1521681143169024*be^23 + 5720943175/4057816381784064*be^22 - 333185888015/73040694872113152*be^21 + 44559150235/18260173718028288*be^20 + 446676289135/73040694872113152*be^19 - 1435804906405/194775186325635072*be^18 - 955518890185/389550372651270144*be^17 + 20972763511955/3116402981210161152*be^16 - 2270382602855/4674604471815241728*be^15 - 3774056993825/1168651117953810432*be^14 + 7309139063855/9349208943630483456*be^13 + 23137683218195/24931223849681289216*be^12 - 22720358800585/74793671549043867648*be^11 - 12455067081065/74793671549043867648*be^10 + 1492870531445/24931223849681289216*be^9 + 1395400891235/74793671549043867648*be^8 - 118377841655/18698417887260966912*be^7 - 10443170515/8310407949893763072*be^6 + 3033977435/9349208943630483456*be^5 + 6726202825/149587343098087735296*be^4 - 438789635/74793671549043867648*be^3 - 74300885/149587343098087735296*be^2 + 675175/24931223849681289216*be + 2605/4155203974946881536)*AA^3 + (-52693115/676302730297344*be^25 + 2762876005/4057816381784064*be^24 - 968434645/507227047723008*be^23 + 5720943175/4057816381784064*be^22 + 63055439935/24346898290704384*be^21 - 452443541675/97387593162817536*be^20 - 8663932535/36520347436056576*be^19 + 171002472965/36520347436056576*be^18 - 819433393225/519400496868360192*be^17 - 23247830572655/9349208943630483456*be^16 + 1068779045465/779100745302540288*be^15 + 7416152168335/9349208943630483456*be^14 - 21529131893945/37396835774521933824*be^13 - 1988595518515/12465611924840644608*be^12 + 663937074815/4674604471815241728*be^11 + 86541483605/4155203974946881536*be^10 - 792267660035/37396835774521933824*be^9 - 17544801565/9349208943630483456*be^8 + 33905093705/18698417887260966912*be^7 + 4790641435/37396835774521933824*be^6 - 703391305/9349208943630483456*be^5 - 425343605/74793671549043867648*be^4 + 32194835/37396835774521933824*be^3 + 375355/8310407949893763072*be^2 - 2605/1385067991648960512*be)*AA^2 + (2871625/37572373905408*be^26 - 141643505/338151365148672*be^25 + 2762876005/4057816381784064*be^24 + 341310715/1521681143169024*be^23 - 20282607865/12173449145352192*be^22 + 10821139835/12173449145352192*be^21 + 448292197745/292162779488452608*be^20 - 24563158625/16231265527136256*be^19 - 1635020914645/2337302235907620864*be^18 + 297338035745/259700248434180096*be^17 + 1279796871905/9349208943630483456*be^16 - 1208606531335/2337302235907620864*be^15 + 27938118035/2077601987473440768*be^14 + 944540464105/6232805962420322304*be^13 - 14065346765/1038800993736720384*be^12 - 8594884555/292162779488452608*be^11 + 57470847445/18698417887260966912*be^10 + 34635246025/9349208943630483456*be^9 - 11783850295/37396835774521933824*be^8 - 10814485/38474110879137792*be^7 + 103165405/9349208943630483456*be^6 + 24794435/2337302235907620864*be^5 + 8813645/37396835774521933824*be^4 - 600815/6232805962420322304*be^3 - 2605/692533995824480256*be^2)*AA + (-2871625/169075682574336*be^27 + 2871625/37572373905408*be^26 - 52693115/676302730297344*be^25 - 1573768385/12173449145352192*be^24 + 3356062295/12173449145352192*be^23 + 262733245/8115632763568128*be^22 - 51954756425/146081389744226304*be^21 + 27780784205/292162779488452608*be^20 + 303232934225/1168651117953810432*be^19 - 30757826185/259700248434180096*be^18 - 63571127165/519400496868360192*be^17 + 651526246585/9349208943630483456*be^16 + 92846714125/2337302235907620864*be^15 - 77867807335/3116402981210161152*be^14 - 2377772695/259700248434180096*be^13 + 374803265/64925062108545024*be^12 + 7070080955/4674604471815241728*be^11 - 3977698175/4674604471815241728*be^10 - 819264175/4674604471815241728*be^9 + 1396347655/18698417887260966912*be^8 + 30789305/2337302235907620864*be^7 - 1264645/389550372651270144*be^6 - 609665/1168651117953810432*be^5 + 225695/6232805962420322304*be^4 + 2605/519400496868360192*be^3)]


==> anc/code/M234.gp <==
[(-1/48*AA^3 + (-1/8*be + 1/16)*AA^2 + (-1/4*be^2 + 1/4*be - 1/24)*AA + (-1/6*be^3 + 1/4*be^2 - 1/12*be))*W^3 + (1/6*AA^4 + (7/24*be - 7/16)*AA^3 + (-1/4*be^2 - 1/2*be + 19/48)*AA^2 + (-1/2*be^3 + 1/4*be^2 + 1/3*be - 1/8)*AA)*W^2 + (-1/8*AA^5 + (1/3*be + 19/48)*AA^4 + (1/4*be^2 - 1/2*be - 7/16)*AA^3 + (-1/2*be^3 - 1/4*be^2 + 7/24*be + 1/6)*AA^2)*W + ((-1/12*be - 1/24)*AA^5 + (1/4*be^2 + 1/4*be + 1/16)*AA^4 + (-1/6*be^3 - 1/4*be^2 - 1/8*be - 1/48)*AA^3), (1/384*AA^4 + (1/48*be - 1/96)*AA^3 + (1/16*be^2 - 1/16*be + 1/96)*AA^2 + (1/12*be^3 - 1/8*be^2 + 1/24*be)*AA + (1/24*be^4 - 1/12*be^3 + 1/24*be^2 - 1/720))*W^6 + (-33/320*AA^5 + (-5/12*be + 71/192)*AA^4 + (-13/24*be^2 + 7/6*be - 65/144)*AA^3 + (-1/6*be^3 + 9/8*be^2 - 13/12*be + 5/24)*AA^2 + (1/12*be^4 + 1/3*be^3 - 3/4*be^2 + 1/3*be - 23/1440)*AA + (1/12*be^4 - 1/6*be^3 + 1/12*be^2 - 1/360))*W^5 + (41/90*AA^6 + (29/48*be - 3409/1920)*AA^5 + (-25/48*be^2 - 55/24*be + 1565/576)*AA^4 + (-5/6*be^3 + 5/16*be^2 + 10/3*be - 559/288)*AA^3 + (-1/12*be^4 + 11/12*be^3 + 11/16*be^2 - 97/48*be + 833/1440)*AA^2 + (7/24*be^4 - 1/12*be^3 - 7/12*be^2 + 3/8*be - 41/1440)*AA)*W^4 + (-67/180*AA^7 + (2/3*be + 737/360)*AA^6 + (3/4*be^2 - 7/6*be - 307/72)*AA^5 + (-2/3*be^3 - 29/12*be^2 + 307/72)*AA^4 + (-1/3*be^4 + 29/12*be^2 + 7/6*be - 737/360)*AA^3 + (1/3*be^4 + 2/3*be^3 - 3/4*be^2 - 2/3*be + 67/180)*AA^2)*W^3 + (41/1440*AA^8 + (-3/8*be - 833/1440)*AA^7 + (7/12*be^2 + 97/48*be + 559/288)*AA^6 + (1/12*be^3 - 11/16*be^2 - 10/3*be - 1565/576)*AA^5 + (-7/24*be^4 - 11/12*be^3 - 5/16*be^2 + 55/24*be + 3409/1920)*AA^4 + (1/12*be^4 + 5/6*be^3 + 25/48*be^2 - 29/48*be - 41/90)*AA^3)*W^2 + (1/360*AA^9 + 23/1440*AA^8 + (-1/12*be^2 - 1/3*be - 5/24)*AA^7 + (1/6*be^3 + 3/4*be^2 + 13/12*be + 65/144)*AA^6 + (-1/12*be^4 - 1/3*be^3 - 9/8*be^2 - 7/6*be - 71/192)*AA^5 + (-1/12*be^4 + 1/6*be^3 + 13/24*be^2 + 5/12*be + 33/320)*AA^4)*W + (1/720*AA^9 + (-1/24*be^2 - 1/24*be - 1/96)*AA^7 + (1/12*be^3 + 1/8*be^2 + 1/16*be + 1/96)*AA^6 + (-1/24*be^4 - 1/12*be^3 - 1/16*be^2 - 1/48*be - 1/384)*AA^5), (-1/3840*AA^5 + (-1/384*be + 1/768)*AA^4 + (-1/96*be^2 + 1/96*be - 1/576)*AA^3 + (-1/48*be^3 + 1/32*be^2 - 1/96*be)*AA^2 + (-1/48*be^4 + 1/24*be^3 - 1/48*be^2 + 1/1440)*AA + (-1/120*be^5 + 1/48*be^4 - 1/72*be^3 + 1/720*be))*W^9 + (31/768*AA^6 + (431/1920*be - 137/768)*AA^5 + (47/96*be^2 - 157/192*be + 313/1152)*AA^4 + (73/144*be^3 - 45/32*be^2 + 287/288*be - 5/32)*AA^3 + (11/48*be^4 - 13/12*be^3 + 31/24*be^2 - 7/16*be + 7/576)*AA^2 + (1/40*be^5 - 17/48*be^4 + 49/72*be^3 - 3/8*be^2 + 1/45*be + 1/96)*AA + (-1/20*be^5 + 1/8*be^4 - 1/12*be^3 + 1/120*be))*W^8 + (-673/1152*AA^7 + (-1787/960*be + 3847/1440)*AA^6 + (-179/96*be^2 + 3559/480*be - 27503/5760)*AA^5 + (-31/144*be^3 + 217/32*be^2 - 827/72*be + 2363/576)*AA^4 + (7/12*be^4 + 15/8*be^3 - 907/96*be^2 + 397/48*be - 917/576)*AA^3 + (1/5*be^5 - 5/24*be^4 - 455/144*be^3 + 179/32*be^2 - 353/144*be + 71/480)*AA^2 + (-1/10*be^5 - 1/2*be^4 + 37/24*be^3 - 17/16*be^2 + 9/80*be + 7/240)*AA + (-1/20*be^5 + 1/8*be^4 - 1/12*be^3 + 1/120*be))*W^7 + (1097/576*AA^8 + (1229/576*be - 5873/576)*AA^7 + (-181/96*be^2 - 9389/720*be + 26015/1152)*AA^6 + (-401/144*be^3 + 39/32*be^2 + 14489/480*be - 14971/576)*AA^5 + (-1/4*be^4 + 155/24*be^3 + 703/96*be^2 - 2417/72*be + 18397/1152)*AA^4 + (1/3*be^5 + 17/8*be^4 - 557/144*be^3 - 395/32*be^2 + 2621/144*be - 299/64)*AA^3 + (1/5*be^5 - 11/6*be^4 - 23/24*be^3 + 103/16*be^2 - 571/144*be + 55/144)*AA^2 + (-11/60*be^5 - 1/24*be^4 + 31/36*be^3 - 3/4*be^2 + 19/180*be + 1/48)*AA)*W^6 + (-947/576*AA^9 + (71/32*be + 2411/192)*AA^8 + (37/12*be^2 - 257/64*be - 9559/256)*AA^7 + (-127/72*be^3 - 121/8*be^2 - 42967/5760*be + 220531/3840)*AA^6 + (-73/48*be^4 - 37/24*be^3 + 1133/48*be^2 + 881/32*be - 113447/2304)*AA^5 + (1/8*be^5 + 139/48*be^4 + 109/12*be^3 - 307/24*be^2 - 33943/1152*be + 17599/768)*AA^4 + (3/4*be^5 - 13/48*be^4 - 91/12*be^3 - 5/8*be^2 + 1267/96*be - 1423/288)*AA^3 + (-7/40*be^5 - 53/48*be^4 + 11/9*be^3 + 89/48*be^2 - 61/32*be + 251/960)*AA^2)*W^5 + (251/960*AA^10 + (-61/32*be - 1423/288)*AA^9 + (89/48*be^2 + 1267/96*be + 17599/768)*AA^8 + (11/9*be^3 - 5/8*be^2 - 33943/1152*be - 113447/2304)*AA^7 + (-53/48*be^4 - 91/12*be^3 - 307/24*be^2 + 881/32*be + 220531/3840)*AA^6 + (-7/40*be^5 - 13/48*be^4 + 109/12*be^3 + 1133/48*be^2 - 42967/5760*be - 9559/256)*AA^5 + (3/4*be^5 + 139/48*be^4 - 37/24*be^3 - 121/8*be^2 - 257/64*be + 2411/192)*AA^4 + (1/8*be^5 - 73/48*be^4 - 127/72*be^3 + 37/12*be^2 + 71/32*be - 947/576)*AA^3)*W^4 + (1/48*AA^11 + (19/180*be + 55/144)*AA^10 + (-3/4*be^2 - 571/144*be - 299/64)*AA^9 + (31/36*be^3 + 103/16*be^2 + 2621/144*be + 18397/1152)*AA^8 + (-1/24*be^4 - 23/24*be^3 - 395/32*be^2 - 2417/72*be - 14971/576)*AA^7 + (-11/60*be^5 - 11/6*be^4 - 557/144*be^3 + 703/96*be^2 + 14489/480*be + 26015/1152)*AA^6 + (1/5*be^5 + 17/8*be^4 + 155/24*be^3 + 39/32*be^2 - 9389/720*be - 5873/576)*AA^5 + (1/3*be^5 - 1/4*be^4 - 401/144*be^3 - 181/96*be^2 + 1229/576*be + 1097/576)*AA^4)*W^3 + ((1/120*be + 7/240)*AA^11 + (9/80*be + 71/480)*AA^10 + (-1/12*be^3 - 17/16*be^2 - 353/144*be - 917/576)*AA^9 + (1/8*be^4 + 37/24*be^3 + 179/32*be^2 + 397/48*be + 2363/576)*AA^8 + (-1/20*be^5 - 1/2*be^4 - 455/144*be^3 - 907/96*be^2 - 827/72*be - 27503/5760)*AA^7 + (-1/10*be^5 - 5/24*be^4 + 15/8*be^3 + 217/32*be^2 + 3559/480*be + 3847/1440)*AA^6 + (1/5*be^5 + 7/12*be^4 - 31/144*be^3 - 179/96*be^2 - 1787/960*be - 673/1152)*AA^5)*W^2 + ((1/120*be + 1/96)*AA^11 + (1/45*be + 7/576)*AA^10 + (-1/12*be^3 - 3/8*be^2 - 7/16*be - 5/32)*AA^9 + (1/8*be^4 + 49/72*be^3 + 31/24*be^2 + 287/288*be + 313/1152)*AA^8 + (-1/20*be^5 - 17/48*be^4 - 13/12*be^3 - 45/32*be^2 - 157/192*be - 137/768)*AA^7 + (1/40*be^5 + 11/48*be^4 + 73/144*be^3 + 47/96*be^2 + 431/1920*be + 31/768)*AA^6)*W + ((1/720*be + 1/1440)*AA^11 + (-1/72*be^3 - 1/48*be^2 - 1/96*be - 1/576)*AA^9 + (1/48*be^4 + 1/24*be^3 + 1/32*be^2 + 1/96*be + 1/768)*AA^8 + (-1/120*be^5 - 1/48*be^4 - 1/48*be^3 - 1/96*be^2 - 1/384*be - 1/3840)*AA^7)]


==> anc/code/U.gp <==
-167273713334632758109302370896933682134217976573696123234479594163615317238606955514520502790235370046653915070503165411565010981087698852795391427874203197404459337760602706257628824459970928728580474853515625/237083773915363435033743237051150726454516213068789500013937665811216884752333278178601657718819283125899242719249767648025758968242268059222842649299646333284927161239700174295816977116973800620070781106805261065596181019730606216548453134228790661362506193847248410533676398514176303354674231515366373687385842671608534620021746552575815461493386216703520780708152335245050695109858263232525987941423097045859072808351674181020729115546937446944248655952641831711907287631289473276188994599628124873685579932005392834699341060607792067281023958766243189471430757721260326932252433290557352539578616418342574084663953656410717984546873768056697172180137108486758752237867038833958415231901111457360432340921783156736*AA^462 + 12880075926766722374416282559063893524334784196174601489054928750598379427372735574618078714848123493592351460428743736690505845543752811665245139946313646200143369007566408381837419483417761512100696563720703125/79027924638454478344581079017050242151505404356263166671312555270405628250777759392867219239606427708633080906416589216008586322747422686407614216433215444428309053746566724765272325705657933540023593702268420355198727006576868738849484378076263553787502064615749470177892132838058767784891410505122124562461947557202844873340582184191938487164462072234506926902717445081683565036619421077508662647141032348619690936117224727006909705182312482314749551984213943903969095877096491092062998199876041624561859977335130944899780353535930689093674652922081063157143585907086775644084144430185784179859538806114191361554651218803572661515624589352232390726712369495586250745955679611319471743967037152453477446973927718912*AA^461 - 12593255079636833056011396281583364726248006539983953243456412061722193907753767165001178304429643799327477849819651959261722695126655922531105438226919631748534958462703935370206901556144885034882463514804840087890625/1229042283977244047214924940873165365940212048548604768072252859565348330556095714077870993614359163724661674256590795487365534491367917619011216293969366591749062403866605703549515209374392182414446929257678473364050602406283462626587181047842050788503232108904135760206578449897489956590631216175659281195408208409618643470192734128553027352381714147391051727191061705910342803449505236597414721488337335085733433438495078954411459734995323724958985032458495255594527379080604629463763748004472199345186046367515956455081384058190794076784828202244204694219897048027013534816796614178249315565175547512687904054897935754833162031890993613605918140581830770395357371601102729315240424562175361794956481255338523884519424*AA^460 - 321689753709302141632417965517770897460720698045074699668816960573973937815209950282738827422000071174513792123380593812979347965127896273565135680210138483873636811759504532247389498866851909042452462017536163330078125/614521141988622023607462470436582682970106024274302384036126429782674165278047857038935496807179581862330837128295397743682767245683958809505608146984683295874531201933302851774757604687196091207223464628839236682025301203141731313293590523921025394251616054452067880103289224948744978295315608087829640597704104204809321735096367064276513676190857073695525863595530852955171401724752618298707360744168667542866716719247539477205729867497661862479492516229247627797263689540302314731881874002236099672593023183757978227540692029095397038392414101122102347109948524013506767408398307089124657782587773756343952027448967877416581015945496806802959070290915385197678685800551364657620212281087680897478240627669261942259712*AA^459 + 134278614011421659377297280977738078137799642250078053866129744309137343983386578206405184182573233610884189848987609818964764225338193856680938118281625052351277231507739357047450692272718253406083022127859294414520263671875/1061892533356338856793695148914414876172343209945994519614426470664460957600466696963280538482806317458107686557694447301083821800541880822825690877989532735271189916940747327866781140899474845606082146878634200986539720479028911709371324425335531881266792542093173296818483780711431322494305370775769618952832692065910507958246522287069815632457801023345868692293077313906536182180372524420166319365923457514073686490859748216611501211035959698364563068044139900833671655525642399856691878275863980234240744061533786377190315826276846082342091566738992855805991049495339694081712274650007408648311673050962349103431816492175851995553818482155513273462701785621588769063352758128367726821719512590842399804612484636224782336*AA^458 - 10295864152264624893270306541124699100959362678507823774876465840242160544242004970915567333855966103254638645776673255986032459898784910120056824109597062327313997366546456213586332960976759576254835337749682366847991943359375/1061892533356338856793695148914414876172343209945994519614426470664460957600466696963280538482806317458107686557694447301083821800541880822825690877989532735271189916940747327866781140899474845606082146878634200986539720479028911709371324425335531881266792542093173296818483780711431322494305370775769618952832692065910507958246522287069815632457801023345868692293077313906536182180372524420166319365923457514073686490859748216611501211035959698364563068044139900833671655525642399856691878275863980234240744061533786377190315826276846082342091566738992855805991049495339694081712274650007408648311673050962349103431816492175851995553818482155513273462701785621588769063352758128367726821719512590842399804612484636224782336*AA^457 + 32200009731757516157207245976444199689079047862790283976648389143006773439590424856919409052512260382170250155913967603325104834751405570631079996309186574991479642578811363072780784131502457844131726005798554979264736175537109375/76456262401656397689146050721837871084408711116111605412238705887841188947233602181356198770762054856983753432154000205678035169639015419243449743215246356939525674019733807606408242144762188883637914575261662471030859874490081643074735358624158295451209063030708477370930832211223055219589986695855412564603953828745556572993749604669026725536961673680902545845101566601270605116986821758251974994346488941013305427341901871596028087194589098282248540899178072860024359197846252789681815235862206576865333572430432619157702739491932917928630592805207485618031355563664457973883283774800533422678440459669289135447090787436661343679874930715196955689314528564754391372561398585242476331163804906540652785932098893808184328192*AA^456 - 60959378001945099528152340333264906658917783791916993950554955542389641199413726048600185806047099667184246151535822237245481898197938614047358458532983985376996742237998149768101484839529022681237080405480810441076755523681640625/6371355200138033140762170893486489257034059259675967117686558823986765745602800181779683230896837904748646119346166683806502930803251284936954145267937196411627139501644483967200686845396849073636492881271805205919238322874173470256227946552013191287600755252559039780910902684268587934965832224654617713716996152395463047749479133722418893794746806140075212153758463883439217093082235146520997916195540745084442118945158489299669007266215758190187378408264839405002029933153854399140151269655183881405444464369202718263141894957661076494052549400433957134835946296972038164490273647900044451889870038305774094620590898953055111973322910892933079640776210713729532614380116548770206360930317075545054398827674907817348694016*AA^455 - 406264410633603155613931373711662149246127456574536715770706447119681279682989345752372033768515864552582269669902035652435531580512272433366211215699806998039901126268836093062368356896178962524001310185894908499903976917266845703125/5504850892919260633618515651972326718077427200360035589681186823924565604200819357057646311494867949702830247115088014808818532214009110185528381511497737699645848529420834147661393434422877599621929849418839697914221910963285878301380945820939397272487052538211010370707019919208059975810479042101589704651484675669680073255549971536169924238661240505024983300847312795291483568423051166594142199592947203752957990768616934754914022278010415076321894944740821245921753862244930200857090696982078873534304017214991148579354597243419170090861402681974938964498257600583840974119596431785638406432847713096188817752190536695439616744950995011494180809630646056662316178824420698137458295843793953270927000587111120354189271629824*AA^454 + 93513558355510078335194511505960214434457862076075888587685020235241601469434674022107716601615233417278728124314292490876089745783016488761627605023133344947332133636799404528353558210236710200716868879311505224904976785182952880859375/5504850892919260633618515651972326718077427200360035589681186823924565604200819357057646311494867949702830247115088014808818532214009110185528381511497737699645848529420834147661393434422877599621929849418839697914221910963285878301380945820939397272487052538211010370707019919208059975810479042101589704651484675669680073255549971536169924238661240505024983300847312795291483568423051166594142199592947203752957990768616934754914022278010415076321894944740821245921753862244930200857090696982078873534304017214991148579354597243419170090861402681974938964498257600583840974119596431785638406432847713096188817752190536695439616744950995011494180809630646056662316178824420698137458295843793953270927000587111120354189271629824*AA^453 - 1358103868523054588856260169898099739156461991095861622007459044531660421358457545369390584452462882770284927387099617786735671992926672145035599162873804565642909205054863332898953902881731380338414863193197135160517063923180103302001953125/1585397057160747062482132507768030094806299033703690249828181805290274894009835974832602137710521969514415111169145348264939737277634623733432173875311348457498004376473200234526481309113788748691115796632625832999295910357426332950797712396430546414476271131004770986763621736731921273033417964125257834939627586592867861097598391802416938180734437265447195190644026085043947267705838735979112953482768794680851901341361677209415238416066999541980705744085356518825465112326539897846842120730838715577879556957917450790854124006104720986168083972408782421775498188968146200546443772354263861052660141371702379512630874568286609622545886563310324073173626064318747059501433161063587989203012658542026976169088002662006510229389312*AA^452 + 22905036004897741773403533994588878474061615980929716926574070949924217830740177856357988558446666169979057379691516409395368322350256568952109601524410112910839253673292051533437171923026429539667918591068218603368222829885780811309814453125/792698528580373531241066253884015047403149516851845124914090902645137447004917987416301068855260984757207555584572674132469868638817311866716086937655674228749002188236600117263240654556894374345557898316312916499647955178713166475398856198215273207238135565502385493381810868365960636516708982062628917469813793296433930548799195901208469090367218632723597595322013042521973633852919367989556476741384397340425950670680838604707619208033499770990352872042678259412732556163269948923421060365419357788939778478958725395427062003052360493084041986204391210887749094484073100273221886177131930526330070685851189756315437284143304811272943281655162036586813032159373529750716580531793994601506329271013488084544001331003255114694656*AA^451 - 171846303604019040058027996927441875252034349233084435098782493104827739848814719978252493756196174613249500978464122145006899114243474432336708654281290035915468282835253333392221121515573406052877817674926061553009049021056853234767913818359375/228297176231147576997427081118596333652107060853331395975258179961799584737416380375894707830315163610075776008356930150151322167979385817614233038044834177879712630212140833771813308512385579811520674715098119951898611091469391944914870585085998683684583042864687022093961530089396663316812186834037128231306372469372971998054168419548039098025758966224396107452739756246328406549640777980992265301518706434042673793156081518155794331913647934045221627148291338710866976175021745289945265385240775043214656201940112913882993856879079822008204092026864668735671739211413052878687903219013995991583060357525142649818845937833271785646607665116686666537002153261899576568206375193156670445233822830051884568348672383328937473032060928*AA^450 + 403501013756462411998535428090280486639889024307320609691222079105721861343730228538070224607405421733439183602067583812277566748272973229565812473268407715216658107460571191657904843794671794244560577483710852586540340780629776418209075927734375/25366352914571952999714120124288481516900784539259043997250908884644398304157375597321634203368351512230641778706325572239035796442153979734914782004981575319968070023571203752423700945820619979057852746122013327988734565718821327212763398342888742631620338096076335788217947787710740368534687426004125359034041385485885777561574268838671010891750996247155123050304417360703156283293419775665807255724300714893630421461786835350643814657071992671691291905365704301207441797224638365549473931693419449246072911326679212653665984097675535778689343558540518748407971023490339208743100357668221776842562261947238072202093993092585753960734185012965185170778017029099952952022930577017407827248202536672431618705408042592104163670228992*AA^449 - 507072959141840865639034316010769323562863779398355667868514572132829828659085457765402462251316940977702216961239531139572037021020934383397189367251381518740631056881513267080825621043319052038961254560672908116014667712079244665801525115966796875/1826377409849180615979416648948770669216856486826651167802065439694396677899331043007157662642521308880606208066855441201210577343835086540913864304358673423037701041697126670174506468099084638492165397720784959615188888731755135559318964680687989469476664342917496176751692240715173306534497494672297025850450979754983775984433347356384312784206071729795168859621918049970627252397126223847938122412149651472341390345248652145246354655309183472361773017186330709686935809400173962319562123081926200345717249615520903311063950855032638576065632736214917349885373913691304423029503225752111967932664482860201141198550767502666174285172861320933493332296017226095196612545651001545253363561870582640415076546789379066631499784256487424*AA^448 + 227972958570681898347326668308170779672952099862074127747779083326390103250559347245567047423734205084957681050138423055123205043910176320460521148045575380854730403535864964508533775756400310488404812999108753397425886078053736127912998199462890625/57074294057786894249356770279649083413026765213332848993814544990449896184354095093973676957578790902518944002089232537537830541994846454403558259511208544469928157553035208442953327128096394952880168678774529987974652772867347986228717646271499670921145760716171755523490382522349165829203046708509282057826593117343242999513542104887009774506439741556099026863184939061582101637410194495248066325379676608510668448289020379538948582978411983511305406787072834677716744043755436322486316346310193760803664050485028228470748464219769955502051023006716167183917934802853263219671975804753498997895765089381285662454711484458317946411651916279171666634250538315474894142051593798289167611308455707512971142087168095832234368258015232*AA^447 - 6806845953027808065161610068376486550625542562652697862690348205942591477816448812734083686202964221849989081746835119405064394301998113102289421327217369906294691488433848585938513329191823649369329813810610024099053472212972337729297578334808349609375/147936570197783629894332748564850424206565375432958744591967300615246130909845814483579770674044226019329102853415290737298056764850642009814023008653052547266053784377467260284135023916025855717865397215383581728830299987272165980304836139135727147027609811776317190316887071497929037829294297068456059093886529360153685854739101135867129335520691810113408677629375362047620807444167224131682987915384121769259652617965140823764954727080043861261303614392092787484641800561414090947884531969636022228003097218857193168196180019257643724661316251633408305340715287008995658265389761285921069402545823111676292437082612167715960117099001766995612959915977395313710925616197731125165522448511517193873621200289939704397151482524775481344*AA^446 + 56674026160834614946963486422029932518177172187016590141189484963286165619633637170855220231338253521412188718841538646612350894388276027974391355942531055048208976387066788482132242798597813231937791482702587664262284139482517275610007345676422119140625/147936570197783629894332748564850424206565375432958744591967300615246130909845814483579770674044226019329102853415290737298056764850642009814023008653052547266053784377467260284135023916025855717865397215383581728830299987272165980304836139135727147027609811776317190316887071497929037829294297068456059093886529360153685854739101135867129335520691810113408677629375362047620807444167224131682987915384121769259652617965140823764954727080043861261303614392092787484641800561414090947884531969636022228003097218857193168196180019257643724661316251633408305340715287008995658265389761285921069402545823111676292437082612167715960117099001766995612959915977395313710925616197731125165522448511517193873621200289939704397151482524775481344*AA^445 - 210986521895671173774009184801397864784894426017751603470709603888003701223127982773199506802429549503139739300811283237762839037675917048572874755555714159734208012622090352189054037703098481547859466803566650654819254762539770808871253393590450286865234375/170422928867846741638271326346707688685963312498768473769946330308763542808142378285083895816498948374267126487134414929367361393107939595305754505968316534450493959602842283847323547551261785786980937592121886151612505585337535209311171232284357673375806503166317403245053906365614251579347030222861380076157281822897046104659444508518932994519836965250646796629040417078859170175680642199698802078522508278187119815895842228977227845596210528173021763779690891182307354246749032771962980829020697606659567996123486529761999382184805570809836321881686367752504010634362998321729005001381071951732788224651088887519169217208786054898050035578946129823205959401394986309859786256190681860685267807342411622734010539465518507868541354508288*AA^444 - 809389159427299977486780816376067014022997096991279146765896696945146847964713073519127051117901632781145450042123455904479061767163690914383838335099622783587079723381092667966645372634423476771571552067048794848436074659492334149035741575062274932861328125/28403821477974456939711887724451281447660552083128078961657721718127257134690396380847315969416491395711187747855735821561226898851323265884292417661386089075082326600473713974553924591876964297830156265353647691935417597556255868218528538714059612229301083861052900540842317727602375263224505037143563346026213637149507684109907418086488832419972827541774466104840069513143195029280107033283133679753751379697853302649307038162871307599368421362170293963281815197051225707791505461993830138170116267776594666020581088293666563697467595134972720313614394625417335105727166386954834166896845325288798037441848147919861536201464342483008339263157688303867659900232497718309964376031780310114211301223735270455668423244253084644756892418048*AA^443 + 5901612134426547986472970411071396199056099503788671134645784975517487505290093228689511170794424319047844990432971027079944189802265117162675587704929199482129624834835197721370134554026263790458201714460869378124891710991293702903703888296149671077728271484375/8180300585656643598637023664641969056926238999940886740957423854820650054790834157684026999191949521964822071382451916609633346869181100574676216286479193653623710060936429624671530282460565717775085004421850535277400268096201690046936219149649168322038712151983235355762587505549484075808657450697346243655549527499058213023653336408908783736952174332031046238193940019785240168432670825585542499769080397352981751163000426990906936588618105352305044661425162776750753003843953573054223079792993485119659263813927353428575970344870667398872143450320945652120192510449423919442992240066291453683173834783252266600920122426021730635106401707789414231513886051266959342873269740297152729312892854752435757891232505894344888377689985016397824*AA^442 - 83252152479887957076644971756809181663154526756305734472966850543710488086369731918063302921946482882838734782286982341525852317330335814084258658284099025913612978960871657470429997615731661511560834172946242740932605776166315347808222213643603026866912841796875/8180300585656643598637023664641969056926238999940886740957423854820650054790834157684026999191949521964822071382451916609633346869181100574676216286479193653623710060936429624671530282460565717775085004421850535277400268096201690046936219149649168322038712151983235355762587505549484075808657450697346243655549527499058213023653336408908783736952174332031046238193940019785240168432670825585542499769080397352981751163000426990906936588618105352305044661425162776750753003843953573054223079792993485119659263813927353428575970344870667398872143450320945652120192510449423919442992240066291453683173834783252266600920122426021730635106401707789414231513886051266959342873269740297152729312892854752435757891232505894344888377689985016397824*AA^441 + 30660812068053832151326899329631085390054186718844987510758465634028667520274947353542619437712322800196228942791208323379418035307228560842054597774091640166136817819252543940577426636301667974312706103332942010446384883522160032409686891696765087544918060302734375/294490821083639169550932851927110886049344603997871922674467258773543401972470029676624971970910182790733594569768268997946800487290519620688343786313250971530453562193711466488175090168580365839903060159186619269986409651463260841689703889387370059593393637471396472807453150199781426729111668225104464771599782989966095668851520110720716214530278275953117664574981840712268646063576149721079529991686894304707343041868015371672649717190251792682981607811305859963027108138382328629952030872547765464307733497301384723428734932415344026359397164211554043476326930376179261099947720642386492332594258052197081597633124407336782302863830461480418912334499897845610536343437710650697498255264142771087687284084370212196415981596839460590321664*AA^440 - 56507165951018830634061036253778946292895978326268021516005821838765733986098142345585287837299555660429639314323806217086549640983311569040827225022575844843317543683636837435870679064700705307560704130222090240206703869262296165754122512225876562297344207763671875/73622705270909792387733212981777721512336150999467980668616814693385850493117507419156242992727545697683398642442067249486700121822629905172085946578312742882613390548427866622043772542145091459975765039796654817496602412865815210422425972346842514898348409367849118201863287549945356682277917056276116192899945747491523917212880027680179053632569568988279416143745460178067161515894037430269882497921723576176835760467003842918162429297562948170745401952826464990756777034595582157488007718136941366076933374325346180857183733103836006589849291052888510869081732594044815274986930160596623083148564513049270399408281101834195575715957615370104728083624974461402634085859427662674374563816035692771921821021092553049103995399209865147580416*AA^439 + 31654413254431413320738117882998364218757438127860216016753597089358376176373164874815603224248214342520482825676999060374358753467870080201328704190957818920648284590240979805032462885272008192805350977274300737635938936260708834353305718423143844120204448699951171875/10601669559011010103833582669375991897776405743923389216280821315847562471008921068358498990952766580466409404511657683926084817542458706344780376307277034975096328238973612793574303246068893170236510165730718293719510747452677390300829340017945322145362170948970273021068313407192131362248020056103760731777592187638779444078654723985945783723090017934312235924699346265641671258288741389958863079700728194969464349507248553380215389818849064536587337881207010958668975892981763830678273111411719556715078405902849850043434457566952384948938297911615945565147769493542453399598117943125913723973393289879094937514792478664124162903097896613295080844041996322441979308363757583425109937189509139759156742227037327639070975337486220581251579904*AA^438 + 66655888798696813545875892021152164519561509016415375084647129210342661947211690330705654872179998331018393810060076229769605915516635066108844850892197184547699359399640135721810480142492153812620154641596553880465813944661434006470290825063784723170101642608642578125/3533889853003670034611194223125330632592135247974463072093607105282520823669640356119499663650922193488803134837219227975361605847486235448260125435759011658365442746324537597858101082022964390078836721910239431239836915817559130100276446672648440715120723649656757673689437802397377120749340018701253577259197395879593148026218241328648594574363339311437411974899782088547223752762913796652954359900242731656488116502416184460071796606283021512195779293735670319556325297660587943559424370470573185571692801967616616681144819188984128316312765970538648521715923164514151133199372647708637907991131096626364979171597492888041387634365965537765026948013998774147326436121252527808369979063169713253052247409012442546356991779162073527083859968*AA^437 - 605692901123961181396728978764209151832098789733847721459082914391581910551698035648363181056812859976402505532246101963659856039744917547232192677600770511212923855293289888838280118724881782980316956003386295806171284460366240574963131226837731446721591055393218994140625/1144980312373189091214026928292607124959851820343726035358328702111536746868963475382717891022898790690372215687259029864017160294585540285236280641185919777310403449809150181706024750575440462385543097898917575721707160724889158152489568721938094791699114462488789486275377847976750187122786166059206159031979956264988179960494710190482144642093721936905721479867529396689300495895184070115557212607678645056702149746782843765063262100435698969951432491170357183536249396442030493713253496032465712125228467837507783804690921417230857574485336174454522121035959105302584967156596737857598682189126475306942253251597587695725409593534572834235868731156535602823733765303285819009911873216466987093988928160520031385019665336448511822775170629632*AA^436 + 3671454338017060060438180033499573792321485571816255420498236305905564191128209067074975750951848048678090064720984919829721659490298556830116273871772253718689691180894022654794475277674735386418054356720495108435293135860449292183847288750797588363639079034328460693359375/572490156186594545607013464146303562479925910171863017679164351055768373434481737691358945511449395345186107843629514932008580147292770142618140320592959888655201724904575090853012375287720231192771548949458787860853580362444579076244784360969047395849557231244394743137688923988375093561393083029603079515989978132494089980247355095241072321046860968452860739933764698344650247947592035057778606303839322528351074873391421882531631050217849484975716245585178591768124698221015246856626748016232856062614233918753891902345460708615428787242668087227261060517979552651292483578298368928799341094563237653471126625798793847862704796767286417117934365578267801411866882651642909504955936608233493546994464080260015692509832668224255911387585314816*AA^435 - 6019124926003320817000603933698202569355117180926658759360621296037236711590407650400483935257870814976056126630457329151495500448320487867667271651924093095864138347202222279608389632277422773687779134551134692803704316195907897036022586528591915566721581853926181793212890625/109918109987826152756546585116090283996145774752997699394399555402707527699420493636740917538198283906275732705976866866945647388280211867382682941553848298621798731181678417443778376055242284389012137398296087269283887429589359182638998597306057100003114988398923790682436273405768017963787471941683791267070075801438865276207492178286285885640997305942949262067282822082172847605937670731093492410337149925443406375691153001446073161641827101115337519152354289619479942058434927396472335619116708364021932912400747245250328456054162327150592272747634123619452074109048156847033286834329473490156141629466456312153368418789639320979318992086643398191027417871078441469115438624951539828780830761022937103409923012961887872299057134986416380444672*AA^434 + 37343107091047455212336374360728081315483211050143925902330436180846483628944429582863604430947511138450124129622184651522855217706777679467462399904770194134374052301779394800671039259065343403472653175098164786191881099730062010419945685774312238436323241330683231353759765625/109918109987826152756546585116090283996145774752997699394399555402707527699420493636740917538198283906275732705976866866945647388280211867382682941553848298621798731181678417443778376055242284389012137398296087269283887429589359182638998597306057100003114988398923790682436273405768017963787471941683791267070075801438865276207492178286285885640997305942949262067282822082172847605937670731093492410337149925443406375691153001446073161641827101115337519152354289619479942058434927396472335619116708364021932912400747245250328456054162327150592272747634123619452074109048156847033286834329473490156141629466456312153368418789639320979318992086643398191027417871078441469115438624951539828780830761022937103409923012961887872299057134986416380444672*AA^433 - 537744720100641496243126567731343606941649479167954833546955172923531784276736108763242431861700480236515853966032347409152853832458237839226333182591261437231925259886220532928629947641056630336114456316667766539392398578620282204986794738115651881571466219611465930938720703125/439672439951304611026186340464361135984583099011990797577598221610830110797681974546963670152793135625102930823907467467782589553120847469530731766215393194487194924726713669775113504220969137556048549593184349077135549718357436730555994389224228400012459953595695162729745093623072071855149887766735165068280303205755461104829968713145143542563989223771797048269131288328691390423750682924373969641348599701773625502764612005784292646567308404461350076609417158477919768233739709585889342476466833456087731649602988981001313824216649308602369090990536494477808296436192627388133147337317893960624566517865825248613473675158557283917275968346573592764109671484313765876461754499806159315123323044091748413639692051847551489196228539945665521778688*AA^432 - 20400469685774674889204885417899930157983860417720370426556781103961810399785242310056437838580027097570321183127660984207133750460379056959669225512104999900249210461570466240308261614316533058331052639358154932008237556292326675171152666315332879776178742758929729461669921875/6106561665990341819808143617560571333119209708499872188577753077928195983301138535374495418788793550348651816998714825941424854904456214854593496752991572145655485065648800969098798669735682466056229855460893737182438190532742176813277699850336505555728610466606877260135348522542667664654859552315766181503893100079936959789305121015904771424499850330163847892626823449009602644774315040616305133907619440302411465316175166747004064535657061173074306619575238312193330114357495966470685312173150464667885161800041513625018247558564573730588459597090784645525115228280453158168515935240526305008674534970358684008520467710535517832184388449257966566168189881726580081617524368052863323821157264501274283522773500720104881794392063054800910024704*AA^431 + 278389355953252852694656772642213922911739500813822369515162183637161289677330571026734042306469469194888191596307037780424921287921646125057783997320105156615252706198108135128949864060353709244769901065551775066642033833485524535570995540037995130688841527444310486316680908203125/2638034639707827666157118042786166815907498594071944785465589329664980664786091847281782020916758813750617584943444804806695537318725084817184390597292359166923169548360282018650681025325814825336291297559106094462813298310144620383335966335345370400074759721574170976378470561738432431130899326600410990409681819234532766628979812278870861255383935342630782289614787729972148342542504097546243817848091598210641753016587672034705755879403850426768100459656502950867518609402438257515336054858801000736526389897617933886007882945299895851614214545943218966866849778617155764328798884023907363763747399107194951491680842050951343703503655810079441556584658028905882595258770526998836955890739938264550490481838152311085308935177371239673993130672128*AA^430 - 2915758890383240784266531340200556160720903638281640377691514193811005125267494770655856204410786350934074439251831608175347597425068601391960912373987780138374124815441157850946651095849831102954821814896672468149168820126521926854952215670210189824018698345753364264965057373046875/2638034639707827666157118042786166815907498594071944785465589329664980664786091847281782020916758813750617584943444804806695537318725084817184390597292359166923169548360282018650681025325814825336291297559106094462813298310144620383335966335345370400074759721574170976378470561738432431130899326600410990409681819234532766628979812278870861255383935342630782289614787729972148342542504097546243817848091598210641753016587672034705755879403850426768100459656502950867518609402438257515336054858801000736526389897617933886007882945299895851614214545943218966866849778617155764328798884023907363763747399107194951491680842050951343703503655810079441556584658028905882595258770526998836955890739938264550490481838152311085308935177371239673993130672128*AA^429 + 1358118276851561904286789763714414787179332421829015041091347287129293775146836087720824826895363511454488257304269678538267108716990045634292179657460935479877762873749763486888629685429703149881598798749470713793632124064746966918767923430182773631980097661653417162597179412841796875/168834216941300970634055554738314676218079910020604466269797717098558762546309878226034049338672564080039525436380467507628514388398405428299800998226710986683082851095058049193643585620852148821522643043782790045620051091849255704533501845462103705604784622180746942488222115951259675592377556902426303386219636431010097064254707985847735120344571861928370066535346414718217493922720262242959604342277862285481072193061611010221168376281846427313158429418016188855521191001756048480981507510963264047137688953447547768704504508499193334503309730940366013879478385831497968917043128577530071280879833542860476895467573891260885997024233971845084259621418113849976486096561313727925565177007356048931231390837641747909459771851351759339135560363016192*AA^428 - 3676817245603071723301157155503955431857108233716609524375319605236517848751157185504216063528346415668710364343294415001614581670735158279664321822527715451795130591151681317693433022675948892627509432020682373241593557897579756301096213432464770525687214330901042558252811431884765625/84417108470650485317027777369157338109039955010302233134898858549279381273154939113017024669336282040019762718190233753814257194199202714149900499113355493341541425547529024596821792810426074410761321521891395022810025545924627852266750922731051852802392311090373471244111057975629837796188778451213151693109818215505048532127353992923867560172285930964185033267673207359108746961360131121479802171138931142740536096530805505110584188140923213656579214709008094427760595500878024240490753755481632023568844476723773884352252254249596667251654865470183006939739192915748984458521564288765035640439916771430238447733786945630442998512116985922542129810709056924988243048280656863962782588503678024465615695418820873954729885925675879669567780181508096*AA^427 + 422199356591550784726377507952282725935634936228065625700991072493359529098729959048168248875136110677779715894691352848496220356452327977666044721188729143329249015406115597606480028364197383092711140734412699000994634933893848385971051201742792932727343924170781974680721759796142578125/2701347471060815530144888875813034819489278560329671460316763473576940200740958051616544789418761025280632406982087480122056230214374486852796815971627375786929325617520928787098297369933634381144362288700524640729920817469588091272536029527393659289676553954891951079811553855220154809478040910438820854179514182896161553028075327773563761925513149790853921064565542635491479902763524195887353669476445796567697155088985776163538694020509542837010534870688259021688339056028096775695704120175412224754203023255160764299272072135987093352052955695045856222071654173303967502672690057240481140494077336685767630327481182260174175952387743549521348153942689821599623777544981019646809042832117696782899702253402267966551356349621628149426168965808259072*AA^426 - 146754419511402439318891422401162598631645550855570809641973257576768013745701978147465276887965834516395444523436166934593761465398680187981545126323666875793158159825520681356867827306620997292309153076688678399014710109054204677572340107586998102628061957375393831171095371246337890625/2701347471060815530144888875813034819489278560329671460316763473576940200740958051616544789418761025280632406982087480122056230214374486852796815971627375786929325617520928787098297369933634381144362288700524640729920817469588091272536029527393659289676553954891951079811553855220154809478040910438820854179514182896161553028075327773563761925513149790853921064565542635491479902763524195887353669476445796567697155088985776163538694020509542837010534870688259021688339056028096775695704120175412224754203023255160764299272072135987093352052955695045856222071654173303967502672690057240481140494077336685767630327481182260174175952387743549521348153942689821599623777544981019646809042832117696782899702253402267966551356349621628149426168965808259072*AA^425 - 5531772695418041634770023063818142441018366508119127709172556821997041541228150832753404478399821686405179921128035118697970521042626693602604633412070744968073443540599891110845735521428010067450617444255055744230576707227556724207555053045914290396196211219148608506657183170318603515625/1200598876027029124508839500361348808661901582368742871251894877145306755884870245162908795297227122346947736436483324498691657873055327490131918209612167016413033607787079460932576608859393058286383239422455395879964807764261373898904902012174959684300690646618644924360690602320068804212462626861698157413117414620516245790255701232695005300228066573712853806473574504662879956783788531505490519767309242918976513372882567183794975120226463483115793275861448454083706247123598566975868497855738766557423565891182561910787587615994263712023535864464824987587401854801763334521195580995769395775145482971452280145547192115632967089950108244231710290641195476266499456686658230954137352369830087459066534334845452429578380599831834733078297318137004032*AA^424 + 121576986193739820053981287048092546218615057458981162220143203635744455194381861898306840671123358786821098919959872297028912194923018884164908332753068406958725750344231231365689138152335921156058410972601291190785150718519862737871089026968783008481579610560174842248670756816864013671875/2701347471060815530144888875813034819489278560329671460316763473576940200740958051616544789418761025280632406982087480122056230214374486852796815971627375786929325617520928787098297369933634381144362288700524640729920817469588091272536029527393659289676553954891951079811553855220154809478040910438820854179514182896161553028075327773563761925513149790853921064565542635491479902763524195887353669476445796567697155088985776163538694020509542837010534870688259021688339056028096775695704120175412224754203023255160764299272072135987093352052955695045856222071654173303967502672690057240481140494077336685767630327481182260174175952387743549521348153942689821599623777544981019646809042832117696782899702253402267966551356349621628149426168965808259072*AA^423 - 11865057203494938279225547260800999682250279226407847998450071094265160035479235672702621824347602000942628732094733486909710943200117022615357725950168083952856724411081758587531455982434939490032430664985629231551932107202360310822660229830534893467053637383656905512907542288303375244140625/43221559536973048482318222013008557111828456965274743365068215577231043211855328825864716630700176404490118511713399681952899683429991789644749055546038012590869209880334860593572757918938150098309796619208394251678733079513409460360576472438298548634824863278271217276984861683522476951648654567021133666872226926338584848449205244377020190808210396653662737033048682167863678444216387134197658711623132745083154481423772418616619104328152685392168557931012144347013424896449548411131265922806595596067248372082572228788353154175793493632847291120733699553146466772863480042763040915847698247905237386972282085239698916162786815238203896792341570463083037145593980440719696314348944685313883148526395236054436287464821701593946050390818703452932145152*AA^422 + 16879302891206881899365308903195290163673828190728682487610552162908386181859417177969042065853016323171305658819334318714723840990263321513895389377376899372457258729700361476947835101913595531513970186842563261765305654845144477021569876351319978493096704230680416003451682627201080322265625/14407186512324349494106074004336185703942818988424914455022738525743681070618442941954905543566725468163372837237799893984299894476663929881583018515346004196956403293444953531190919306312716699436598873069464750559577693171136486786858824146099516211608287759423739092328287227840825650549551522340377888957408975446194949483068414792340063602736798884554245677682894055954559481405462378065886237207710915027718160474590806205539701442717561797389519310337381449004474965483182803710421974268865198689082790694190742929451051391931164544282430373577899851048822257621160014254346971949232749301745795657427361746566305387595605079401298930780523487694345715197993480239898771449648228437961049508798412018145429154940567197982016796939567817644048384*AA^421 - 161459830256145415882589643505090662240326353472009840936413822786319971151406146130552448880954896218818081765687535205071400377349316700547335051014748547550135665431754741759650067346464116055124811977623865741068729951650197316804090386084221090336334271331253376047243364155292510986328125/57628746049297397976424296017344742815771275953699657820090954102974724282473771767819622174266901872653491348951199575937199577906655719526332074061384016787825613173779814124763677225250866797746395492277859002238310772684545947147435296584398064846433151037694956369313148911363302602198206089361511555829635901784779797932273659169360254410947195538216982710731576223818237925621849512263544948830843660110872641898363224822158805770870247189558077241349525796017899861932731214841687897075460794756331162776762971717804205567724658177129721494311599404195289030484640057017387887796930997206983182629709446986265221550382420317605195723122093950777382860791973920959595085798592913751844198035193648072581716619762268791928067187758271270576193536*AA^420 - 18816616507183078773681824215143496854963192486634079213226055047031721202106357497486350973470481697495103888660877379263822286370130304077163143886920831299628914012504650351572499333517235239171917756721393831655431782035514846447775979462596202817255873984692016165354289114475250244140625/3201597002738744332023572000963596823098404219649980990005053005720818015692987320434423454125938992925193963830622198663177754328147539973685115225632445377101422954098878562486870956958381488763688638459881055679906154038030330397079738699133225824801841724316386464961841606186850144566567004964528419768313105654709988774015203287186680800608177529900943483929532012434346551423436084014641386046157981117270702327686845823453266987270569288308782068963862544223216658996262845268982660948636710819796175709820165095433566975984703232062762305239533300233071612804702225389854882655385055400387954590539413721459178975021245573200288651284560775043187936710665217831088615877699606319546899890844091559587873145542348266218225954875459515032010752*AA^419 + 12936726875167257905697123315165413814688802691686535037471833103360871951936980182314130859631105209538510690369578824752048459062842692592441516437149961892030397323243585593456873068977344722139825340315508779880744030494868796279936217809373103846237764940507730671015451662242412567138671875/115257492098594795952848592034689485631542551907399315640181908205949448564947543535639244348533803745306982697902399151874399155813311439052664148122768033575651226347559628249527354450501733595492790984555718004476621545369091894294870593168796129692866302075389912738626297822726605204396412178723023111659271803569559595864547318338720508821894391076433965421463152447636475851243699024527089897661687320221745283796726449644317611541740494379116154482699051592035799723865462429683375794150921589512662325553525943435608411135449316354259442988623198808390578060969280114034775775593861994413966365259418893972530443100764840635210391446244187901554765721583947841919190171597185827503688396070387296145163433239524537583856134375516542541152387072*AA^418 - 253132732974757166435281633137469738746356692228913150425351129037877048904330637099871620212093800327500062768784856138209531786264369760279738718092930164563006823146241293441031120397232075890680383631212306811193545672668198454403469176405378070496364352924612006745519465766847133636474609375/345772476295784387858545776104068456894627655722197946920545724617848345694842630606917733045601411235920948093707197455623197467439934317157992444368304100726953679042678884748582063351505200786478372953667154013429864636107275682884611779506388389078598906226169738215878893468179815613189236536169069334977815410708678787593641955016161526465683173229301896264389457342909427553731097073581269692985061960665235851390179348932952834625221483137348463448097154776107399171596387289050127382452764768537986976660577830306825233406347949062778328965869596425171734182907840342104327326781585983241899095778256681917591329302294521905631174338732563704664297164751843525757570514791557482511065188211161888435490299718573612751568403126549627623457161216*AA^417 + 156991708887634582120647799745097733400796417334389768799659504202992334854307377159176101353204824791521845384741086621303209642141040003687316953618998683107609010304690443271429476180235641919929000838511961985429594205145885878054206560717543155055102971644931386663301964290440082550048828125/51225552043819909312377152015417549169574467514399695840080848091533088251087797126950775266015023886803103421289955178610844069250360639578961843610119126033622767265582056999789935311334103820219018215358096890878498464608485286353275819186131613196829467589062183439389465698989602313065072079432454716293009690475359820384243252594986892809730840478415095742872512198949544822774977344234262176738527697876331237242989533175252271796329108612940513103421800707571466543940205524303722575178187373116738811357122641526937071615755251713004196883832532803729145804875235606237678122486160886406207273448630619543346863600339929171204618420552972400691006987370643485297417854043193701112750398253505464953405970328677572259491615278007352240512172032*AA^416 - 622001370031878457309007114166056011150482463669848930213986848219980813717492694946786925449603757088416328143904122264861222024495968447318888509614947669546412181838783619429281488507336514679445087303884234269299556693566889773840991941381713225224501379795771782710289699025452136993408203125/86443119073946096964636444026017114223656913930549486730136431154462086423710657651729433261400352808980237023426799363905799366859983579289498111092076025181738419760669721187145515837876300196619593238416788503357466159026818920721152944876597097269649726556542434553969723367044953903297309134042267333744453852677169696898410488754040381616420793307325474066097364335727356888432774268395317423246265490166308962847544837233238208656305370784337115862024288694026849792899096822262531845613191192134496744165144457576706308351586987265694582241467399106292933545726960085526081831695396495810474773944564170479397832325573630476407793584683140926166074291187960881439392628697889370627766297052790472108872574929643403187892100781637406905864290304*AA^415 - 54707065983343633634589961529676890578448683574470797431154468542625654797513921965058801760150788559317825889222727071771720040967573615618374113488309686467462608981490209635784791720744871482434755647182882453191309212671150502533428925697645183393750384465431313429917281609959900379180908203125/5532359620732550205736732417665095310314042491555167150728731593885573531117482089710683728729622579774735169499315159289971159479038949074527879109892865611631258864682862155977313013624083212583653967258674464214877834177716410926153788472102214225257582499618715811454062295490877049811027784578705109359645046571338860601498271280258584423450930771668830340230231317486550840859697553177300315087760991370643773622242869582927245354003543730197575415169554476417718386745542196624802038119244236296607791626569245284909203734501567185004453263453913542802747746926525445473669237228505375731870385532452106910681461268836712350490098789419721019274628754636029496412121128236664919720177043011378590214967844795497177804025094450024794041975314579456*AA^414 + 1140380359548604194376742117857697254851626249268242020292766780832961356386041916802021904675239674987297326800482955464160198300797625209502599405873485069148941428389045215352856023627107019046220846460066398640374570792929399249038686212253853066695028669344974314725504882517270743846893310546875/5532359620732550205736732417665095310314042491555167150728731593885573531117482089710683728729622579774735169499315159289971159479038949074527879109892865611631258864682862155977313013624083212583653967258674464214877834177716410926153788472102214225257582499618715811454062295490877049811027784578705109359645046571338860601498271280258584423450930771668830340230231317486550840859697553177300315087760991370643773622242869582927245354003543730197575415169554476417718386745542196624802038119244236296607791626569245284909203734501567185004453263453913542802747746926525445473669237228505375731870385532452106910681461268836712350490098789419721019274628754636029496412121128236664919720177043011378590214967844795497177804025094450024794041975314579456*AA^413 - 8883918975384442127317994164618015657906713164075924038643899101411019606912188621359031685992894258948782580875689067243790336856662837689516118079092717463105903940392963619906400157326083579566332546288290094576761187781104304612966551284968127707451764036089055576184136953088454902172088623046875/7376479494310066940982309890220127080418723322073556200971642125180764708156642786280911638306163439699646892665753545719961545972051932099370505479857154148841678486243816207969750684832110950111538623011565952286503778903621881234871717962802952300343443332824954415272083060654502733081370379438273479146193395428451814135331028373678112564601241028891773786973641756648734454479596737569733753450347988494191698162990492777236327138671391640263433886892739301890291182327389595499736050825658981728810388835425660379878938312668756246672604351271884723736996995902033927298225649638007167642493847376602809214241948358448949800653465052559628025699505006181372661882828170982219892960236057348504786953290459727329570405366792600033058722633752772608*AA^412 + 15510854957877111901272330218787554804235832494775918543116900252714247533568013076128367365002109812782853018228688997364095241606486298592890888942606229641755020839578404722639151709837624589865487252912520650210630670636000276529918401959540456507753160920352310636616266492637805640697479248046875/3688239747155033470491154945110063540209361661036778100485821062590382354078321393140455819153081719849823446332876772859980772986025966049685252739928577074420839243121908103984875342416055475055769311505782976143251889451810940617435858981401476150171721666412477207636041530327251366540685189719136739573096697714225907067665514186839056282300620514445886893486820878324367227239798368784866876725173994247095849081495246388618163569335695820131716943446369650945145591163694797749868025412829490864405194417712830189939469156334378123336302175635942361868498497951016963649112824819003583821246923688301404607120974179224474900326732526279814012849752503090686330941414085491109946480118028674252393476645229863664785202683396300016529361316876386304*AA^411 - 1039196642824645557039998353649985238507158367269752773582198868705199500410026404750968876607723682050436996925010599454729325992321126750024683001534175369135609511334053693603217720999084643964915154397034844105640706561578544411683821817304996592410580341572297227603627334246993996202945709228515625/177035507863441606583575437365283049930049359729765348823319411004338352995759426870741879319347922552791525423978085097279077103329246370384892131516571699572200283669851588991274016435970662802676926952277582854876090693686925149636921231107270855208242639987798905966529993455708065593952889106518563499508641490282843539247944680968274701550429784693402570887367402159569626907510321701673610082808351723860600755911771826653671851328113399366322413285425743245366988375857350291993665219815815561491449332050215849117094519504050149920142504430525233369687927901648814255157415591312172023419852337038467421141806760602774795215683161261431072616788120148352943885187876103573277431045665376364114886878971033455909689728803022400793409343210066542592*AA^410 - 6337053318375195180722341876256593786111516371194586866226673498606661166446935567958194388241435697349219964249992358076389654916581603241586572433207306529979912179632170043655344775051248814994330034082846577208996522407625194054945016681976888307933039392064127852233212934152106754481792449951171875/177035507863441606583575437365283049930049359729765348823319411004338352995759426870741879319347922552791525423978085097279077103329246370384892131516571699572200283669851588991274016435970662802676926952277582854876090693686925149636921231107270855208242639987798905966529993455708065593952889106518563499508641490282843539247944680968274701550429784693402570887367402159569626907510321701673610082808351723860600755911771826653671851328113399366322413285425743245366988375857350291993665219815815561491449332050215849117094519504050149920142504430525233369687927901648814255157415591312172023419852337038467421141806760602774795215683161261431072616788120148352943885187876103573277431045665376364114886878971033455909689728803022400793409343210066542592*AA^409 + 230872233595584556866131795140280111617712320518699137828345688824064421438016783265101256436529155744325933864886677190624054733093280449226895198556484616343639553014199371361889625455179196919734037719982321305647567116474601003310102365475123419464990612443345239683356595605800976045429706573486328125/708142031453766426334301749461132199720197438919061395293277644017353411983037707482967517277391690211166101695912340389116308413316985481539568526066286798288801134679406355965096065743882651210707707809110331419504362774747700598547684924429083420832970559951195623866119973822832262375811556426074253998034565961131374156991778723873098806201719138773610283549469608638278507630041286806694440331233406895442403023647087306614687405312453597465289653141702972981467953503429401167974660879263262245965797328200863396468378078016200599680570017722100933478751711606595257020629662365248688093679409348153869684567227042411099180862732645045724290467152480593411775540751504414293109724182661505456459547515884133823638758915212089603173637372840266170368*AA^408 - 252952222080564872696390164765511937770102146013890247755598872487781846694120204376822829435180401937079443998574051092603068660997505143778248557217274967821489221007408158183710174193586862929400733872254795880235322009888525678803937531151452375883164105805453938240479061505538993515074253082275390625/177035507863441606583575437365283049930049359729765348823319411004338352995759426870741879319347922552791525423978085097279077103329246370384892131516571699572200283669851588991274016435970662802676926952277582854876090693686925149636921231107270855208242639987798905966529993455708065593952889106518563499508641490282843539247944680968274701550429784693402570887367402159569626907510321701673610082808351723860600755911771826653671851328113399366322413285425743245366988375857350291993665219815815561491449332050215849117094519504050149920142504430525233369687927901648814255157415591312172023419852337038467421141806760602774795215683161261431072616788120148352943885187876103573277431045665376364114886878971033455909689728803022400793409343210066542592*AA^407 + 3227789822028861556574996407748995695276627784925210260660634743269146397561367499122268201198436854354929233987041992078328588394603289709220839677721313090991892571386525287718657191111794014025770891886219001879294692370010363060407377548877683973655723704235971673413896354531971155665814876556396484375/944189375271688568445735665948176266293596585225415193724370192023137882644050276643956689703188920281554802261216453852155077884422647308719424701421715731051734846239208474620128087658510201614276943745480441892672483699663600798063579899238777894443960746601594165154826631763776349834415408568099005330712754614841832209322371631830798408268958851698147044732626144851038010173388382408925920441644542527256537364862783075486249873749938129953719537522270630641957271337905868223966214505684349661287729770934484528624504104021600799574093356962801244638335615475460342694172883153664917458239212464205159579422969389881465574483643526727632387289536640791215700721002005885724146298910215340608612730021178845098185011886949452804231516497120354893824*AA^406 + 6642674832022658079999256969463531389076053081174477713128314303627615602362101566736532135493898902191591904351802302040210024488945480820051892446080402053920765429640299970895570380248317880554145757606328508947645292100246915580400086044586610809033889087032917215938088162374697276391088962554931640625/2832568125815065705337206997844528798880789755676245581173110576069413647932150829931870069109566760844664406783649361556465233653267941926158274104265147193155204538717625423860384262975530604842830831236441325678017451098990802394190739697716333683331882239804782495464479895291329049503246225704297015992138263844525496627967114895492395224806876555094441134197878434553114030520165147226777761324933627581769612094588349226458749621249814389861158612566811891925871814013717604671898643517053048983863189312803453585873512312064802398722280070888403733915006846426381028082518649460994752374717637392615478738268908169644396723450930580182897161868609922373647102163006017657172438896730646021825838190063536535294555035660848358412694549491361064681472*AA^405 - 780559656705811041677434954014476131276568670038964436795832846015420592585284868551377297914597621607552425073203535879446844618782497213013609425943834080401133722692855058263225801337364500427140319358182387657236223605121282479925756942622588686412947390931454272333884336632081613061018288135528564453125/11330272503260262821348827991378115195523159022704982324692442304277654591728603319727480276438267043378657627134597446225860934613071767704633096417060588772620818154870501695441537051902122419371323324945765302712069804395963209576762958790865334733327528959219129981857919581165316198012984902817188063968553055378101986511868459581969580899227506220377764536791513738212456122080660588907111045299734510327078448378353396905834998484999257559444634450267247567703487256054870418687594574068212195935452757251213814343494049248259209594889120283553614935660027385705524112330074597843979009498870549570461914953075632678577586893803722320731588647474439689494588408652024070628689755586922584087303352760254146141178220142643393433650778197965444258725888*AA^404 + 2142447244285946383784288659392168727846447017011332345479107647902630893051151099967787777532475013564560463562971701669275572604197568404913465566859844530726222101732113306530116862250459124101344765271691068207073162776073534663704536571087203758892729478192543508219813030990508195827715098857879638671875/5665136251630131410674413995689057597761579511352491162346221152138827295864301659863740138219133521689328813567298723112930467306535883852316548208530294386310409077435250847720768525951061209685661662472882651356034902197981604788381479395432667366663764479609564990928959790582658099006492451408594031984276527689050993255934229790984790449613753110188882268395756869106228061040330294453555522649867255163539224189176698452917499242499628779722317225133623783851743628027435209343797287034106097967726378625606907171747024624129604797444560141776807467830013692852762056165037298921989504749435274785230957476537816339288793446901861160365794323737219844747294204326012035314344877793461292043651676380127073070589110071321696716825389098982722129362944*AA^403 - 6814733380443007022804939871443610194578436795256401294216639898158752156435508842449676234402623485060622080699961355055879542892584240944401450999074397384661629138418389186845879319837854053982565152573831353551508202201639235707427693708662368615179551369215368025841985666346545258420519530773162841796875/5665136251630131410674413995689057597761579511352491162346221152138827295864301659863740138219133521689328813567298723112930467306535883852316548208530294386310409077435250847720768525951061209685661662472882651356034902197981604788381479395432667366663764479609564990928959790582658099006492451408594031984276527689050993255934229790984790449613753110188882268395756869106228061040330294453555522649867255163539224189176698452917499242499628779722317225133623783851743628027435209343797287034106097967726378625606907171747024624129604797444560141776807467830013692852762056165037298921989504749435274785230957476537816339288793446901861160365794323737219844747294204326012035314344877793461292043651676380127073070589110071321696716825389098982722129362944*AA^402 + 16576322485160321020911638320826749132417572861956287441293218866440371235839986625580203739618801862921272651986464053250603687261890357186793564638667725288612406201964296987807366481622996857993550680976456672681157377028525850054147656093516162263752548573499575026340073780062311925576068460941314697265625/11330272503260262821348827991378115195523159022704982324692442304277654591728603319727480276438267043378657627134597446225860934613071767704633096417060588772620818154870501695441537051902122419371323324945765302712069804395963209576762958790865334733327528959219129981857919581165316198012984902817188063968553055378101986511868459581969580899227506220377764536791513738212456122080660588907111045299734510327078448378353396905834998484999257559444634450267247567703487256054870418687594574068212195935452757251213814343494049248259209594889120283553614935660027385705524112330074597843979009498870549570461914953075632678577586893803722320731588647474439689494588408652024070628689755586922584087303352760254146141178220142643393433650778197965444258725888*AA^401 + 12667913911185143481521493729265270536811956359188531418732594429590682277398737736904404135189807011387864226294747794331451397158329237717518566035245886295008222561566238819731409011256795827738325262040354419094838501393478001322314393165050912490552310000595215563262877278560836202814243733882904052734375/1416284062907532852668603498922264399440394877838122790586555288034706823966075414965935034554783380422332203391824680778232616826633970963079137052132573596577602269358812711930192131487765302421415415618220662839008725549495401197095369848858166841665941119902391247732239947645664524751623112852148507996069131922262748313983557447746197612403438277547220567098939217276557015260082573613388880662466813790884806047294174613229374810624907194930579306283405945962935907006858802335949321758526524491931594656401726792936756156032401199361140035444201866957503423213190514041259324730497376187358818696307739369134454084822198361725465290091448580934304961186823551081503008828586219448365323010912919095031768267647277517830424179206347274745680532340736*AA^400 - 34200492640760452966117172586662122103503269950111490875623553952255362330450931990895825006327354434443738639767293004350627547704890184927823625002843221091075488139418467747315990952089966926662459980145342042891758197959724671556483047829661335084026802126405232770554577736987766911624930799007415771484375/472094687635844284222867832974088133146798292612707596862185096011568941322025138321978344851594460140777401130608226926077538942211323654359712350710857865525867423119604237310064043829255100807138471872740220946336241849831800399031789949619388947221980373300797082577413315881888174917207704284049502665356377307420916104661185815915399204134479425849073522366313072425519005086694191204462960220822271263628268682431391537743124936874969064976859768761135315320978635668952934111983107252842174830643864885467242264312252052010800399787046678481400622319167807737730171347086441576832458729119606232102579789711484694940732787241821763363816193644768320395607850360501002942862073149455107670304306365010589422549092505943474726402115758248560177446912*AA^399 + 13182024738168278846605096596051287890234185289645406863352047213412033109731936486935428361978384670636951791717469819804583715099990453861014340965850635243595135836339787257312002702534345849712594999344248226509481535748657726705305845009762226622805492893947473084283048873732724359797430224716663360595703125/45321090013041051285395311965512460782092636090819929298769769217110618366914413278909921105753068173514630508538389784903443738452287070818532385668242355090483272619482006781766148207608489677485293299783061210848279217583852838307051835163461338933310115836876519927431678324661264792051939611268752255874212221512407946047473838327878323596910024881511058147166054952849824488322642355628444181198938041308313793513413587623339993939997030237778537801068990270813949024219481674750378296272848783741811029004855257373976196993036838379556481134214459742640109542822096449320298391375916037995482198281847659812302530714310347575214889282926354589897758757978353634608096282514759022347690336349213411041016584564712880570573573734603112791861777034903552*AA^398 - 30471116134557283464682379367279072868856103102539888321171006384575823883180676149161624392744948099740681347708518126528859046853632680750668681096627885920425108972504330706918503243817950229554626508176544952268426241076867929315150224778890002945789444117400980898823956404708468426179024390876293182373046875/45321090013041051285395311965512460782092636090819929298769769217110618366914413278909921105753068173514630508538389784903443738452287070818532385668242355090483272619482006781766148207608489677485293299783061210848279217583852838307051835163461338933310115836876519927431678324661264792051939611268752255874212221512407946047473838327878323596910024881511058147166054952849824488322642355628444181198938041308313793513413587623339993939997030237778537801068990270813949024219481674750378296272848783741811029004855257373976196993036838379556481134214459742640109542822096449320298391375916037995482198281847659812302530714310347575214889282926354589897758757978353634608096282514759022347690336349213411041016584564712880570573573734603112791861777034903552*AA^397 - 24834939359087490333840482387702382221985462940715199226586197861601306228191069552937092486853743350553158448640032690644271327713215219903410601186032679322129939937594697937240506393133301549746265169159580876679008439538502723674968943736029228292850870353853287431269458884752765470693702809512615203857421875/725137440208656820566324991448199372513482177453118868780316307473769893870630612462558737692049090776234088136614236558455099815236593133096518170691877681447732361911712108508258371321735834839764692796528979373572467481341645412912829362615381422932961853390024318838906853194580236672831033780300036093987395544198527136759581413246053177550560398104176930354656879245597191813162277690055106899183008660933020696214617401973439903039952483804456604817103844333023184387511706796006052740365580539868976464077684117983619151888589414072903698147431355882241752685153543189124774262014656607927715172509562556996840491428965561203438228526821673438364140127653658153729540520236144357563045381587414576656265353035406089129177179753649804669788432558456832*AA^396 + 3144876306907872692200480540248958649906635717917982522633951692335225224622975569367246344072746893178706892947571733076422959018379396682390978845415747059038400532804558516826814362062579364241873614769381675877173855040945025540400074935773828804522724166618587710600578870499877126576393493451178073883056640625/362568720104328410283162495724099686256741088726559434390158153736884946935315306231279368846024545388117044068307118279227549907618296566548259085345938840723866180955856054254129185660867917419882346398264489686786233740670822706456414681307690711466480926695012159419453426597290118336415516890150018046993697772099263568379790706623026588775280199052088465177328439622798595906581138845027553449591504330466510348107308700986719951519976241902228302408551922166511592193755853398003026370182790269934488232038842058991809575944294707036451849073715677941120876342576771594562387131007328303963857586254781278498420245714482780601719114263410836719182070063826829076864770260118072178781522690793707288328132676517703044564588589876824902334894216279228416*AA^395 - 180289355635423915042373244793701672660306691373641095898270915535312721495416549033108340408272138738783595438192374435320349100783027411814030297348580578161168807669482359688519674430145674835861576411073446760181091240345871377945093059255118701910012525748986636171097970195277948590728556155227124691009521484375/3867399681112836376353733287723729986738571613083300633495020306526772767310029933133646601024261817473248470061942594978427199014595163376514763577023347634387905930195797912044044647049257785812078361581487889992386493233822108868868423267282034255642463218080129700474169883704427928921765513494933525834599442902392144729384434203978950280269655456555610295224836689309851689670198814346960570128976046191642777046477959477191679482879746580290435225691220503109456983400062436245365614615283096212634541141747648629245968810072476875055486390119633898038622680987485563675332129397411501908947814253384333637316482620954482993085003885476382258337942080680819510153224216107926103240336242035132877742166748549522165808688944958686132291572204973645103104*AA^394 + 1694878065809313507028521692337747221439468713514471259069858882371436447058474701774623693032495530688987786799421610723511316821799953196496447489618014712088953838850668514079046025133780066607825250674296262396489545058925662154222239939434698490473928701657618042266673019291799651142582661123014986515045166015625/11602199043338509129061199863171189960215714839249901900485060919580318301930089799400939803072785452419745410185827784935281597043785490129544290731070042903163717790587393736132133941147773357436235084744463669977159479701466326606605269801846102766927389654240389101422509651113283786765296540484800577503798328707176434188153302611936850840808966369666830885674510067929555069010596443040881710386928138574928331139433878431575038448639239740871305677073661509328370950200187308736096843845849288637903623425242945887737906430217430625166459170358901694115868042962456691025996388192234505726843442760153000911949447862863448979255011656429146775013826242042458530459672648323778309721008726105398633226500245648566497426066834876058396874716614920935309312*AA^393 - 10741274292114339515570746983189028299552719015279434680113756970837990231503212978802617022971110858145078393228049711816737822148124333273020202010486303745749000408803539010511434008385144596546411612845442301175909228555666222868367648818950529186108717052199210416300610933783298062138555906130932271480560302734375/46408796173354036516244799452684759840862859356999607601940243678321273207720359197603759212291141809678981640743311139741126388175141960518177162924280171612654871162349574944528535764591093429744940338977854679908637918805865306426421079207384411067709558616961556405690038604453135147061186161939202310015193314828705736752613210447747403363235865478667323542698040271718220276042385772163526841547712554299713324557735513726300153794556958963485222708294646037313483800800749234944387375383397154551614493700971783550951625720869722500665836681435606776463472171849826764103985552768938022907373771040612003647797791451453795917020046625716587100055304968169834121838690593295113238884034904421594532906000982594265989704267339504233587498866459683741237248*AA^392 - 5077388124107761919528430279269237358501840814580614029570906645527273990306857759353033063670982009503795691773182076371919796265532367672852379456536820983583741290584431810864737396876306975178204662754558221047138459528788680361064137324772895237312477169967669388695379084488754184434355920529924333095550537109375/11602199043338509129061199863171189960215714839249901900485060919580318301930089799400939803072785452419745410185827784935281597043785490129544290731070042903163717790587393736132133941147773357436235084744463669977159479701466326606605269801846102766927389654240389101422509651113283786765296540484800577503798328707176434188153302611936850840808966369666830885674510067929555069010596443040881710386928138574928331139433878431575038448639239740871305677073661509328370950200187308736096843845849288637903623425242945887737906430217430625166459170358901694115868042962456691025996388192234505726843442760153000911949447862863448979255011656429146775013826242042458530459672648323778309721008726105398633226500245648566497426066834876058396874716614920935309312*AA^391 + 886115046571707237315543465220688163676243264353397680018071947403525867179502325569180298666150353909983271881793464516249130619828460151797805088304379817292571816610707595752747077959906469684329897118904153297885431475342408187719311493696787846514888749630604546528564933584937888699784025448025204241275787353515625/185635184693416146064979197810739039363451437427998430407760974713285092830881436790415036849164567238715926562973244558964505552700567842072708651697120686450619484649398299778114143058364373718979761355911418719634551675223461225705684316829537644270838234467846225622760154417812540588244744647756809240060773259314822947010452841790989613452943461914669294170792161086872881104169543088654107366190850217198853298230942054905200615178227835853940890833178584149253935203202996939777549501533588618206457974803887134203806502883478890002663346725742427105853888687399307056415942211075752091629495084162448014591191165805815183668080186502866348400221219872679336487354762373180452955536139617686378131624003930377063958817069358016934349995465838734964948992*AA^390 - 3621027901745168982238236658038377781318585399262465145528968562677709818558352517614073819579936041434388256513181346447759928798722020328642076942018866045314589119004197774260683250080017751079352960285927983901024920552118164758431516347397257355611775447869772125193145240080063089305184576005558483302593231201171875/185635184693416146064979197810739039363451437427998430407760974713285092830881436790415036849164567238715926562973244558964505552700567842072708651697120686450619484649398299778114143058364373718979761355911418719634551675223461225705684316829537644270838234467846225622760154417812540588244744647756809240060773259314822947010452841790989613452943461914669294170792161086872881104169543088654107366190850217198853298230942054905200615178227835853940890833178584149253935203202996939777549501533588618206457974803887134203806502883478890002663346725742427105853888687399307056415942211075752091629495084162448014591191165805815183668080186502866348400221219872679336487354762373180452955536139617686378131624003930377063958817069358016934349995465838734964948992*AA^389 + 11892893397663899603793206199233030346852683311648628321098189336268439168480214707420098194705954859517215053191308064141876864778835758374048300183222055705063227368901026201170719103307506312133203930546481317106066653915715589295450556968702799198913501443647270166972360902446807930932237695742514915764331817626953125/247513579591221528086638930414318719151268583237331240543681299617713457107841915720553382465552756318287902083964326078619340736934090456096944868929494248600825979532531066370818857411152498291973015141215224959512735566964614967607579089106050192361117645957128300830346872557083387450992992863675745653414364345753097262680603789054652817937257949219559058894389548115830508138892724118205476488254466956265137730974589406540267486904303781138587854444238112199005246937603995919703399335378118157608610633071849512271742003844638520003551128967656569474471851583199076075221256281434336122172660112216597352788254887741086911557440248670488464533628293163572448649806349830907270607381519490248504175498671907169418611756092477355912466660621118313286598656*AA^388 - 15057445326550800340524128307904823973191245321121970479757447189067038533503948667809967982017395874077847689942594615846243497109980267582597886716133776328272946395080781648285415324966354629826987762683715469867521313873699277575009963822188872668053000874137136294690665378908865943419215227550012059509754180908203125/371270369386832292129958395621478078726902874855996860815521949426570185661762873580830073698329134477431853125946489117929011105401135684145417303394241372901238969298796599556228286116728747437959522711822837439269103350446922451411368633659075288541676468935692451245520308835625081176489489295513618480121546518629645894020905683581979226905886923829338588341584322173745762208339086177308214732381700434397706596461884109810401230356455671707881781666357168298507870406405993879555099003067177236412915949607774268407613005766957780005326693451484854211707777374798614112831884422151504183258990168324896029182382331611630367336160373005732696800442439745358672974709524746360905911072279235372756263248007860754127917634138716033868699990931677469929897984*AA^387 - 135024934994126016006423886238538274290053714962105110111145362066597592015621395293006600695402053846643601193226678692835286612630362185782656339826344667228855462108220071687031936393526083239758152818208257089567910914226144281724614373360755651658525575938798130153898170858492939152117884304971084930002689361572265625/495027159182443056173277860828637438302537166474662481087362599235426914215683831441106764931105512636575804167928652157238681473868180912193889737858988497201651959065062132741637714822304996583946030282430449919025471133929229935215158178212100384722235291914256601660693745114166774901985985727351491306828728691506194525361207578109305635874515898439118117788779096231661016277785448236410952976508933912530275461949178813080534973808607562277175708888476224398010493875207991839406798670756236315217221266143699024543484007689277040007102257935313138948943703166398152150442512562868672244345320224433194705576509775482173823114880497340976929067256586327144897299612699661814541214763038980497008350997343814338837223512184954711824933321242236626573197312*AA^386 + 2513139070884542559853129403533908863291768068592999983598434465143693910998190732170163666614697701871691799889246351691687803147338150434725734655969393323303434436962768379585898200375221580737144131525634142984318766314156317341548816675958569989326851204579918855694324064938070843683082244979232200421392917633056640625/1485081477547329168519833582485912314907611499423987443262087797706280742647051494323320294793316537909727412503785956471716044421604542736581669213576965491604955877195186398224913144466914989751838090847291349757076413401787689805645474534636301154166705875742769804982081235342500324705957957182054473920486186074518583576083622734327916907623547695317354353366337288694983048833356344709232858929526801737590826385847536439241604921425822686831527126665428673194031481625623975518220396012268708945651663798431097073630452023067831120021306773805939416846831109499194456451327537688606016733035960673299584116729529326446521469344641492022930787201769758981434691898838098985443623644289116941491025052992031443016511670536554864135474799963726709879719591936*AA^385 - 3610170843677705928514863233376694886891814646430801230189243317694299867219881634694584059425858132052806257064837750323177545877407084656736362124216204598602822849020908308576285175179258583445447521936188918697210599937681783998837339720688144052655541406922279242490534269196318057126848799498475273139774799346923828125/660036212243257408231037147771516584403382888632883308116483465647235885620911775254809019908140683515434405557238202876318241965157574549591852983811984662935535945420082843655516953096406662111928040376573933225367294845238973246953544237616133846296313722552342135547591660152222366535981314303135321742438304922008259367148276770812407514499354531252157490385038794975548021703713930981881270635345245216707033949265571750774046631744810083036234278517968299197347325166943989119209064894341648420289628354858265366057978676919036053342803010580417518598591604221864202867256683417158229659127093632577592940768679700642898430819840663121302572089675448436193196399483599549086054953017385307329344467996458419118449631349579939615766577761656315502097596416*AA^384 + 105553235966187247580505424065707209226682606661072377886377544566346444116428456807679781045385053244790139875254836536311029833137184386027142710984965923227930316870716884823098403911475454028812752322949605096943203284710268653077249752297520452445828239841941359772170499252812534097589747261736192740499973297119140625/10313065816300897003609955433929946631302857634888801689320054150738060712826746488356390936064698179928662586831846919942472530705587102337372702872062260358367749147188794432117452392131354095498875630883967706646363981956858956983649128712752091348379901914880345867931119689878474477124708035986489402225598514406379052611691824543943867414052414550814960787266231171492937839120530171591894853677269456511047405457274558605844478621012657547441160601843254674958551955733499829987641638974088256567025443044660396344655916826859938333481297040319023728102993815966628169800885678393097338423860838009024889699510620322545287981560010361270352688901178881815518693741931242954469608640896645427021007312444662798725775489837186556496352777525879929720274944*AA^383 + 23255139211833363529860511983167961517134854148223931596280875785642714886007406269458997052135263221835939858636998710385036251819255247702865144023807895303519493399773553080572902241621544088597612040213881788195330955128991704393233477374783991105060180135126818947555410772525997788628071560879106982611119747161865234375/23761303640757266696317337319774597038521783990783799092193404763300491882352823909173124716693064606555638600060575303547456710745672683785306707417231447865679294035122982371598610311470639836029409453556661596113222614428603036890327592554180818466667294011884316879713299765480005195295327314912871582727778977192297337217337963749246670521976763125077669653861396619119728781333701515347725742872428827801453222173560583027865678742813162989304434026646858771104503706009983608291526336196299343130426620774897553178087232369085297920340908380895030669549297751987111303221240603017696267728575370772793345867672469223144343509514263872366892595228316143702955070381409583767097978308625871063856400847872503088264186728584877826167596799419627358075513470976*AA^382 - 2187774206094489901944028208382732023212157863632108534395364702853045384691009449974679582807461249723867978173706484456854130854972399999459144605900715019242113587114973450313916061892714679674774470466357554467306023654825712904795327155676235184730334820964509231720539718324265181363890153676265981630422174930572509765625/23761303640757266696317337319774597038521783990783799092193404763300491882352823909173124716693064606555638600060575303547456710745672683785306707417231447865679294035122982371598610311470639836029409453556661596113222614428603036890327592554180818466667294011884316879713299765480005195295327314912871582727778977192297337217337963749246670521976763125077669653861396619119728781333701515347725742872428827801453222173560583027865678742813162989304434026646858771104503706009983608291526336196299343130426620774897553178087232369085297920340908380895030669549297751987111303221240603017696267728575370772793345867672469223144343509514263872366892595228316143702955070381409583767097978308625871063856400847872503088264186728584877826167596799419627358075513470976*AA^381 + 38433238880328126094770393543557752784397649663940869442068004250578111664278016406732484406080582955440553119531044045650903823891437717348204578595195573484262003816428670580026973839728094818119087712146157323963731071842945226868489243121856221390513137762122174672101338724912794290279931086473652612767182290554046630859375/95045214563029066785269349279098388154087135963135196368773619053201967529411295636692498866772258426222554400242301214189826842982690735141226829668925791462717176140491929486394441245882559344117637814226646384452890457714412147561310370216723273866669176047537267518853199061920020781181309259651486330911115908769189348869351854996986682087907052500310678615445586476478915125334806061390902971489715311205812888694242332111462714971252651957217736106587435084418014824039934433166105344785197372521706483099590212712348929476341191681363633523580122678197191007948445212884962412070785070914301483091173383470689876892577374038057055489467570380913264574811820281525638335068391913234503484255425603391490012353056746914339511304670387197678509432302053883904*AA^380 - 49391990191851519770166195892041611226846009833883242615717835683097003651518850924200257043288541296567806464758503638418437265965228585830978478190683182161283373084347058197648258863006987046502734459812146188280344059024829715739799811209547558409340864173336328218659732908993629928488578340051162740564905107021331787109375/47522607281514533392634674639549194077043567981567598184386809526600983764705647818346249433386129213111277200121150607094913421491345367570613414834462895731358588070245964743197220622941279672058818907113323192226445228857206073780655185108361636933334588023768633759426599530960010390590654629825743165455557954384594674434675927498493341043953526250155339307722793238239457562667403030695451485744857655602906444347121166055731357485626325978608868053293717542209007412019967216583052672392598686260853241549795106356174464738170595840681816761790061339098595503974222606442481206035392535457150741545586691735344938446288687019028527744733785190456632287405910140762819167534195956617251742127712801695745006176528373457169755652335193598839254716151026941952*AA^379 + 1011358669854999221748728566039013340577625553805357843312931245228294300277062991588447837426280108013164613612835711199909080802218715559635191451379101683078069052742194962446905889279264739708450610386458997357570155948285552350486059475592169370162832641391340482161802482660111527690670373491599320914247073233127593994140625/760361716504232534282154794232787105232697087705081570950188952425615740235290365093539990934178067409780435201938409713518614743861525881129814637351406331701737409123935435891155529967060474752941102513813171075623123661715297180490482961733786190933353408380298140150825592495360166249450474077211890647288927270153514790954814839975893456703256420002485428923564691811831321002678448491127223771917722489646503109553938656891701719770021215657741888852699480675344118592319475465328842758281578980173651864796721701698791435810729533450909068188640981425577528063587561703079699296566280567314411864729387067765519015140618992304456443915740563047306116598494562252205106680547135305876027874043404827131920098824453975314716090437363097581428075458416431071232*AA^378 + 1753733457541693103773949084014191602198864169592612876917271445640309144985978661306728025836650455989956783281430212148266223273500926609253760130026952854300710823673754560063255297108427945340057739749736026284742992079910144320267918781228530337179649396539820813582169976553050866203125234488169326141360215842723846435546875/760361716504232534282154794232787105232697087705081570950188952425615740235290365093539990934178067409780435201938409713518614743861525881129814637351406331701737409123935435891155529967060474752941102513813171075623123661715297180490482961733786190933353408380298140150825592495360166249450474077211890647288927270153514790954814839975893456703256420002485428923564691811831321002678448491127223771917722489646503109553938656891701719770021215657741888852699480675344118592319475465328842758281578980173651864796721701698791435810729533450909068188640981425577528063587561703079699296566280567314411864729387067765519015140618992304456443915740563047306116598494562252205106680547135305876027874043404827131920098824453975314716090437363097581428075458416431071232*AA^377 - 60362970665050252463646752197495796860521402285541277198106987430365956036156936878955928853826444418633605530680970709590725816683769020750647356345976006397689522982900046789705575889177638732937296660080168808074356336997959209875404079504195415606167554226956562126335367585708590780958458541949340769861009903252124786376953125/3041446866016930137128619176931148420930788350820326283800755809702462960941161460374159963736712269639121740807753638854074458975446103524519258549405625326806949636495741743564622119868241899011764410055252684302492494646861188721961931846935144763733413633521192560603302369981440664997801896308847562589155709080614059163819259359903573826813025680009941715694258767247325284010713793964508895087670889958586012438215754627566806879080084862630967555410797922701376474369277901861315371033126315920694607459186886806795165743242918133803636272754563925702310112254350246812318797186265122269257647458917548271062076060562475969217825775662962252189224466393978249008820426722188541223504111496173619308527680395297815901258864361749452390325712301833665724284928*AA^376 + 16827830562134737009695840451949726283181292784151715595747722510142775298556403845616008787053408189710738622915998504003323961258286058055119563259726606987980575074165044841647207383451254307173541638173535210845089802216865733216845707676631430371582387594955841089988367547164426100469504452572522268383181653916835784912109375/253453905501410844760718264744262368410899029235027190316729650808538580078430121697846663644726022469926811733979469904506204914620508627043271545783802110567245803041311811963718509989020158250980367504604390358541041220571765726830160987244595396977784469460099380050275197498453388749816824692403963549096309090051171596984938279991964485567752140000828476307854897270610440334226149497042407923972574163215501036517979552297233906590007071885913962950899826891781372864106491821776280919427192993391217288265573900566263811936909844483636356062880327141859176021195853901026566432188760189104803954909795689255173005046872997434818814638580187682435372199498187417401702226849045101958675958014468275710640032941484658438238696812454365860476025152805477023744*AA^375 - 538792651332741747067552886718924622513120762727002387865314656326151068785699788046835090772442050354788905377628940643332945277828820960528243018440828416309669458589966076299029024534496472675385641817653068733869807972477211374719678294648506401372658073894482202038459328740686331478830482429653869758112705312669277191162109375/4055262488022573516171492235908197894574384467760435045067674412936617281254881947165546618315616359518828987743671518472099278633928138032692344732540833769075932848660988991419496159824322532015685880073670245736656659529148251629282575795913526351644551511361590080804403159975254219997069195078463416785540945440818745551759012479871431769084034240013255620925678356329767045347618391952678526783561186611448016584287672836755742505440113150174623407214397230268501965825703869148420494710835087894259476612249182409060220990990557511738181697006085234269746816339133662416425062915020163025676863278556731028082768080749967958957101034217283002918965955191970998678427235629584721631338815328231492411370240527063754535011819148999269853767616402444887632379904*AA^374 + 959751980355352064090458566028006098028395420408267210951641697328963368142614210107926920099406944254849387571103994500435324725105936813442142584078393130162778086211569340062388345115032499157998653619000052555794429844213288521958375632608267411192706751530853528024693452030149964923598450562192141433115466497838497161865234375/12165787464067720548514476707724593683723153403281305135203023238809851843764645841496639854946849078556486963231014555416297835901784414098077034197622501307227798545982966974258488479472967596047057640221010737209969978587444754887847727387740579054933654534084770242413209479925762659991207585235390250356622836322456236655277037439614295307252102720039766862777035068989301136042855175858035580350683559834344049752863018510267227516320339450523870221643191690805505897477111607445261484132505263682778429836747547227180662972971672535214545091018255702809240449017400987249275188745060489077030589835670193084248304242249903876871303102651849008756897865575912996035281706888754164894016445984694477234110721581191263605035457446997809561302849207334662897139712*AA^373 + 28694944322480965719429878820946044326180023683706291142171768921701266510103768417761880003834898144553906676230626693910825508627460690146322501961705201995781985191237811905910241529205646871432690384175739389068759531944222457126197773335865133596938573604487353103988425616267047466171675382121453168338121031410992145538330078125/48663149856270882194057906830898374734892613613125220540812092955239407375058583365986559419787396314225947852924058221665191343607137656392308136790490005228911194183931867897033953917891870384188230560884042948839879914349779019551390909550962316219734618136339080969652837919703050639964830340941561001426491345289824946621108149758457181229008410880159067451108140275957204544171420703432142321402734239337376199011452074041068910065281357802095480886572766763222023589908446429781045936530021054731113719346990188908722651891886690140858180364073022811236961796069603948997100754980241956308122359342680772336993216968999615507485212410607396035027591462303651984141126827555016659576065783938777908936442886324765054420141829787991238245211396829338651588558848*AA^372 - 23373936121300863603562725076985207767301607440205911761434673231385040982644231339802717368969981292732188079680147046109551192636824858071117537497471791245930222049638013913976847596054192292156426130658394555280739531462296485057848228688903822799388381537682437286540077833406193502848829575607059183539604418911039829254150390625/8110524976045147032342984471816395789148768935520870090135348825873234562509763894331093236631232719037657975487343036944198557267856276065384689465081667538151865697321977982838992319648645064031371760147340491473313319058296503258565151591827052703289103022723180161608806319950508439994138390156926833571081890881637491103518024959742863538168068480026511241851356712659534090695236783905357053567122373222896033168575345673511485010880226300349246814428794460537003931651407738296840989421670175788518953224498364818120441981981115023476363394012170468539493632678267324832850125830040326051353726557113462056165536161499935917914202068434566005837931910383941997356854471259169443262677630656462984822740481054127509070023638297998539707535232804889775264759808*AA^371 + 122056767605385441160654187408976489102288841608330798121227600166965742855000139577307670046930465143547502163723007999693015713547801946572849134650599792701042712741586647356211239094813040748428358263460084224143016967949185989716233321203736409228184773149720941604141852329343831858289759795610951442768055130727589130401611328125/16221049952090294064685968943632791578297537871041740180270697651746469125019527788662186473262465438075315950974686073888397114535712552130769378930163335076303731394643955965677984639297290128062743520294680982946626638116593006517130303183654105406578206045446360323217612639901016879988276780313853667142163781763274982207036049919485727076336136960053022483702713425319068181390473567810714107134244746445792066337150691347022970021760452600698493628857588921074007863302815476593681978843340351577037906448996729636240883963962230046952726788024340937078987265356534649665700251660080652102707453114226924112331072322999871835828404136869132011675863820767883994713708942518338886525355261312925969645480962108255018140047276595997079415070465609779550529519616*AA^370 - 29665656925008735881942761561682007881643095799740409702656597989114466048502142344404901996030026325380707536599946904553784483467322076181365907942092200429156847517795206812174146162539929856346688580012467608569848161844809699768807701908936266688982733288316384565938983589555784263513371270390539535810603410936892032623291015625/2703508325348382344114328157272131929716256311840290030045116275291078187503254631443697745543744239679219325162447678981399519089285425355128229821693889179383955232440659327612997439882881688010457253382446830491104439686098834419521717197275684234429701007574393387202935439983502813331379463385642277857027296960545830367839341653247621179389356160008837080617118904219844696898412261301785684522374124407632011056191781891170495003626742100116415604809598153512334643883802579432280329807223391929506317741499454939373480660660371674492121131337390156179831210892755774944283375276680108683784575519037820685388512053833311972638067356144855335279310636794647332452284823753056481087559210218820994940913493684709169690007879432666179902511744268296591754919936*AA^369 - 884357311343797367175896576487523954224219843798168191016920539231185260064663597720543565599031012207501822403804065206272298926214838523852472608539119592529872933453784591169991329714413048852579155516528719896591749039785280203260116184596622756088901129045180419078932285749290469618725348105496397721481116604991257190704345703125/194652599425083528776231627323593498939570454452500882163248371820957629500234333463946237679149585256903791411696232886660765374428550625569232547161960020915644776735727471588135815671567481536752922243536171795359519657399116078205563638203849264878938472545356323878611351678812202559859321363766244005705965381159299786484432599033828724916033643520636269804432561103828818176685682813728569285610936957349504796045808296164275640261125431208381923546291067052888094359633785719124183746120084218924454877387960755634890607567546760563432721456292091244947847184278415795988403019920967825232489437370723089347972867875998462029940849642429584140110365849214607936564507310220066638304263135755111635745771545299060217680567319151964952980845587317354606354235392*AA^368 + 2040758368919286087824188540347298918147088010011343896452267783798841195048639850938797574167904211730217011859658040128250481998014141547555750120702104941130673079908790175723578349343523384864316866014846452037000917564737647438209792979052708354505549179096185366981896252924019886222268177004585343325970825389958918094635009765625/24331574928135441097028953415449187367446306806562610270406046477619703687529291682993279709893698157112973926462029110832595671803568828196154068395245002614455597091965933948516976958945935192094115280442021474419939957174889509775695454775481158109867309068169540484826418959851525319982415170470780500713245672644912473310554074879228590614504205440079533725554070137978602272085710351716071160701367119668688099505726037020534455032640678901047740443286383381611011794954223214890522968265010527365556859673495094454361325945943345070429090182036511405618480898034801974498550377490120978154061179671340386168496608484499807753742606205303698017513795731151825992070563413777508329788032891969388954468221443162382527210070914893995619122605698414669325794279424*AA^367 - 224178500210526641740540152915744717440726840316892706201283573159397037401949583710844836154153843061715256349629098583981795047504689370632082732042895287425145286035741879896778612504566119988752188655964927774684504211096434403774200045014781669578096531649913403788957454960288337015482037984790733009532459618640132248401641845703125/778610397700334115104926509294373995758281817810003528652993487283830518000937333855784950716598341027615165646784931546643061497714202502276930188647840083662579106942909886352543262686269926147011688974144687181438078629596464312822254552815397059515753890181425295514445406715248810239437285455064976022823861524637199145937730396135314899664134574082545079217730244415315272706742731254914277142443747829398019184183233184657102561044501724833527694185164268211552377438535142876496734984480336875697819509551843022539562430270187042253730885825168364979791388737113663183953612079683871300929957749482892357391891471503993848119763398569718336560441463396858431746258029240880266553217052543020446542983086181196240870722269276607859811923382349269418425416941568*AA^366 + 453045612690282137446069588216863437389679706831856066456257381300459512917884910431351027050799149034099879146924786253488084854817980354309002472905188827765139674223953771133316404557017223435066207012757673325293060392399674677065685178737219333306675207434528723816692128907191648010307432926019408636619800745393149554729461669921875/778610397700334115104926509294373995758281817810003528652993487283830518000937333855784950716598341027615165646784931546643061497714202502276930188647840083662579106942909886352543262686269926147011688974144687181438078629596464312822254552815397059515753890181425295514445406715248810239437285455064976022823861524637199145937730396135314899664134574082545079217730244415315272706742731254914277142443747829398019184183233184657102561044501724833527694185164268211552377438535142876496734984480336875697819509551843022539562430270187042253730885825168364979791388737113663183953612079683871300929957749482892357391891471503993848119763398569718336560441463396858431746258029240880266553217052543020446542983086181196240870722269276607859811923382349269418425416941568*AA^365 - 1563817009662448759598808498062080086797707100205979111015380352799899659589875632306356953193133276491616518447461907951394766235726425908144196311968256957804345993822672064354743636488111970481058639014973921012438975777674772429744693794765323549490081997628220492637003556850001583493240333769931344587433841297752223908901214599609375/3114441590801336460419706037177495983033127271240014114611973949135322072003749335423139802866393364110460662587139726186572245990856810009107720754591360334650316427771639545410173050745079704588046755896578748725752314518385857251289018211261588238063015560725701182057781626860995240957749141820259904091295446098548796583750921584541259598656538296330180316870920977661261090826970925019657108569774991317592076736732932738628410244178006899334110776740657072846209509754140571505986939937921347502791278038207372090158249721080748169014923543300673459919165554948454652735814448318735485203719830997931569429567565886015975392479053594278873346241765853587433726985032116963521066212868210172081786171932344724784963482889077106431439247693529397077673701667766272*AA^364 - 726683448323978851431913502628397306688054988544956902160601121134738536706743980433020755327245067688361357070528211159596793546689977649351883452727380617571583170578708395259927342910715917582728676760852857068925625082491465195781204883720357152630153779864462100458938926406278032119162948715235848862192824526573531329631805419921875/519073598466889410069951006196249330505521211873335685768662324855887012000624889237189967144398894018410110431189954364428707665142801668184620125765226722441719404628606590901695508457513284098007792649429791454292052419730976208548169701876931373010502593454283530342963604476832540159624856970043317348549241016424799430625153597423543266442756382721696719478486829610210181804495154169942851428295831886265346122788822123104735040696334483222351796123442845474368251625690095250997823322986891250465213006367895348359708286846791361502487257216778909986527592491409108789302408053122580867286638499655261571594594314335995898746508932379812224373627642264572287830838686160586844368811368362013631028655390787464160580481512851071906541282254899512945616944627712*AA^363 + 8009629994249732992152819195691508707091371566761440754086760628450501120233438505113771525253506227334401735218947361799158818989851788864862423161192736319449955901147774239371456040127621162503319812674254845525768255829727552084529090036258990213613166975902133173036883349894057517304663404137132396432008363262866623699665069580078125/1038147196933778820139902012392498661011042423746671371537324649711774024001249778474379934288797788036820220862379908728857415330285603336369240251530453444883438809257213181803391016915026568196015585298859582908584104839461952417096339403753862746021005186908567060685927208953665080319249713940086634697098482032849598861250307194847086532885512765443393438956973659220420363608990308339885702856591663772530692245577644246209470081392668966444703592246885690948736503251380190501995646645973782500930426012735790696719416573693582723004974514433557819973055184982818217578604816106245161734573276999310523143189188628671991797493017864759624448747255284529144575661677372321173688737622736724027262057310781574928321160963025702143813082564509799025891233889255424*AA^362 - 107306886842311368708720394999826412321025604143577961884320032760607219196391679185714502467722122210736441994651979602284370493991272069685656126368424253592746041209221724487551343901249049045452034879451170776546175190465696783609892868066526556345056150026606948023290475308807773233442172760598250835784028822672553360462188720703125/5407016650696764688228656314544263859432512623680580060090232550582156375006509262887395491087488479358438650324895357962799038178570850710256459643387778358767910464881318655225994879765763376020914506764893660982208879372197668839043434394551368468859402015148786774405870879967005626662758926771284555714054593921091660735678683306495242358778712320017674161234237808439689393796824522603571369044748248815264022112383563782340990007253484200232831209619196307024669287767605158864560659614446783859012635482998909878746961321320743348984242262674780312359662421785511549888566750553360217367569151038075641370777024107666623945276134712289710670558621273589294664904569647506112962175118420437641989881826987369418339380015758865332359805023488536593183509839872*AA^361 + 20347757565659934610224910563690362333131744948779711368320096237821109038360067362481671156273991856112981552549621457942518337775958086788384239144942973614186394408170406174969432279588883622442539239845629446046014431498475883052761011122646732827015985848906958214842965804806573278525210921463695052491260639726533554494380950927734375/692098131289185880093268008261665774007361615831114247691549766474516016000833185649586622859198525357880147241586605819238276886857068890912826834353635629922292539504808787868927344610017712130677056865906388605722736559641301611397559602502575164014003457939044707123951472635776720212833142626724423131398988021899732574166871463231391021923675176962262292637982439480280242405993538893257135237727775848353794830385096164139646720928445977629802394831257127299157668834253460334663764430649188333953617341823860464479611049129055148669983009622371879982036789988545478385736544070830107823048851332873682095459459085781327864995345243173082965831503523019429717107784914880782459158415157816018174704873854383285547440642017134762542055043006532683927489259503616*AA^360 - 931790213147773204617845488493305073131375217909705182000936785525854196125296507949259724718881951659346085343709322450329431781815772950293946333088755894809761349132833078905787997469656456115158567564037305876392438790966218436591974143125625391119693581075206549204300051520416232919955708563027140467482922758790664374828338623046875/778610397700334115104926509294373995758281817810003528652993487283830518000937333855784950716598341027615165646784931546643061497714202502276930188647840083662579106942909886352543262686269926147011688974144687181438078629596464312822254552815397059515753890181425295514445406715248810239437285455064976022823861524637199145937730396135314899664134574082545079217730244415315272706742731254914277142443747829398019184183233184657102561044501724833527694185164268211552377438535142876496734984480336875697819509551843022539562430270187042253730885825168364979791388737113663183953612079683871300929957749482892357391891471503993848119763398569718336560441463396858431746258029240880266553217052543020446542983086181196240870722269276607859811923382349269418425416941568*AA^359 - 219320557056358867103080039529627114674507341573911460101816863032701555610248486501139413864986947810807743333478334501544306423206389437000889385800846857979546601658888083755827431597913458427596930217089496131320428540293530061978391900393938631755437592136046979415390049098796809637945476579114573302486945749478763900697231292724609375/1557220795400668230209853018588747991516563635620007057305986974567661036001874667711569901433196682055230331293569863093286122995428405004553860377295680167325158213885819772705086525372539852294023377948289374362876157259192928625644509105630794119031507780362850591028890813430497620478874570910129952045647723049274398291875460792270629799328269148165090158435460488830630545413485462509828554284887495658796038368366466369314205122089003449667055388370328536423104754877070285752993469968960673751395639019103686045079124860540374084507461771650336729959582777474227326367907224159367742601859915498965784714783782943007987696239526797139436673120882926793716863492516058481760533106434105086040893085966172362392481741444538553215719623846764698538836850833883136*AA^358 + 10362306711784695657308793864364558598546925866248178639691120822326299948259037848779350656304759203716151771587315527108697360415439574808866828666216749367049144234639992598102848737781425045343615707886619896083768834751417681739523758658980411651186833291409027426348886748772458915774272203718032260066905791973113082349300384521484375/21628066602787058752914625258177055437730050494722320240360930202328625500026037051549581964349953917433754601299581431851196152714283402841025838573551113435071641859525274620903979519063053504083658027059574643928835517488790675356173737578205473875437608060595147097623483519868022506651035707085138222856218375684366642942714733225980969435114849280070696644936951233758757575187298090414285476178992995261056088449534255129363960029013936800931324838476785228098677151070420635458242638457787135436050541931995639514987845285282973395936969050699121249438649687142046199554267002213440869470276604152302565483108096430666495781104538849158842682234485094357178659618278590024451848700473681750567959527307949477673357520063035461329439220093954146372734039359488*AA^357 - 7699147139617762796190287086872080953935593988721943617724059822449764673452849028950556720576806276447289935014042063877785169793521863310889593320028948178471252284428183895885127649142935148031270122559322201709750697751771758184281186817821369419301066582641414038362755703779129553724126258881913847084366153694645618088543415069580078125/8305177575470230561119216099139989288088339389973370972298597197694192192009998227795039474310382304294561766899039269830859322642284826690953922012243627559067510474057705454427128135320212545568124682390876663268672838715695619336770715230030901968168041495268536485487417671629320642553997711520693077576787856262796790890002457558776692263084102123547147511655789273763362908871922466719085622852733310180245537964621153969675760651141351731557628737975085527589892026011041524015965173167790260007443408101886325573755332589548661784039796115468462559784441479862545740628838528849961293876586215994484185145513509029375934379944142918076995589978042276233156605293418978569389509900981893792218096458486252599426569287704205617150504660516078392207129871114043392*AA^356 + 10374654102685870903734623071473700974337824568137000589447399382085779052254010689425740621966947799822768830677750676105399379360754183574261075956932296834244781162446745449502453796554676703830614464857228647378669182011294542437473064924591865324368607812020582651514781849389273963928241876193340937507780807891322183422744274139404296875/12457766363205345841678824148709983932132509084960056458447895796541288288014997341692559211465573456441842650348558904746288983963427240036430883018365441338601265711086558181640692202980318818352187023586314994903009258073543429005156072845046352952252062242902804728231126507443980963830996567281039616365181784394195186335003686338165038394626153185320721267483683910645044363307883700078628434279099965270368306946931730954513640976712027597336443106962628291384838039016562286023947759751685390011165112152829488360632998884322992676059694173202693839676662219793818610943257793274941940814879323991726277718270263544063901569916214377115493384967063414349734907940128467854084264851472840688327144687729378899139853931556308425725756990774117588310694806671065088*AA^355 + 147389777085515424699231051236620463105230661253844629325194320583287729430437576681274286347255731829505549510367348723245864561627423448900052801383121927564067840141371989991229260863522795412081977602121153963513918386271533089632800743165920976067700680307485098009857127498409047911243566801678475406827129035036705317907035350799560546875/99662130905642766733430593189679871457060072679680451667583166372330306304119978733540473691724587651534741202788471237970311871707417920291447064146923530708810125688692465453125537623842550546817496188690519959224074064588347432041248582760370823618016497943222437825849012059551847710647972538248316930921454275153561490680029490705320307157009225482565770139869471285160354906463069600629027474232799722162946455575453847636109127813696220778691544855701026331078704312132498288191582078013483120089320897222635906885063991074583941408477553385621550717413297758350548887546062346199535526519034591933810221746162108352511212559329715016923947079736507314797879263521027742832674118811782725506617157501835031193118831452450467405806055926192940706485558453368520704*AA^354 - 279101476780237122818499211407687654025453278584366144234438549672256226527037678840570888600083901938310511112666339940836174795635042541914873175724676569031415059954423000593208315196971049992952700602545033852057035811899257233056872265319112125294299332524884109865491078835490874683019394232799319336877363895155212958343327045440673828125/33220710301880922244476864396559957152353357559893483889194388790776768768039992911180157897241529217178247067596157079323437290569139306763815688048974510236270041896230821817708512541280850182272498729563506653074691354862782477347082860920123607872672165981074145941949670686517282570215990846082772310307151425051187163560009830235106769052336408494188590046623157095053451635487689866876342491410933240720982151858484615878703042604565406926230514951900342110359568104044166096063860692671161040029773632407545302295021330358194647136159184461873850239137765919450182962515354115399845175506344863977936740582054036117503737519776571672307982359912169104932626421173675914277558039603927575168872385833945010397706277150816822468602018642064313568828519484456173568*AA^353 + 8044043865770102131065855366467670356366865613340299845419347596160598770196459330410938570043255618643371080484045530314542871505384338210189882293944927943904677871884035741434175683540558913015277176283678072832401372819375129814587877673218686119143217256115555636525097884121971812098724425275525250226463125358122852048836648464202880859375/398648523622571066933722372758719485828240290718721806670332665489321225216479914934161894766898350606138964811153884951881247486829671681165788256587694122835240502754769861812502150495370202187269984754762079836896296258353389728164994331041483294472065991772889751303396048238207390842591890152993267723685817100614245962720117962821281228628036901930263080559477885140641419625852278402516109896931198888651785822301815390544436511254784883114766179422804105324314817248529993152766328312053932480357283588890543627540255964298335765633910213542486202869653191033402195550184249384798142106076138367735240886984648433410044850237318860067695788318946029259191517054084110971330696475247130902026468630007340124772475325809801869623224223704771762825942233813474082816*AA^352 - 686838289338397503421140570962039025522561922602195856819272427798095308046121786596192942548929233834635855382803737491027960000798315787021399147557894705870816809248376659659512661238021167791222292719469480994781417444838140493248519822662984311043950230115131907348117750370855617577412826697547030538826273726726867607794702053070068359375/24915532726410691683357648297419967864265018169920112916895791593082576576029994683385118422931146912883685300697117809492577967926854480072861766036730882677202531422173116363281384405960637636704374047172629989806018516147086858010312145690092705904504124485805609456462253014887961927661993134562079232730363568788390372670007372676330076789252306370641442534967367821290088726615767400157256868558199930540736613893863461909027281953424055194672886213925256582769676078033124572047895519503370780022330224305658976721265997768645985352119388346405387679353324439587637221886515586549883881629758647983452555436540527088127803139832428754230986769934126828699469815880256935708168529702945681376654289375458757798279707863112616851451513981548235176621389613342130176*AA^351 + 1396863641452911879714539251604652510887313932903494691950024727747154289096631760967528208974608319025131912566966351508442442667176744065882857393971927375392775931565225193441001496704004915357091852269691100518933117655077603430231140935627081758248210932409480527779829940944408690511118842243871213590022950512548050028271973133087158203125/797297047245142133867444745517438971656480581437443613340665330978642450432959829868323789533796701212277929622307769903762494973659343362331576513175388245670481005509539723625004300990740404374539969509524159673792592516706779456329988662082966588944131983545779502606792096476414781685183780305986535447371634201228491925440235925642562457256073803860526161118955770281282839251704556805032219793862397777303571644603630781088873022509569766229532358845608210648629634497059986305532656624107864960714567177781087255080511928596671531267820427084972405739306382066804391100368498769596284212152276735470481773969296866820089700474637720135391576637892058518383034108168221942661392950494261804052937260014680249544950651619603739246448447409543525651884467626948165632*AA^350 + 84492226341952728263531070976222054875983177143674566426083435481379268803836855168805055519904035710060047737322699901682435188990315716558876853213929449522028523255465321774231210009752436782535417793120921436028030454376533027635811053912174525222186694342558907430836278097834829830293248799751191212206248071225900275749154388904571533203125/797297047245142133867444745517438971656480581437443613340665330978642450432959829868323789533796701212277929622307769903762494973659343362331576513175388245670481005509539723625004300990740404374539969509524159673792592516706779456329988662082966588944131983545779502606792096476414781685183780305986535447371634201228491925440235925642562457256073803860526161118955770281282839251704556805032219793862397777303571644603630781088873022509569766229532358845608210648629634497059986305532656624107864960714567177781087255080511928596671531267820427084972405739306382066804391100368498769596284212152276735470481773969296866820089700474637720135391576637892058518383034108168221942661392950494261804052937260014680249544950651619603739246448447409543525651884467626948165632*AA^349 - 1039026148197442255845811395320487971499854391422484605161155985998445735540523594738143767350498183174364581982061549122932856470518360852382649548240833402869914647121382486928341342614864485423109846948024302888206855944173006976820444405668935377400394997135393996801013061436618189696058929783192095958190772631013487625750713050365447998046875/3189188188980568535469778982069755886625922325749774453362661323914569801731839319473295158135186804849111718489231079615049979894637373449326306052701552982681924022038158894500017203962961617498159878038096638695170370066827117825319954648331866355776527934183118010427168385905659126740735121223946141789486536804913967701760943702570249829024295215442104644475823081125131357006818227220128879175449591109214286578414523124355492090038279064918129435382432842594518537988239945222130626496431459842858268711124349020322047714386686125071281708339889622957225528267217564401473995078385136848609106941881927095877187467280358801898550880541566306551568234073532136432672887770645571801977047216211749040058720998179802606478414956985793789638174102607537870507792662528*AA^348 + 296794357443279747716726749352812875786219501978325144076786706375514390232069626538877759789401760169206505518735980585342811482467961833747498235786128173664918825470099322841796101830225129510355408199411378892065625669423878982782790238962894759543403705250271155687506665117570230494396723191999963450540550358169866740354336798191070556640625/531531364830094755911629830344959314437653720958295742227110220652428300288639886578882526355864467474851953081538513269174996649106228908221051008783592163780320670339693149083336200660493602916359979673016106449195061677804519637553325774721977725962754655697186335071194730984276521123455853537324356964914422800818994616960157283761708304837382535907017440745970513520855226167803037870021479862574931851535714429735753854059248681673046510819688239230405473765753089664706657537021771082738576640476378118520724836720341285731114354178546951389981603826204254711202927400245665846397522808101517823646987849312864577880059800316425146756927717758594705678922022738778814628440928633662841202701958173343120166363300434413069159497632298273029017101256311751298777088*AA^347 - 1292733805275376956041662009946906293872184520026715550269046041765948346389199671782767933850912278996967527459978679471194363203057644046152469209476418044481571979400229772904000528436004964624977200519014185841628111670012664360009194093852907135132861454211106424891857874380246612526170493829483879007925173798554396853432990610599517822265625/3189188188980568535469778982069755886625922325749774453362661323914569801731839319473295158135186804849111718489231079615049979894637373449326306052701552982681924022038158894500017203962961617498159878038096638695170370066827117825319954648331866355776527934183118010427168385905659126740735121223946141789486536804913967701760943702570249829024295215442104644475823081125131357006818227220128879175449591109214286578414523124355492090038279064918129435382432842594518537988239945222130626496431459842858268711124349020322047714386686125071281708339889622957225528267217564401473995078385136848609106941881927095877187467280358801898550880541566306551568234073532136432672887770645571801977047216211749040058720998179802606478414956985793789638174102607537870507792662528*AA^346 - 178529644135081741827993111724556613938100473210350186425485079333766937911912468760664890845945540456432368493946719458454826166537607693875226541041748482622856562510493023769792440475291164541951047201742458607700725544358142503597296548988041254430036490241315270124244513961656574021494336380370421953633407685657630281639285385608673095703125/199324261811285533466861186379359742914120145359360903335166332744660612608239957467080947383449175303069482405576942475940623743414835840582894128293847061417620251377384930906251075247685101093634992377381039918448148129176694864082497165520741647236032995886444875651698024119103695421295945076496633861842908550307122981360058981410640614314018450965131540279738942570320709812926139201258054948465599444325892911150907695272218255627392441557383089711402052662157408624264996576383164156026966240178641794445271813770127982149167882816955106771243101434826595516701097775092124692399071053038069183867620443492324216705022425118659430033847894159473014629595758527042055485665348237623565451013234315003670062386237662904900934811612111852385881412971116906737041408*AA^345 + 51530991275067645693115184066160369727234286231661683988158540071108893291908353375140031565356673535652192321021511849516874955197079548852331783147191010167721603002657956530689351310703307809707747575150613692569003433928760050538795410178034036440156505184547272663862268075229861833585011468455383667592636324439325790081056766211986541748046875/12756752755922274141879115928279023546503689302999097813450645295658279206927357277893180632540747219396446873956924318460199919578549493797305224210806211930727696088152635578000068815851846469992639512152386554780681480267308471301279818593327465423106111736732472041708673543622636506962940484895784567157946147219655870807043774810280999316097180861768418577903292324500525428027272908880515516701798364436857146313658092497421968360153116259672517741529731370378074151952959780888522505985725839371433074844497396081288190857546744500285126833359558491828902113068870257605895980313540547394436427767527708383508749869121435207594203522166265226206272936294128545730691551082582287207908188864846996160234883992719210425913659827943175158552696410430151482031170650112*AA^344 - 26302623072259080163376767968489722503914845001189581110696676097521461390631428312253635497729308823075077989037696231771763651531027673283731818270375992684642131985553590951841031759636330825145634270381179522084237365844474998155634667427372148482953514105872816385575950223096994756959184708373119337676413205695524766269954852759838104248046875/3189188188980568535469778982069755886625922325749774453362661323914569801731839319473295158135186804849111718489231079615049979894637373449326306052701552982681924022038158894500017203962961617498159878038096638695170370066827117825319954648331866355776527934183118010427168385905659126740735121223946141789486536804913967701760943702570249829024295215442104644475823081125131357006818227220128879175449591109214286578414523124355492090038279064918129435382432842594518537988239945222130626496431459842858268711124349020322047714386686125071281708339889622957225528267217564401473995078385136848609106941881927095877187467280358801898550880541566306551568234073532136432672887770645571801977047216211749040058720998179802606478414956985793789638174102607537870507792662528*AA^343 + 458097966309783912531273380271703351186569324143133035230815136782426457888742763856748159746343094536987405001447801452025638060304533442730501987901064698175690011536603330132846450204136795362706790739477182285819112715841048477270156119223708337596505192344658581261505758660519191118244301981638998984755536628465932835752028040587902069091796875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^342 + 172737010689716904537628835276003350333743546756741314354770701974777902246333504427314447368375481935030688405510494406366098685799144817691458375990292277565086074847230413040018467069584579717735689342490005489810829785736938224142107404387589318652879296998849692143059202450909751438099022539345578924500053742630001352154067717492580413818359375/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^341 - 891899301234340788353704866673857705174523461861079425053468274521747424376692594138181924783212451559593495153924021193348286329193244854120356947676587111008061763898456188465815846928379838987370445810557395832578323556308566754423038675179865520349188638834155168993686748829530496594495235308577402968710969534793520097082364372909069061279296875/22678671566084042918896206094718264082673225427553951668356702747836940812315301827365654457850217278927016664812309899484799857028532433417431509708099932321293681934493574360889011228181060391098025799382020541832322631586326171202275233054804382974410865309746616963037641855329131567934116417592505897169682039501610436990300044107166221006394988198699410805161408576889822983159596282454249807469863758998857149002058831106527943751383317794973364873830633547338798492360817388246262232863512603326992133056884259700067894857860879111618003259305881763251381534344658235743815076112960973145664760475604814904015555322882551480167472928295582624366707442300672970187896090813479621702947891315283548729306460431500818534957617471898978059649238062986935968055414489088*AA^340 + 1077067249679034633681711510844099880037494694080644498227541207679975747222155350232302270602810524874098478364885985735879373338511780434001585529504503276671113383882911691664132823580685041195221536365115973640344441796757511066571918859113627424484776304461012117636816313020961235946289270439097053227748689814280425025572185404598712921142578125/11339335783042021459448103047359132041336612713776975834178351373918470406157650913682827228925108639463508332406154949742399928514266216708715754854049966160646840967246787180444505614090530195549012899691010270916161315793163085601137616527402191487205432654873308481518820927664565783967058208796252948584841019750805218495150022053583110503197494099349705402580704288444911491579798141227124903734931879499428574501029415553263971875691658897486682436915316773669399246180408694123131116431756301663496066528442129850033947428930439555809001629652940881625690767172329117871907538056480486572832380237802407452007777661441275740083736464147791312183353721150336485093948045406739810851473945657641774364653230215750409267478808735949489029824619031493467984027707244544*AA^339 - 25825134366704067630089482679537456653120371167552869729728329864898254002388946858563457052487660921804981042377500880534946098648344285598972445491368102965432509804567581884788032866223338762181631046241400797124097471872554502345419878256273232643187644285803210284632487848019538937992735572906602177700714337182485991206704056821763515472412109375/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^338 + 1693257194369566463172601916138460000492912911130523009704888405154707734193818425386340515475224259880280453539786033587264661647842750584929533214863996900596325460278161003282058944356652991064553362175704598223880270782566528908849644707290547563121821741235296788149547728878064193280653953624837015418556683055140155147455516271293163299560546875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^337 + 650285423961574644543860634994309734916852485028069232658529718688159023183483724681477248159867072750197875790021548906802896246534983780778127839195710837720422209921286642077824812956991861111904624020932563678848595574653621621883441830866549644129358259047248600863696124152930733706947170406502188321349542336147209198315977118909358978271484375/2126125459320379023646519321379837257750614883833182968908440882609713201154559546315530105423457869899407812326154053076699986596424915632884204035134368655121282681358772596333344802641974411665439918692064425796780246711218078550213303098887910903851018622788745340284778923937106084493823414149297427859657691203275978467840629135046833219349530143628069762983882054083420904671212151480085919450299727406142857718943015416236994726692186043278752956921621895063012358658826630148087084330954306561905512474082899346881365142924457416714187805559926415304817018844811709600982663385590091232406071294587951397251458311520239201265700587027710871034378822715688090955115258513763714534651364810807832693372480665453201737652276637990529193092116068405025247005195108352*AA^336 - 45310080808733560991467433572420740717058608216954288258247444222672116930585058818432671937944774083430731088481760798617115060321848291315429242279564687472554858695650945683877337554716573639669834348412065402216540198999045202974259305206398503153636398531768463224639289201699630719805763454775941552185181526630319837067872867919504642486572265625/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^335 + 137282510977402357987585608632317063044034019765974116594437904481822020952224153777431974582189695550598445390332730089624413659266811803954090021155233236044811217071034175307080468448190865266481349510427372698973961663428279383686040683513244579911522210278397787450264468841326597409726886669292511589606188765576799681866759783588349819183349609375/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^334 - 39770329407878563284375414571314984659195307925042192023064924192472631862568573515986949816740385333321815340048309963308532100871271858418445812187210735923002532712013914720908596941179959003632922700950523327218144285935464291853065041860971098534777619918666355027255806570460886909715439244435178239650629683489935217721722438000142574310302734375/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^333 - 24662153641568261314326017282286385269392468992407003158575046915799580036078887799669183303776102394491303524903161224932499662268210682908638371642543495521129205360063386335003382217216177702702654415522149149128931936235556571424961317669972891700261190305199385415188629747829354612647288477729955276835011125152075095456893905065953731536865234375/12756752755922274141879115928279023546503689302999097813450645295658279206927357277893180632540747219396446873956924318460199919578549493797305224210806211930727696088152635578000068815851846469992639512152386554780681480267308471301279818593327465423106111736732472041708673543622636506962940484895784567157946147219655870807043774810280999316097180861768418577903292324500525428027272908880515516701798364436857146313658092497421968360153116259672517741529731370378074151952959780888522505985725839371433074844497396081288190857546744500285126833359558491828902113068870257605895980313540547394436427767527708383508749869121435207594203522166265226206272936294128545730691551082582287207908188864846996160234883992719210425913659827943175158552696410430151482031170650112*AA^332 + 4924866922261382664443049632771716030847048284576877538787665762429174571515771242237559705824491630900015092963023284720932749547393611972932456564912952759973262496430849452971674990887802257565398301107080294793660584894115020933538772849255901189549450660919302931213439882052290555758642698322677029080488820534267091488800360821187496185302734375/708708486440126341215506440459945752583538294611060989636146960869904400384853182105176701807819289966469270775384684358899995532141638544294734678378122885040427560452924198777781600880658137221813306230688141932260082237072692850071101032962636967950339540929581780094926307979035361497941138049765809286552563734425326155946876378348944406449843381209356587661294018027806968223737383826695306483433242468714285906314338472078998242230728681092917652307207298354337452886275543382695694776984768853968504158027633115627121714308152472238062601853308805101605672948270569866994221128530030410802023764862650465750486103840079733755233529009236957011459607571896030318371752837921238178217121603602610897790826888484400579217425545996843064364038689468341749001731702784*AA^331 - 1174179372657703133895468409597862105353112651541181539259282233812812392509627290714545295039770073681802005645891465488522767691915477620059781606935256094965573957328047516307934163436946573391095247358252336786840339476826310652007714827214922123963144524223942621807732947144913112792652886636843583170505631647001276718356166384182870388031005859375/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^330 + 3073148870841439697026722141110574672250768411987539825508630396851786069601951012500833740574440617154654074211107675306893189357811641818801209674999447192702137961389657158884187780937285014579284393547074070703370516925419897761520030702315749980721231042677880303944342314040365003702370993453227471425343134400431921449126093648374080657958984375/354354243220063170607753220229972876291769147305530494818073480434952200192426591052588350903909644983234635387692342179449997766070819272147367339189061442520213780226462099388890800440329068610906653115344070966130041118536346425035550516481318483975169770464790890047463153989517680748970569024882904643276281867212663077973438189174472203224921690604678293830647009013903484111868691913347653241716621234357142953157169236039499121115364340546458826153603649177168726443137771691347847388492384426984252079013816557813560857154076236119031300926654402550802836474135284933497110564265015205401011882431325232875243051920039866877616764504618478505729803785948015159185876418960619089108560801801305448895413444242200289608712772998421532182019344734170874500865851392*AA^329 + 2087820862407738895933245963350559529185235406200358408373694847654040903607534392693043268619165607067570555065851398369674983456439786668511399510075713085133101022384214379420408052258847404800287902930618445435889837122025586806514173968784691611295656206100477114635386704633686315035119120785699575640780053681996530912101661670021712779998779296875/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^328 - 4775948682253073446097947403778084264568177951001979464847330735171115845318511155983786809850073251646712782687334127392365057997555675098826256798105083913805535303178025251471707103044902898624325873413744380148506305783056791663795447247741392352730333606176365284121051090449348529409931370509950598297577625928826083878675490268506109714508056640625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^327 + 16743713576236898979471179246697916876370251487480488024956312092102242681418091878820701932009928367763087614780568943015713942418950188689696391456748689606113663300355477765922284229914726609832195022514019677127376042224060043513189057632548981809739628891897298768935015152352564429060342428184085626758518430958595057944648942793719470500946044921875/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^326 - 3523349826760641898980436157325553453689606391973601246113458064218073454496719045669320988022878239166903877784126332913027891744643459254763471489082029493814563845819187297449888239989206637133863164392372416378085270024350060294601456653614163649982578779178537071597933197097580694089304457357059328794094657391881231234265214879997074604034423828125/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^325 - 9913721439241089595746034056444067874803146031232440159127073999471071928708433610717027208320444696382101156015608107416710094565647225919859491708800023386433698785036233742395058550869980412423753160780455713636984339670522864850190597228808637324241330752355187893646535910766692734547420517923628861498107849482925413298062267131172120571136474609375/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^324 + 28422895687982665942249067668527202007402203638398469091954860853138132505287344657783374437340643336803852818668799439776066570229108308557967643121222143563719448972126337655467445565766136925223082063366780953625614670320702790964474256706773475696430993837196005888556635334331403842653005968425395750014963354956503582826599085819907486438751220703125/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^323 - 11325019512021105186161414687478193203734722847169998258311395120394280227553804532171656280837103220553889683426273042858120885661498384813725965993467409078754714122116427701004109307260309036869258267951860275052676217409877682054888589272476782641698579283348944074814670294357018664968975601672696104000836451696759166196670776116661727428436279296875/22678671566084042918896206094718264082673225427553951668356702747836940812315301827365654457850217278927016664812309899484799857028532433417431509708099932321293681934493574360889011228181060391098025799382020541832322631586326171202275233054804382974410865309746616963037641855329131567934116417592505897169682039501610436990300044107166221006394988198699410805161408576889822983159596282454249807469863758998857149002058831106527943751383317794973364873830633547338798492360817388246262232863512603326992133056884259700067894857860879111618003259305881763251381534344658235743815076112960973145664760475604814904015555322882551480167472928295582624366707442300672970187896090813479621702947891315283548729306460431500818534957617471898978059649238062986935968055414489088*AA^322 + 21986191361068138929778038157774121991745419974494491095519456604716914215710373891580823473222710040385225631497521549252558264724222049485723703354770271625927532140852201088473160859375732969304777288602639628304373093655736344992184561170748443532797549277901128713049637430928134670899968404294355977627766734983917995549518309417180716991424560546875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^321 + 24138391989500426165622370748669591504682864678659697053407250576170372062466012237632433021151363610858837558205489900168397450248381310746749292647023078145698741908170457467022244813146063580039265585195536627684367468710096460323586994384215545893588467997335745802791472496380291148169126373793125281680604383192710660210877904319204390048980712890625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^320 - 19137207398440341456217996776874169278303394222192470522454592147091582100810700762334951929603030276187065970122346856998244391064883871404820206457441786049609472211307868174102154600525295735993654567789718185670756038157871540405844379409504441130017760507042195172975220776693904917792628231169692606831681394578361210534467318211682140827178955078125/12756752755922274141879115928279023546503689302999097813450645295658279206927357277893180632540747219396446873956924318460199919578549493797305224210806211930727696088152635578000068815851846469992639512152386554780681480267308471301279818593327465423106111736732472041708673543622636506962940484895784567157946147219655870807043774810280999316097180861768418577903292324500525428027272908880515516701798364436857146313658092497421968360153116259672517741529731370378074151952959780888522505985725839371433074844497396081288190857546744500285126833359558491828902113068870257605895980313540547394436427767527708383508749869121435207594203522166265226206272936294128545730691551082582287207908188864846996160234883992719210425913659827943175158552696410430151482031170650112*AA^319 + 16839951830346481676479042365071933769361475557945308083010268997864696324993252202491170243643103752522764301462659532379480849584696798547792518350055755983415240364431966357789906124284010487924767846648868285232432833835145383877080846431146490832423277263295548047259978554621086626734669585442886684840303642624842250796746156993322074413299560546875/6378376377961137070939557964139511773251844651499548906725322647829139603463678638946590316270373609698223436978462159230099959789274746898652612105403105965363848044076317789000034407925923234996319756076193277390340740133654235650639909296663732711553055868366236020854336771811318253481470242447892283578973073609827935403521887405140499658048590430884209288951646162250262714013636454440257758350899182218428573156829046248710984180076558129836258870764865685189037075976479890444261252992862919685716537422248698040644095428773372250142563416679779245914451056534435128802947990156770273697218213883763854191754374934560717603797101761083132613103136468147064272865345775541291143603954094432423498080117441996359605212956829913971587579276348205215075741015585325056*AA^318 - 1733280301216285326330552817117810939264506381393086014832956118021477750889513317448716456525426655850800582520475873095191592782791305625352395459339543240299512557333588390034043875200474408164097807841205102544262977516463429785560932374780456381055986610195765930299080865702129746177518818882940329233510654609542900317364910733886063098907470703125/797297047245142133867444745517438971656480581437443613340665330978642450432959829868323789533796701212277929622307769903762494973659343362331576513175388245670481005509539723625004300990740404374539969509524159673792592516706779456329988662082966588944131983545779502606792096476414781685183780305986535447371634201228491925440235925642562457256073803860526161118955770281282839251704556805032219793862397777303571644603630781088873022509569766229532358845608210648629634497059986305532656624107864960714567177781087255080511928596671531267820427084972405739306382066804391100368498769596284212152276735470481773969296866820089700474637720135391576637892058518383034108168221942661392950494261804052937260014680249544950651619603739246448447409543525651884467626948165632*AA^317 - 269045458838086585472650958966062644267931617588569206304650908372260722082318285183421545386630853485928159482472756755406756612250089468072200551644534870209671131956411673086449563998280247127747603910950674219023012802900801812275856407638904111120017797354376238031649761500544084563081620727056466833782354550014054073159286417649127542972564697265625/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^316 + 758437634409819203526858676605664161098770377936283588264664301306138667232034813945613485902248143488618161876064149721925397796984145113915072086900008587296021396363765382158516927688662546467579607496358566243562784921907238244705235145296244124930348910831788719614750742913147403681838539188486117348710414619653298995416434991057030856609344482421875/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^315 - 833765374722628323640371040899575985966799268088382875083406616253781253676232104864537520627082980170376138077701268262011847423461094417480103348312939524340685333103030406170222597960215472666503318139464281676123953526317361446180095323104135657874285510227069026044684875552673062338423748077016050936516569170667516619488424112205393612384796142578125/68036014698252128756688618284154792248019676282661855005070108243510822436945905482096963373550651836781049994436929698454399571085597300252294529124299796963881045803480723082667033684543181173294077398146061625496967894758978513606825699164413148923232595929239850889112925565987394703802349252777517691509046118504831310970900132321498663019184964596098232415484225730669468949478788847362749422409591276996571447006176493319583831254149953384920094621491900642016395477082452164738786698590537809980976399170652779100203684573582637334854009777917645289754144603033974707231445228338882919436994281426814444712046665968647654440502418784886747873100122326902018910563688272440438865108843673945850646187919381294502455604872852415696934178947714188960807904166243467264*AA^314 + 453376454402595596194483169063918860283711529287394325830930443489676272586780843225205439884948504820923502813120621398623089528129367303067917887680426059186450834967625000465335391428280633867280328054853836310135160096908288138575549452947022161219134622910810096598566451992481078098160374332295137760843426126102469364553826380870305001735687255859375/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^313 + 1620185932849272194478698176969336813696997304472816487648524268249823034488373976358583164922030219700510750004776025460660929263012960054033493338067471034184211391383387408668508872525972857606482586907869481488292663272063870635999710815102706114414555121944484071583159527965149854455568165872939766778620812827623657081943520097411237657070159912109375/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^312 - 3466436214776919599213794964929745446742167826612615844683699576604036194337085695235534112708514032534112871129576613898223492101328162720980386879843897885728358360889613585562679273218685643426685433042202628737986978030932312908318497255907405653978345563189641657285385885595915028302728523089950526226653722858582144628059040769585408270359039306640625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^311 + 10221581857000172334904256574065228567993230891770425999473488650179634766039062840041791128688067609800075079933638562864608882226652225730333611127982129919570182588158319899809219774905944054490984654538188499959739939100017468944456862941887744679508843106014407695255573762963597103521906219884929436298973662994004127479996668625972233712673187255859375/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^310 - 362037850846139466016219188717504448247552248152413560973918808751562092123101145200379070373567621134706610294551604528909341939582973253310438918533079923673274566238321040938656576010493870815883665969167168734270361315793316143857118090319751307970468588351157682684784784415753119713260677306763695772389505218843939626793826391804032027721405029296875/12756752755922274141879115928279023546503689302999097813450645295658279206927357277893180632540747219396446873956924318460199919578549493797305224210806211930727696088152635578000068815851846469992639512152386554780681480267308471301279818593327465423106111736732472041708673543622636506962940484895784567157946147219655870807043774810280999316097180861768418577903292324500525428027272908880515516701798364436857146313658092497421968360153116259672517741529731370378074151952959780888522505985725839371433074844497396081288190857546744500285126833359558491828902113068870257605895980313540547394436427767527708383508749869121435207594203522166265226206272936294128545730691551082582287207908188864846996160234883992719210425913659827943175158552696410430151482031170650112*AA^309 - 4624719779229829104063999563906376358155131263368582551401887866650821014067669430430240660461314532496140542643149613346242795401303360518097855531961205552563618896449022593596306799560440886002689487232656351440578813459737766186449548807516982674041467953459148983818098056109364863392976481560630225865148953113716272955713293413282372057437896728515625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^308 + 2412662722815598972701544827743514213119568589764909140489049058938947884249276169961205997829550407743682909725737507610326889931499863379873455240544029314288348057265027091038677657014650990615888234506042094687121425851846558840522708645795933085570818341555125572590848115450232985931761727516212043517910763333765195692848237740690819919109344482421875/17009003674563032189172154571038698062004919070665463751267527060877705609236476370524240843387662959195262498609232424613599892771399325063073632281074949240970261450870180770666758421135795293323519349536515406374241973689744628401706424791103287230808148982309962722278231391496848675950587313194379422877261529626207827742725033080374665754796241149024558103871056432667367237369697211840687355602397819249142861751544123329895957813537488346230023655372975160504098869270613041184696674647634452495244099792663194775050921143395659333713502444479411322438536150758493676807861307084720729859248570356703611178011666492161913610125604696221686968275030581725504727640922068110109716277210918486462661546979845323625613901218213103924233544736928547240201976041560866816*AA^307 - 18245474106355076538878987382535758986309803239500597557885958206876109310200351397900472023740773513299943916129898007845419518945525389593423272349970009228184569903797514630545294770085450957762747069006687617712483648607438869313650141404142032777488590524920052866918352853070671856292031612757095237885576987988730162104644705323153175413608551025390625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^306 + 775777607645998558884778213921987997807610516808783497729746625620463401027531729245804189389100362526369803382530172467520976825071317796499060589620360014754600899062328332830659276695861697770649827556117832968820649956588401246035306019396494321503464250922587222198397975314910546074352582340039607233730805382315394158609933583647944033145904541015625/12756752755922274141879115928279023546503689302999097813450645295658279206927357277893180632540747219396446873956924318460199919578549493797305224210806211930727696088152635578000068815851846469992639512152386554780681480267308471301279818593327465423106111736732472041708673543622636506962940484895784567157946147219655870807043774810280999316097180861768418577903292324500525428027272908880515516701798364436857146313658092497421968360153116259672517741529731370378074151952959780888522505985725839371433074844497396081288190857546744500285126833359558491828902113068870257605895980313540547394436427767527708383508749869121435207594203522166265226206272936294128545730691551082582287207908188864846996160234883992719210425913659827943175158552696410430151482031170650112*AA^305 + 15472269076775228965076814885950828342554900964580304040159467193684799686511486598748039606531479828162130453270438122196516755004178251891662642796228513027310708937386897920690252131497175783038462422253364677684037764677586238143515956495756538183877730684296341893477179776386152917373455837558695098925954769453075151819376742423628456890583038330078125/68036014698252128756688618284154792248019676282661855005070108243510822436945905482096963373550651836781049994436929698454399571085597300252294529124299796963881045803480723082667033684543181173294077398146061625496967894758978513606825699164413148923232595929239850889112925565987394703802349252777517691509046118504831310970900132321498663019184964596098232415484225730669468949478788847362749422409591276996571447006176493319583831254149953384920094621491900642016395477082452164738786698590537809980976399170652779100203684573582637334854009777917645289754144603033974707231445228338882919436994281426814444712046665968647654440502418784886747873100122326902018910563688272440438865108843673945850646187919381294502455604872852415696934178947714188960807904166243467264*AA^304 - 18086993312954393379841412081914334910412017943622011484587458192402712909542275874863815635135355282589680996513720852372178092165584038878529767260622395263011091980746645833429652382977421493033455629008568853301847173243698923875913616012725421057929788857088197325549290228149558226350929045133785430534614107645351079423079454500111751258373260498046875/34018007349126064378344309142077396124009838141330927502535054121755411218472952741048481686775325918390524997218464849227199785542798650126147264562149898481940522901740361541333516842271590586647038699073030812748483947379489256803412849582206574461616297964619925444556462782993697351901174626388758845754523059252415655485450066160749331509592482298049116207742112865334734474739394423681374711204795638498285723503088246659791915627074976692460047310745950321008197738541226082369393349295268904990488199585326389550101842286791318667427004888958822644877072301516987353615722614169441459718497140713407222356023332984323827220251209392443373936550061163451009455281844136220219432554421836972925323093959690647251227802436426207848467089473857094480403952083121733632*AA^303 + 37087368063616440774244941622229559726121468830545728057121297182279321583694139835724769922228352237426012080693380996992689840658063265613413450820547768460777597352168302157289173190376363310806482479066577890126939225642821526735710730488099775573758189794851652231774950373144424239897842630871564311282760174785463899826964961903286166489124298095703125/68036014698252128756688618284154792248019676282661855005070108243510822436945905482096963373550651836781049994436929698454399571085597300252294529124299796963881045803480723082667033684543181173294077398146061625496967894758978513606825699164413148923232595929239850889112925565987394703802349252777517691509046118504831310970900132321498663019184964596098232415484225730669468949478788847362749422409591276996571447006176493319583831254149953384920094621491900642016395477082452164738786698590537809980976399170652779100203684573582637334854009777917645289754144603033974707231445228338882919436994281426814444712046665968647654440502418784886747873100122326902018910563688272440438865108843673945850646187919381294502455604872852415696934178947714188960807904166243467264*AA^302 - 361251194257848070080951716716472623610150939750350221491131093445461951299058853532647471642489886415103504167385249157303453590494693127840514604911495660695318021583123864450709790603693916384135390857792263234572108485464355838786607989890559869412759446522615953180029208827534455036346740667949302148753500784784475019506544413161464035511016845703125/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^301 - 66532432049656625167178059028918444926743200286936431537707813592280604196955620553759107736632689298512396425414903999625476731571196441253728980438371955299620264479537046001243491524734739754780351537806308287559981525544935621889310399540308090996411294051009342204622803476124091671434443751217953518135468825720992445571511098023620434105396270751953125/68036014698252128756688618284154792248019676282661855005070108243510822436945905482096963373550651836781049994436929698454399571085597300252294529124299796963881045803480723082667033684543181173294077398146061625496967894758978513606825699164413148923232595929239850889112925565987394703802349252777517691509046118504831310970900132321498663019184964596098232415484225730669468949478788847362749422409591276996571447006176493319583831254149953384920094621491900642016395477082452164738786698590537809980976399170652779100203684573582637334854009777917645289754144603033974707231445228338882919436994281426814444712046665968647654440502418784886747873100122326902018910563688272440438865108843673945850646187919381294502455604872852415696934178947714188960807904166243467264*AA^300 + 178644443171581310284877641752164336435468768613134811859438173114146187013642783710594028321095945006277903581191459959885012588300078509777150560231459211012864025124598184354994168384766182524270617207348357210515444867360945977601537574551912321439575225194844089875037356021876208769710354225119590059056911990191431594876547706007841043174266815185546875/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^299 - 275408067888172614828499117361100168077566376044178787407029827286710158099327750866188537864349164548095347081708016191129806944042713447091496693920595535767670689757074229568995982152724540590396027625049840658035383055457729351140860470931173220459238524669371410187029100817070541368839700569366029422434772854350500323139527836246998049318790435791015625/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^298 - 252568575737726495780168755270509946191014581346204882568980423910915111386343958316929270528988723030281243691618809817224979857130404662785231176432199507296666270235993931966123771584401516281670235384226865853656294362018783251536010677224642319089004489856351394156323285638138005185355244190829215877880485116876517093231768740224651992321014404296875/354354243220063170607753220229972876291769147305530494818073480434952200192426591052588350903909644983234635387692342179449997766070819272147367339189061442520213780226462099388890800440329068610906653115344070966130041118536346425035550516481318483975169770464790890047463153989517680748970569024882904643276281867212663077973438189174472203224921690604678293830647009013903484111868691913347653241716621234357142953157169236039499121115364340546458826153603649177168726443137771691347847388492384426984252079013816557813560857154076236119031300926654402550802836474135284933497110564265015205401011882431325232875243051920039866877616764504618478505729803785948015159185876418960619089108560801801305448895413444242200289608712772998421532182019344734170874500865851392*AA^297 + 182508118156271847210424969962253782601045129080343641928920212335168422221783003024444604346518982858669663030636611204140196518169131008374545618906967596542666154854491929142708767834047572082848514504384329291089272528261504302277926462914207463721448777378842527537485973814539575522169726153488772925956493298443495045813023125447216443717479705810546875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^296 - 125813193470362444457930963640456244533642951016246125511985025020179814491462161285106758585633848900311338738942503894024684140310446642641715448186254365559822510005382029413803477653757624135567957056461090273560850213334382099120341929418299307578895605813094126206414344755086237041338261398726070326475177744502941006299323589701089076697826385498046875/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^295 + 240312786482916247035798819462015740275384207161507946130088566721367819960397648210573082524483138249545247631925621722632401743289290830309497685569162116641297039576244195474857332126610798979690425373267938047186931485083015065831222070640441017622875875171699595601767155789554685522051528017146847343478126098037024119147275769137195311486721038818359375/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^294 + 217914241600961999418044382660145207132071982340011269610643200510604412087010621756752522133107973629769722045484096207099973562334980811527973812069573861946498490627618228931135674451708065604740270849226595998052336913504786044947864863943263817175531531308760113577386702562211507667477121854778719023577924899620066999883505332036293111741542816162109375/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^293 - 2257821104202287756165571598126006396051248214292136518485463164240167885066869291265831666843099635842787768688071349715379675772905888720182229967110159089956241454232204364199140793984349244535972822655930316339211207695418006589050583088811928004401696076128606641537673033010190156774389184404333338256810021767795669938916347518897964619100093841552734375/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^292 + 1166032604752305887038402581653116568019634283961990080163233774679058673308151543803706782182212087875821187278605353409983784622642520031242993896260299120798009197207164575079680924716566081702693090025586633537098255805420611052505467146756553872477690311812828749209701637616249518213597749505893607536908989852426276423447148999912315048277378082275390625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^291 - 199774576823283136130279572994297803144245245468086605728230128577453660230085011219822901475067684692642026067087840153120135651310328798058955428051728435521605829216073727260799673155891755504159102358462917988775859448420057236864276865969196998426799054801372951032879895828787287436933573470860860293425919945265836950465399013410205952823162078857421875/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^290 - 849600402284753097187548449362060589948720467113800280204828763432523514015215152085524276935119325434191741717482277908577307032666775601530571626936697223460035634473453453185800879936376086756670151376775755076366172593559019048995122434148867451193184666488403480070091050027580431713358761457233104236019451032131743480224628228825167752802371978759765625/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^289 + 647907620179655145604835687310083260710865328443312802602649204185490880001523185937664608411624989030146854120599431564542894426447871036617013421677110924888414919771606412945794393178674560867626566537486908522145197920001778842935442775371269638623158095960412309526551753477382977593732955178540331900576187185352823898920604506201925687491893768310546875/22678671566084042918896206094718264082673225427553951668356702747836940812315301827365654457850217278927016664812309899484799857028532433417431509708099932321293681934493574360889011228181060391098025799382020541832322631586326171202275233054804382974410865309746616963037641855329131567934116417592505897169682039501610436990300044107166221006394988198699410805161408576889822983159596282454249807469863758998857149002058831106527943751383317794973364873830633547338798492360817388246262232863512603326992133056884259700067894857860879111618003259305881763251381534344658235743815076112960973145664760475604814904015555322882551480167472928295582624366707442300672970187896090813479621702947891315283548729306460431500818534957617471898978059649238062986935968055414489088*AA^288 - 2039937620939888196520962660477411834158278584728541037345660266952382607943255312946714835005680915183484669168262279775859728025241225190016890740396366935388716033110428737743157100750930978349172942200713660728971806747891344532749254812427910791930194305350191509366625185096705171139318193751383891535544934804161296361346700223293737508356571197509765625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^287 - 2489995858892517959346691339249668956903847560674068565736747291147928223702842258417613030924804830347963030193577499789852227631015717270185142840310127418437036728457751066572293238730500746144157915678818326041910523286897279180395957366105341190600232290687140224978228005971334889399788202814514656928687594123537991322780982272888650186359882354736328125/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^286 + 79483180417628360248668522014852352935378634464558144165637130595182800597155353576595103645008226855642734293757785132028601360439246642591871528586674592771420084054415029581445813131953336927048420285819948410922267313554097262424237663874687218631428132190464423817531940547322977852917312357155768259745678984630807631273086144574335776269435882568359375/1594594094490284267734889491034877943312961162874887226681330661957284900865919659736647579067593402424555859244615539807524989947318686724663153026350776491340962011019079447250008601981480808749079939019048319347585185033413558912659977324165933177888263967091559005213584192952829563370367560611973070894743268402456983850880471851285124914512147607721052322237911540562565678503409113610064439587724795554607143289207261562177746045019139532459064717691216421297259268994119972611065313248215729921429134355562174510161023857193343062535640854169944811478612764133608782200736997539192568424304553470940963547938593733640179400949275440270783153275784117036766068216336443885322785900988523608105874520029360499089901303239207478492896894819087051303768935253896331264*AA^285 - 6111523223336645285006068097898153406520126498616747404536987630040706594144518153304176753856637878703333743995724236938460891257534944147194795044542392415021087305956774193389243231691282620335291937485970973813481510455363192429904490660451096067386392850158355073837616020236266514086099497608942724478482481119647871148803375263014459051191806793212890625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^284 + 481339892883850449713237620875079014850292596591116538794174529700371103695225056957384953721459777931166918681917083338028412116210299417004784283784071519330983431474056223324077320236636409152148841921709089873244860324409205790806884252407146736029934036684801218210709165439324043265481259823205425554024059156995273226709031177961151115596294403076171875/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^283 + 3028209599945183008176993092853993882427336242132715874312957016964824802688048090547027524901077227497675329085090583713946789308232077825098076976771392695258173934110881284119710829757459957928936342298623487611036725088867356726393850569911448545980904782277645648513994101942473566940274313097346196847069058548758864719108174767825403250753879547119140625/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^282 - 6055446141936717381278165213370871841091691975555946771964637071937861685321515681610164563592512479067970869929249606705957637590192631344733042688147823401925022488443025193990018570536999551485158843589338201729596208092423218318979752802889694944199925811283433480659905818190199590244613543099563090147314995473335144537951890697513590566813945770263671875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^281 + 9681875790529901566952456953147987105555216272784240020218247707447449281128820324803779087953170405181353046223775517932693842747993856251144396186881414813856674555353883299097005198747413609085664254941763488112314460550959702022056011604257004820898202747666561721716424751623848489355976112409137221758057539410154295503208032869224552996456623077392578125/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^280 + 150267353215866112823771559118369278364115143617933506391630367245247280282369409104931145151433371260467084866494944593449293769676171476408393536359588790590573269138847260282458598084798001531707151682053818006563427697715664676285070169208437723018748715241965374637570662207040817191257914418702172378723134018014644489813491645691101439297199249267578125/5669667891521010729724051523679566020668306356888487917089175686959235203078825456841413614462554319731754166203077474871199964257133108354357877427024983080323420483623393590222252807045265097774506449845505135458080657896581542800568808263701095743602716327436654240759410463832282891983529104398126474292420509875402609247575011026791555251598747049674852701290352144222455745789899070613562451867465939749714287250514707776631985937845829448743341218457658386834699623090204347061565558215878150831748033264221064925016973714465219777904500814826470440812845383586164558935953769028240243286416190118901203726003888830720637870041868232073895656091676860575168242546974022703369905425736972828820887182326615107875204633739404367974744514912309515746733992013853622272*AA^279 - 8886944697345270429328908193105570728864088243615670858033517691223110966322452782369131750778853730511293030203056192360805413243318713132159281203821755870180864801048237753533221174317043238119180520275020564055459482156111848434880636981014035802971200267919124306335675296464251935037430798521197040337513294128125809098417420273108291439712047576904296875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^278 + 11338061074690533186511590953608424342806535267629451170997119160394547681374853660876334742412994597366687362284705206491430012113750449858605845032386458701860207792481718660261427820793953708261778975173564863415099918532428098927968378497210197463613899247826498899677135948039766756227484155221906485297478443150145227843683670698737842030823230743408203125/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^277 - 17732187979221881177405531712269020184959248000985371491401910897657766394756775358144938738985256636006952686693852201613581127477913473701221716282760384927511983254104548547118160495608477621283246596767760414880922405226829845273249459314816998728414222739069620916850242957299289285482431291952731785572965867353285679092866899964064941741526126861572265625/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^276 - 18110514299049276912800271952186375483886725113903050912197059187701721291478068688877452173435874529582478633857645269394558803741260785227961989308496007433611160988006801901568866822675437156859062017910310466165793018813147385988395435176614901703298878487684432227156358805445812266824660716378757891162108344397779668203174452401071903295814990997314453125/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^275 + 76827584126121143489657944535495169466412163579766433595866015512062348603407739886117171269808886864680230458656622418146646499500946634601848037422708658729078666895926026569602930745136656153166924511074344685776093220631768567362116072476195439071540072055228763173545929821216791142762848620279370621544986515231208333357226791804350796155631542205810546875/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^274 - 15599612969300842029852529433639046346363639466744025098380307794070057400724120256740095046987358821284828264339055520607449929122556491071555427411687013027241092786530227534256608354880295511576739525061765121492112297746590192684516258067661170180437961933263940366887851108118901733416704676672880770559478934275195544854053508743163547478616237640380859375/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^273 - 1574739449413832586321767660335478431343255260749503285387967725215365513960774760106121276160781264817369586488100693487651608291512735499630198824741502816336298196624797399646195356392852700389467719413864961480256220398945469945053649090101782377889422457055203819350550617635333386665360322973860826568423851171930159634992918427087715826928615570068359375/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^272 + 1563075301221926351935976839150231682158496627973583004125640336192861143221224301284539951180459169020194670767321836935290748218409834982575676508478909861684108547397137200450588974468983433641978537710739833831438381404450806150339540347427828816934796511258177989417108247006256262335829569653036275594326828767018304362945713137378334067761898040771484375/3189188188980568535469778982069755886625922325749774453362661323914569801731839319473295158135186804849111718489231079615049979894637373449326306052701552982681924022038158894500017203962961617498159878038096638695170370066827117825319954648331866355776527934183118010427168385905659126740735121223946141789486536804913967701760943702570249829024295215442104644475823081125131357006818227220128879175449591109214286578414523124355492090038279064918129435382432842594518537988239945222130626496431459842858268711124349020322047714386686125071281708339889622957225528267217564401473995078385136848609106941881927095877187467280358801898550880541566306551568234073532136432672887770645571801977047216211749040058720998179802606478414956985793789638174102607537870507792662528*AA^271 - 2605445159925416011781227240991864084017043656882638293863925526020924157011365000551338330714823807638446005313747134036717660765122409679394846674521953886497634032433179128811692658149063885656756908956427589636872643396678005747813969446694417337654547333530018275255994280007166709685408181625139365569951532347320263530487949310554540716111660003662109375/4252250918640758047293038642759674515501229767666365937816881765219426402309119092631060210846915739798815624652308106153399973192849831265768408070268737310242565362717545192666689605283948823330879837384128851593560493422436157100426606197775821807702037245577490680569557847874212168987646828298594855719315382406551956935681258270093666438699060287256139525967764108166841809342424302960171838900599454812285715437886030832473989453384372086557505913843243790126024717317653260296174168661908613123811024948165798693762730285848914833428375611119852830609634037689623419201965326771180182464812142589175902794502916623040478402531401174055421742068757645431376181910230517027527429069302729621615665386744961330906403475304553275981058386184232136810050494010390216704*AA^270 + 5833041818608067755807500477466100334677556214238979060821635189736982115676220237434447149028522964930425875472542758169711192091222011275312732074264172803759743801812062750996802464469669271924776336873882997071110317539700498630376830114201072105883614116392808622059631901817367747393231340920090025260615875719010624394389452618270297534763813018798828125/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^269 + 23618396125592955107393636131658338646137564084531134063402173210876975152561146372463542213123227561951001984422619829574730112600815120826052388242071365813203053908575000805777578381713618509398929557460476650375109124629621574921187032478687195667216223034535457887599565717307860605889356650718625992863227346523201985375894906837856979109346866607666015625/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^268 - 23708358746044702254092560730320293447136604965901132525562564278540091832466831538691667556348904594271715702299522367919334689143148603988214403510286156311949865820484726916438198942478853382522287131476358933617849749277955660130163192405392846138179115462175422053741280250522000874557174876600576480241492517569626873847443704335091752000153064727783203125/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^267 + 17818359310463472023310165487741135635576609605867789509144023154503515238921627438126126191194331463932515527091937565667809167373929953534452355759869762471808323945182065346039522871858449825493630373351831459705228804912382619980725993913618575362018633300238929532302400671034785610181763110586726237619178978248420491707459945018854341469705104827880859375/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^266 + 628641690848583070229480780576172353395803903273575785167866494760709322614996926048336704311229237090878570580408304164680633568905608594081260802079676767804473507890010708923162830784368060752934938579802654551742018443305631649554812482132235575243487180360731479597512982751701680564171927630121712935693507278993520663856742203279281966388225555419921875/3189188188980568535469778982069755886625922325749774453362661323914569801731839319473295158135186804849111718489231079615049979894637373449326306052701552982681924022038158894500017203962961617498159878038096638695170370066827117825319954648331866355776527934183118010427168385905659126740735121223946141789486536804913967701760943702570249829024295215442104644475823081125131357006818227220128879175449591109214286578414523124355492090038279064918129435382432842594518537988239945222130626496431459842858268711124349020322047714386686125071281708339889622957225528267217564401473995078385136848609106941881927095877187467280358801898550880541566306551568234073532136432672887770645571801977047216211749040058720998179802606478414956985793789638174102607537870507792662528*AA^265 - 114639765158817090702812798794488826919378903069501626418241591785757048175456525730043873664537058775735625537855275849769558256972353553836749783070682187055030012407791904838675273729973433896208016627272565393848165296947663780158639764140584420012698475846717606014519038131567179637962412351197229820080160691989294745869454317244162666611373424530029296875/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^264 + 64973034424585745602591185554441693470520531859017177597086066403746303190457620314083592590497242954538944105798230551129090706859940210844643347107167960488369462487970222159888428875207791153493758915594357072548040333120357266597280579150485550861627388507468152951792806311684583079230272076418616587546515422705278359801983611987452604807913303375244140625/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^263 - 35978608791438897434150977845450265970380941216025605988299169611376196629499576396902276407975057873674617614874848922086577876616236254785011743103448252537548708271257736298756772441497648218310860433491076867046638582041505817224563163048572643613911572006826954780965381289977897660002511286300519610970732099799311322639194798966855159960687160491943359375/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^262 - 2971544820617036989022866651767526672480268104312632194653216621680922973520914592376896841844505534991797535774835979809452110851826005165829788090058775242427820068400571389346489551622948217853758320289246541579993213212934340297256648820482763551205199648995686099408462267819810341257962189385904222910751811259246343745576979245015536434948444366455078125/2834833945760505364862025761839783010334153178444243958544587843479617601539412728420706807231277159865877083101538737435599982128566554177178938713512491540161710241811696795111126403522632548887253224922752567729040328948290771400284404131850547871801358163718327120379705231916141445991764552199063237146210254937701304623787505513395777625799373524837426350645176072111227872894949535306781225933732969874857143625257353888315992968922914724371670609228829193417349811545102173530782779107939075415874016632110532462508486857232609888952250407413235220406422691793082279467976884514120121643208095059450601863001944415360318935020934116036947828045838430287584121273487011351684952712868486414410443591163307553937602316869702183987372257456154757873366996006926811136*AA^261 + 183771902983533987401762357065009140419796258316784860523178712041390935465602461738393676019113858945803345635865854590766499655230123383057052208971369162475701494449169947059943997759860480700656554318509802163351712971100925779166753558509099128603587958633387450704603756881696264716184046968463279624090730930944496024244561027671807096339762210845947265625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^260 - 58096522052160830044236050915903103139010141214432850314298463965869296961178954424527003571646879318040856815753833463451476484860911925256937045824032484099541743427675064994044821382274850427766501679036043627770270422233015003640851618929051787328863092330770650691198222520881610278850328667247150004397888511597190329946993614385064574889838695526123046875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^259 - 61258028235136256083137329891066027244582406210414704130285536772964323430930213959391102022136669342014408723214191150487789424413793797985094456671263572532565236047392566999180648113737063985897909236791195261135530218543259154244653808246579112058160427309674736390525523412880636295942327404165909276592010817652791020602176530474025639705359935760498046875/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^258 + 53211259053642407079901606275949114615427722952611226664040929241890173602873996018080317323238480534884211494012622567568321981982356333083157037320605059161347638563966837205898850804534965441752511000370362848018853174201068704861491954826107117740318707034214398452961267201637159655832730264903405593297121737877399524918597961686828057281672954559326171875/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^257 - 51218997517844826555500876140553346116708209357777783385303537069904896958516155700247248021692843735661221896542115866580327120716214776911423681447194575017043685873594406249876015090002297241556543182199474164199396417461629644541500409498739295583570529703798036188651738910382672691366149787965103199727714179097108439340235719328120467253029346466064453125/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^256 + 5725568757799790510820468725370797619136074480949240073082205791135762231037662332043098337225939401312006297440682593714986014837767394570816321239175150703343221448055248049404273756500615564476819721276679388017445373610863275563646504490106737986185296615090767845261729475791665821319013234511678619892929562044366799420824776234439923427999019622802734375/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^255 + 99791671240302155573542377354461106318429171740994037365290927033074792158308592231896172932215362355851388536576220793794107269506946855628790706671568494031289500713945360349755784737649088173932571578206154424872166602405768129044313644410158353569216660207954454321439728379048864444379602360274660716135444627677443923575051343277664273045957088470458984375/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^254 - 8704210579627558725601331495097542239300605551717849601159754414014425100879730748423987881654364825972489354625505407112668840597404993951300394282064817229568927339784369974564777448938177753024261803831632102817231952901521699600023691035144836651852592224424128377731208514104612533272141368526491140125022725145779755692831969327016850002110004425048828125/3189188188980568535469778982069755886625922325749774453362661323914569801731839319473295158135186804849111718489231079615049979894637373449326306052701552982681924022038158894500017203962961617498159878038096638695170370066827117825319954648331866355776527934183118010427168385905659126740735121223946141789486536804913967701760943702570249829024295215442104644475823081125131357006818227220128879175449591109214286578414523124355492090038279064918129435382432842594518537988239945222130626496431459842858268711124349020322047714386686125071281708339889622957225528267217564401473995078385136848609106941881927095877187467280358801898550880541566306551568234073532136432672887770645571801977047216211749040058720998179802606478414956985793789638174102607537870507792662528*AA^253 + 14734227774083850573654399687552038404927933892182887682682450183038055625911435820151957572924859586076413793802203526706431892506517156277847926507958257561817118462164086360544671680572050543014465238651603191489370957189034198481354038282305950914921498011027867185364552795384419897020624651704862505825180011870646293062225851144830812700092792510986328125/11339335783042021459448103047359132041336612713776975834178351373918470406157650913682827228925108639463508332406154949742399928514266216708715754854049966160646840967246787180444505614090530195549012899691010270916161315793163085601137616527402191487205432654873308481518820927664565783967058208796252948584841019750805218495150022053583110503197494099349705402580704288444911491579798141227124903734931879499428574501029415553263971875691658897486682436915316773669399246180408694123131116431756301663496066528442129850033947428930439555809001629652940881625690767172329117871907538056480486572832380237802407452007777661441275740083736464147791312183353721150336485093948045406739810851473945657641774364653230215750409267478808735949489029824619031493467984027707244544*AA^252 + 68102857248522844486557929625258857501617100251437671264113464869955377376477619320501826319775776395535768031092123233493374762486218601353673970093975310841539007169780898552659850621265362346455573251804479245417847765643232934953235895057414522731158244415056039622752179431423762271817883587048357759201333036468559053215887644228132558055222034454345703125/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^251 - 312872296599870543410794901299903875718895137628896672659549429116324195052988423199954367273544802920820166192533198357470236167635268366828958334730659443673893998930251316810388803139503787337690335872204307803856703137398014382775812032159500765153715614121533082022641743471693224635219891989072957437904289719767861634027728001683499314822256565093994140625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^250 + 60850750662456833568350669000428197552576091689654487131561018738618535820001195449345819549037465622403516527471963903980346413618949409209051769149014031014360131437639281652407151523579581821869308129082682340046454383761464295656881883137801792746546353220742041565237913046572847603905415671370522432505532648238334704021479382163306581787765026092529296875/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^249 + 29859268700887828390158141611693686369980459810534254510943291359958828014764720696924553831944867619951835827550142550079081521763966748024097402789296872813828269429695018266893260348070831538574065698607304584844459224421242726506421608793295789994898596730196319344854143793291815583868666215453778075328620888736689035046101281523078796453773975372314453125/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^248 - 145846899018769300183798782890420988217202406136271576846286838742823738565401375406786825973279781725212788549980661360612803350940771416547077014234314996323515870384991909476938041772137477124083214473864970146985649404079570082823737711970443663695681382394180194291328272242935483287647676268363295004935563681024902633605488944112948956899344921112060546875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^247 + 326086134575209646609512430940507720754242093742371535009266910791446151828728454591859738994793399526964983879415267909735938763526721566279205589660394023938721816184358957654132171765931066502366199603820374876196105903118733775140826787039547692047628964312627352444784772474809883909399396564209740808364920943373033404628191789242919185198843479156494140625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^246 - 6081657100106233978909639250284097828594018531138577826605678439157438053260553048076169443798210156574244790470580398278708618111638336499732539412034566466403015376585302156992441050579001570699618428611495008591489844234668408482770930551580931771361155495225337419219907745705543985497685621380326783966725327198260300067378381072558113373816013336181640625/6378376377961137070939557964139511773251844651499548906725322647829139603463678638946590316270373609698223436978462159230099959789274746898652612105403105965363848044076317789000034407925923234996319756076193277390340740133654235650639909296663732711553055868366236020854336771811318253481470242447892283578973073609827935403521887405140499658048590430884209288951646162250262714013636454440257758350899182218428573156829046248710984180076558129836258870764865685189037075976479890444261252992862919685716537422248698040644095428773372250142563416679779245914451056534435128802947990156770273697218213883763854191754374934560717603797101761083132613103136468147064272865345775541291143603954094432423498080117441996359605212956829913971587579276348205215075741015585325056*AA^245 - 107117771922604912658476435825016031542731276990475101692536189177355564364820381951723849082301417601356301196921155761564728642831867192672883792291780785699045427791612202284202678924475291552480461411141271298074933160099495960698272229697075126827290594826216812031510315783561676524920579724101823205883711523881807498994600535979770938865840435028076171875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^244 + 29728214441912571710726448747553290289540122878238037282317896925555567944579486144960820512006782311180442602837398204450001828220775245189011339650113228886111844065431010672106532506489799820803657118792542470518824143811631923614668102656720367650796565303466416126923277338526055576180318434114506409221908818247603988812688413645446416921913623809814453125/8504501837281516094586077285519349031002459535332731875633763530438852804618238185262120421693831479597631249304616212306799946385699662531536816140537474620485130725435090385333379210567897646661759674768257703187120986844872314200853212395551643615404074491154981361139115695748424337975293656597189711438630764813103913871362516540187332877398120574512279051935528216333683618684848605920343677801198909624571430875772061664947978906768744173115011827686487580252049434635306520592348337323817226247622049896331597387525460571697829666856751222239705661219268075379246838403930653542360364929624285178351805589005833246080956805062802348110843484137515290862752363820461034055054858138605459243231330773489922661812806950609106551962116772368464273620100988020780433408*AA^243 - 107117771922604912658476435825016031542731276990475101692536189177355564364820381951723849082301417601356301196921155761564728642831867192672883792291780785699045427791612202284202678924475291552480461411141271298074933160099495960698272229697075126827290594826216812031510315783561676524920579724101823205883711523881807498994600535979770938865840435028076171875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^242 - 6081657100106233978909639250284097828594018531138577826605678439157438053260553048076169443798210156574244790470580398278708618111638336499732539412034566466403015376585302156992441050579001570699618428611495008591489844234668408482770930551580931771361155495225337419219907745705543985497685621380326783966725327198260300067378381072558113373816013336181640625/6378376377961137070939557964139511773251844651499548906725322647829139603463678638946590316270373609698223436978462159230099959789274746898652612105403105965363848044076317789000034407925923234996319756076193277390340740133654235650639909296663732711553055868366236020854336771811318253481470242447892283578973073609827935403521887405140499658048590430884209288951646162250262714013636454440257758350899182218428573156829046248710984180076558129836258870764865685189037075976479890444261252992862919685716537422248698040644095428773372250142563416679779245914451056534435128802947990156770273697218213883763854191754374934560717603797101761083132613103136468147064272865345775541291143603954094432423498080117441996359605212956829913971587579276348205215075741015585325056*AA^241 + 326086134575209646609512430940507720754242093742371535009266910791446151828728454591859738994793399526964983879415267909735938763526721566279205589660394023938721816184358957654132171765931066502366199603820374876196105903118733775140826787039547692047628964312627352444784772474809883909399396564209740808364920943373033404628191789242919185198843479156494140625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^240 - 145846899018769300183798782890420988217202406136271576846286838742823738565401375406786825973279781725212788549980661360612803350940771416547077014234314996323515870384991909476938041772137477124083214473864970146985649404079570082823737711970443663695681382394180194291328272242935483287647676268363295004935563681024902633605488944112948956899344921112060546875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^239 + 29859268700887828390158141611693686369980459810534254510943291359958828014764720696924553831944867619951835827550142550079081521763966748024097402789296872813828269429695018266893260348070831538574065698607304584844459224421242726506421608793295789994898596730196319344854143793291815583868666215453778075328620888736689035046101281523078796453773975372314453125/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^238 + 60850750662456833568350669000428197552576091689654487131561018738618535820001195449345819549037465622403516527471963903980346413618949409209051769149014031014360131437639281652407151523579581821869308129082682340046454383761464295656881883137801792746546353220742041565237913046572847603905415671370522432505532648238334704021479382163306581787765026092529296875/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^237 - 312872296599870543410794901299903875718895137628896672659549429116324195052988423199954367273544802920820166192533198357470236167635268366828958334730659443673893998930251316810388803139503787337690335872204307803856703137398014382775812032159500765153715614121533082022641743471693224635219891989072957437904289719767861634027728001683499314822256565093994140625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^236 + 68102857248522844486557929625258857501617100251437671264113464869955377376477619320501826319775776395535768031092123233493374762486218601353673970093975310841539007169780898552659850621265362346455573251804479245417847765643232934953235895057414522731158244415056039622752179431423762271817883587048357759201333036468559053215887644228132558055222034454345703125/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^235 + 14734227774083850573654399687552038404927933892182887682682450183038055625911435820151957572924859586076413793802203526706431892506517156277847926507958257561817118462164086360544671680572050543014465238651603191489370957189034198481354038282305950914921498011027867185364552795384419897020624651704862505825180011870646293062225851144830812700092792510986328125/11339335783042021459448103047359132041336612713776975834178351373918470406157650913682827228925108639463508332406154949742399928514266216708715754854049966160646840967246787180444505614090530195549012899691010270916161315793163085601137616527402191487205432654873308481518820927664565783967058208796252948584841019750805218495150022053583110503197494099349705402580704288444911491579798141227124903734931879499428574501029415553263971875691658897486682436915316773669399246180408694123131116431756301663496066528442129850033947428930439555809001629652940881625690767172329117871907538056480486572832380237802407452007777661441275740083736464147791312183353721150336485093948045406739810851473945657641774364653230215750409267478808735949489029824619031493467984027707244544*AA^234 - 8704210579627558725601331495097542239300605551717849601159754414014425100879730748423987881654364825972489354625505407112668840597404993951300394282064817229568927339784369974564777448938177753024261803831632102817231952901521699600023691035144836651852592224424128377731208514104612533272141368526491140125022725145779755692831969327016850002110004425048828125/3189188188980568535469778982069755886625922325749774453362661323914569801731839319473295158135186804849111718489231079615049979894637373449326306052701552982681924022038158894500017203962961617498159878038096638695170370066827117825319954648331866355776527934183118010427168385905659126740735121223946141789486536804913967701760943702570249829024295215442104644475823081125131357006818227220128879175449591109214286578414523124355492090038279064918129435382432842594518537988239945222130626496431459842858268711124349020322047714386686125071281708339889622957225528267217564401473995078385136848609106941881927095877187467280358801898550880541566306551568234073532136432672887770645571801977047216211749040058720998179802606478414956985793789638174102607537870507792662528*AA^233 + 99791671240302155573542377354461106318429171740994037365290927033074792158308592231896172932215362355851388536576220793794107269506946855628790706671568494031289500713945360349755784737649088173932571578206154424872166602405768129044313644410158353569216660207954454321439728379048864444379602360274660716135444627677443923575051343277664273045957088470458984375/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^232 + 5725568757799790510820468725370797619136074480949240073082205791135762231037662332043098337225939401312006297440682593714986014837767394570816321239175150703343221448055248049404273756500615564476819721276679388017445373610863275563646504490106737986185296615090767845261729475791665821319013234511678619892929562044366799420824776234439923427999019622802734375/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^231 - 51218997517844826555500876140553346116708209357777783385303537069904896958516155700247248021692843735661221896542115866580327120716214776911423681447194575017043685873594406249876015090002297241556543182199474164199396417461629644541500409498739295583570529703798036188651738910382672691366149787965103199727714179097108439340235719328120467253029346466064453125/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^230 + 53211259053642407079901606275949114615427722952611226664040929241890173602873996018080317323238480534884211494012622567568321981982356333083157037320605059161347638563966837205898850804534965441752511000370362848018853174201068704861491954826107117740318707034214398452961267201637159655832730264903405593297121737877399524918597961686828057281672954559326171875/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^229 - 61258028235136256083137329891066027244582406210414704130285536772964323430930213959391102022136669342014408723214191150487789424413793797985094456671263572532565236047392566999180648113737063985897909236791195261135530218543259154244653808246579112058160427309674736390525523412880636295942327404165909276592010817652791020602176530474025639705359935760498046875/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^228 - 58096522052160830044236050915903103139010141214432850314298463965869296961178954424527003571646879318040856815753833463451476484860911925256937045824032484099541743427675064994044821382274850427766501679036043627770270422233015003640851618929051787328863092330770650691198222520881610278850328667247150004397888511597190329946993614385064574889838695526123046875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^227 + 183771902983533987401762357065009140419796258316784860523178712041390935465602461738393676019113858945803345635865854590766499655230123383057052208971369162475701494449169947059943997759860480700656554318509802163351712971100925779166753558509099128603587958633387450704603756881696264716184046968463279624090730930944496024244561027671807096339762210845947265625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^226 - 2971544820617036989022866651767526672480268104312632194653216621680922973520914592376896841844505534991797535774835979809452110851826005165829788090058775242427820068400571389346489551622948217853758320289246541579993213212934340297256648820482763551205199648995686099408462267819810341257962189385904222910751811259246343745576979245015536434948444366455078125/2834833945760505364862025761839783010334153178444243958544587843479617601539412728420706807231277159865877083101538737435599982128566554177178938713512491540161710241811696795111126403522632548887253224922752567729040328948290771400284404131850547871801358163718327120379705231916141445991764552199063237146210254937701304623787505513395777625799373524837426350645176072111227872894949535306781225933732969874857143625257353888315992968922914724371670609228829193417349811545102173530782779107939075415874016632110532462508486857232609888952250407413235220406422691793082279467976884514120121643208095059450601863001944415360318935020934116036947828045838430287584121273487011351684952712868486414410443591163307553937602316869702183987372257456154757873366996006926811136*AA^225 - 35978608791438897434150977845450265970380941216025605988299169611376196629499576396902276407975057873674617614874848922086577876616236254785011743103448252537548708271257736298756772441497648218310860433491076867046638582041505817224563163048572643613911572006826954780965381289977897660002511286300519610970732099799311322639194798966855159960687160491943359375/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^224 + 64973034424585745602591185554441693470520531859017177597086066403746303190457620314083592590497242954538944105798230551129090706859940210844643347107167960488369462487970222159888428875207791153493758915594357072548040333120357266597280579150485550861627388507468152951792806311684583079230272076418616587546515422705278359801983611987452604807913303375244140625/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^223 - 114639765158817090702812798794488826919378903069501626418241591785757048175456525730043873664537058775735625537855275849769558256972353553836749783070682187055030012407791904838675273729973433896208016627272565393848165296947663780158639764140584420012698475846717606014519038131567179637962412351197229820080160691989294745869454317244162666611373424530029296875/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^222 + 628641690848583070229480780576172353395803903273575785167866494760709322614996926048336704311229237090878570580408304164680633568905608594081260802079676767804473507890010708923162830784368060752934938579802654551742018443305631649554812482132235575243487180360731479597512982751701680564171927630121712935693507278993520663856742203279281966388225555419921875/3189188188980568535469778982069755886625922325749774453362661323914569801731839319473295158135186804849111718489231079615049979894637373449326306052701552982681924022038158894500017203962961617498159878038096638695170370066827117825319954648331866355776527934183118010427168385905659126740735121223946141789486536804913967701760943702570249829024295215442104644475823081125131357006818227220128879175449591109214286578414523124355492090038279064918129435382432842594518537988239945222130626496431459842858268711124349020322047714386686125071281708339889622957225528267217564401473995078385136848609106941881927095877187467280358801898550880541566306551568234073532136432672887770645571801977047216211749040058720998179802606478414956985793789638174102607537870507792662528*AA^221 + 17818359310463472023310165487741135635576609605867789509144023154503515238921627438126126191194331463932515527091937565667809167373929953534452355759869762471808323945182065346039522871858449825493630373351831459705228804912382619980725993913618575362018633300238929532302400671034785610181763110586726237619178978248420491707459945018854341469705104827880859375/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^220 - 23708358746044702254092560730320293447136604965901132525562564278540091832466831538691667556348904594271715702299522367919334689143148603988214403510286156311949865820484726916438198942478853382522287131476358933617849749277955660130163192405392846138179115462175422053741280250522000874557174876600576480241492517569626873847443704335091752000153064727783203125/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^219 + 23618396125592955107393636131658338646137564084531134063402173210876975152561146372463542213123227561951001984422619829574730112600815120826052388242071365813203053908575000805777578381713618509398929557460476650375109124629621574921187032478687195667216223034535457887599565717307860605889356650718625992863227346523201985375894906837856979109346866607666015625/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^218 + 5833041818608067755807500477466100334677556214238979060821635189736982115676220237434447149028522964930425875472542758169711192091222011275312732074264172803759743801812062750996802464469669271924776336873882997071110317539700498630376830114201072105883614116392808622059631901817367747393231340920090025260615875719010624394389452618270297534763813018798828125/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^217 - 2605445159925416011781227240991864084017043656882638293863925526020924157011365000551338330714823807638446005313747134036717660765122409679394846674521953886497634032433179128811692658149063885656756908956427589636872643396678005747813969446694417337654547333530018275255994280007166709685408181625139365569951532347320263530487949310554540716111660003662109375/4252250918640758047293038642759674515501229767666365937816881765219426402309119092631060210846915739798815624652308106153399973192849831265768408070268737310242565362717545192666689605283948823330879837384128851593560493422436157100426606197775821807702037245577490680569557847874212168987646828298594855719315382406551956935681258270093666438699060287256139525967764108166841809342424302960171838900599454812285715437886030832473989453384372086557505913843243790126024717317653260296174168661908613123811024948165798693762730285848914833428375611119852830609634037689623419201965326771180182464812142589175902794502916623040478402531401174055421742068757645431376181910230517027527429069302729621615665386744961330906403475304553275981058386184232136810050494010390216704*AA^216 + 1563075301221926351935976839150231682158496627973583004125640336192861143221224301284539951180459169020194670767321836935290748218409834982575676508478909861684108547397137200450588974468983433641978537710739833831438381404450806150339540347427828816934796511258177989417108247006256262335829569653036275594326828767018304362945713137378334067761898040771484375/3189188188980568535469778982069755886625922325749774453362661323914569801731839319473295158135186804849111718489231079615049979894637373449326306052701552982681924022038158894500017203962961617498159878038096638695170370066827117825319954648331866355776527934183118010427168385905659126740735121223946141789486536804913967701760943702570249829024295215442104644475823081125131357006818227220128879175449591109214286578414523124355492090038279064918129435382432842594518537988239945222130626496431459842858268711124349020322047714386686125071281708339889622957225528267217564401473995078385136848609106941881927095877187467280358801898550880541566306551568234073532136432672887770645571801977047216211749040058720998179802606478414956985793789638174102607537870507792662528*AA^215 - 1574739449413832586321767660335478431343255260749503285387967725215365513960774760106121276160781264817369586488100693487651608291512735499630198824741502816336298196624797399646195356392852700389467719413864961480256220398945469945053649090101782377889422457055203819350550617635333386665360322973860826568423851171930159634992918427087715826928615570068359375/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^214 - 15599612969300842029852529433639046346363639466744025098380307794070057400724120256740095046987358821284828264339055520607449929122556491071555427411687013027241092786530227534256608354880295511576739525061765121492112297746590192684516258067661170180437961933263940366887851108118901733416704676672880770559478934275195544854053508743163547478616237640380859375/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^213 + 76827584126121143489657944535495169466412163579766433595866015512062348603407739886117171269808886864680230458656622418146646499500946634601848037422708658729078666895926026569602930745136656153166924511074344685776093220631768567362116072476195439071540072055228763173545929821216791142762848620279370621544986515231208333357226791804350796155631542205810546875/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^212 - 18110514299049276912800271952186375483886725113903050912197059187701721291478068688877452173435874529582478633857645269394558803741260785227961989308496007433611160988006801901568866822675437156859062017910310466165793018813147385988395435176614901703298878487684432227156358805445812266824660716378757891162108344397779668203174452401071903295814990997314453125/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^211 - 17732187979221881177405531712269020184959248000985371491401910897657766394756775358144938738985256636006952686693852201613581127477913473701221716282760384927511983254104548547118160495608477621283246596767760414880922405226829845273249459314816998728414222739069620916850242957299289285482431291952731785572965867353285679092866899964064941741526126861572265625/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^210 + 11338061074690533186511590953608424342806535267629451170997119160394547681374853660876334742412994597366687362284705206491430012113750449858605845032386458701860207792481718660261427820793953708261778975173564863415099918532428098927968378497210197463613899247826498899677135948039766756227484155221906485297478443150145227843683670698737842030823230743408203125/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^209 - 8886944697345270429328908193105570728864088243615670858033517691223110966322452782369131750778853730511293030203056192360805413243318713132159281203821755870180864801048237753533221174317043238119180520275020564055459482156111848434880636981014035802971200267919124306335675296464251935037430798521197040337513294128125809098417420273108291439712047576904296875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^208 + 150267353215866112823771559118369278364115143617933506391630367245247280282369409104931145151433371260467084866494944593449293769676171476408393536359588790590573269138847260282458598084798001531707151682053818006563427697715664676285070169208437723018748715241965374637570662207040817191257914418702172378723134018014644489813491645691101439297199249267578125/5669667891521010729724051523679566020668306356888487917089175686959235203078825456841413614462554319731754166203077474871199964257133108354357877427024983080323420483623393590222252807045265097774506449845505135458080657896581542800568808263701095743602716327436654240759410463832282891983529104398126474292420509875402609247575011026791555251598747049674852701290352144222455745789899070613562451867465939749714287250514707776631985937845829448743341218457658386834699623090204347061565558215878150831748033264221064925016973714465219777904500814826470440812845383586164558935953769028240243286416190118901203726003888830720637870041868232073895656091676860575168242546974022703369905425736972828820887182326615107875204633739404367974744514912309515746733992013853622272*AA^207 + 9681875790529901566952456953147987105555216272784240020218247707447449281128820324803779087953170405181353046223775517932693842747993856251144396186881414813856674555353883299097005198747413609085664254941763488112314460550959702022056011604257004820898202747666561721716424751623848489355976112409137221758057539410154295503208032869224552996456623077392578125/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^206 - 6055446141936717381278165213370871841091691975555946771964637071937861685321515681610164563592512479067970869929249606705957637590192631344733042688147823401925022488443025193990018570536999551485158843589338201729596208092423218318979752802889694944199925811283433480659905818190199590244613543099563090147314995473335144537951890697513590566813945770263671875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^205 + 3028209599945183008176993092853993882427336242132715874312957016964824802688048090547027524901077227497675329085090583713946789308232077825098076976771392695258173934110881284119710829757459957928936342298623487611036725088867356726393850569911448545980904782277645648513994101942473566940274313097346196847069058548758864719108174767825403250753879547119140625/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^204 + 481339892883850449713237620875079014850292596591116538794174529700371103695225056957384953721459777931166918681917083338028412116210299417004784283784071519330983431474056223324077320236636409152148841921709089873244860324409205790806884252407146736029934036684801218210709165439324043265481259823205425554024059156995273226709031177961151115596294403076171875/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^203 - 6111523223336645285006068097898153406520126498616747404536987630040706594144518153304176753856637878703333743995724236938460891257534944147194795044542392415021087305956774193389243231691282620335291937485970973813481510455363192429904490660451096067386392850158355073837616020236266514086099497608942724478482481119647871148803375263014459051191806793212890625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^202 + 79483180417628360248668522014852352935378634464558144165637130595182800597155353576595103645008226855642734293757785132028601360439246642591871528586674592771420084054415029581445813131953336927048420285819948410922267313554097262424237663874687218631428132190464423817531940547322977852917312357155768259745678984630807631273086144574335776269435882568359375/1594594094490284267734889491034877943312961162874887226681330661957284900865919659736647579067593402424555859244615539807524989947318686724663153026350776491340962011019079447250008601981480808749079939019048319347585185033413558912659977324165933177888263967091559005213584192952829563370367560611973070894743268402456983850880471851285124914512147607721052322237911540562565678503409113610064439587724795554607143289207261562177746045019139532459064717691216421297259268994119972611065313248215729921429134355562174510161023857193343062535640854169944811478612764133608782200736997539192568424304553470940963547938593733640179400949275440270783153275784117036766068216336443885322785900988523608105874520029360499089901303239207478492896894819087051303768935253896331264*AA^201 - 2489995858892517959346691339249668956903847560674068565736747291147928223702842258417613030924804830347963030193577499789852227631015717270185142840310127418437036728457751066572293238730500746144157915678818326041910523286897279180395957366105341190600232290687140224978228005971334889399788202814514656928687594123537991322780982272888650186359882354736328125/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^200 - 2039937620939888196520962660477411834158278584728541037345660266952382607943255312946714835005680915183484669168262279775859728025241225190016890740396366935388716033110428737743157100750930978349172942200713660728971806747891344532749254812427910791930194305350191509366625185096705171139318193751383891535544934804161296361346700223293737508356571197509765625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^199 + 647907620179655145604835687310083260710865328443312802602649204185490880001523185937664608411624989030146854120599431564542894426447871036617013421677110924888414919771606412945794393178674560867626566537486908522145197920001778842935442775371269638623158095960412309526551753477382977593732955178540331900576187185352823898920604506201925687491893768310546875/22678671566084042918896206094718264082673225427553951668356702747836940812315301827365654457850217278927016664812309899484799857028532433417431509708099932321293681934493574360889011228181060391098025799382020541832322631586326171202275233054804382974410865309746616963037641855329131567934116417592505897169682039501610436990300044107166221006394988198699410805161408576889822983159596282454249807469863758998857149002058831106527943751383317794973364873830633547338798492360817388246262232863512603326992133056884259700067894857860879111618003259305881763251381534344658235743815076112960973145664760475604814904015555322882551480167472928295582624366707442300672970187896090813479621702947891315283548729306460431500818534957617471898978059649238062986935968055414489088*AA^198 - 849600402284753097187548449362060589948720467113800280204828763432523514015215152085524276935119325434191741717482277908577307032666775601530571626936697223460035634473453453185800879936376086756670151376775755076366172593559019048995122434148867451193184666488403480070091050027580431713358761457233104236019451032131743480224628228825167752802371978759765625/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^197 - 199774576823283136130279572994297803144245245468086605728230128577453660230085011219822901475067684692642026067087840153120135651310328798058955428051728435521605829216073727260799673155891755504159102358462917988775859448420057236864276865969196998426799054801372951032879895828787287436933573470860860293425919945265836950465399013410205952823162078857421875/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^196 + 1166032604752305887038402581653116568019634283961990080163233774679058673308151543803706782182212087875821187278605353409983784622642520031242993896260299120798009197207164575079680924716566081702693090025586633537098255805420611052505467146756553872477690311812828749209701637616249518213597749505893607536908989852426276423447148999912315048277378082275390625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^195 - 2257821104202287756165571598126006396051248214292136518485463164240167885066869291265831666843099635842787768688071349715379675772905888720182229967110159089956241454232204364199140793984349244535972822655930316339211207695418006589050583088811928004401696076128606641537673033010190156774389184404333338256810021767795669938916347518897964619100093841552734375/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^194 + 217914241600961999418044382660145207132071982340011269610643200510604412087010621756752522133107973629769722045484096207099973562334980811527973812069573861946498490627618228931135674451708065604740270849226595998052336913504786044947864863943263817175531531308760113577386702562211507667477121854778719023577924899620066999883505332036293111741542816162109375/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^193 + 240312786482916247035798819462015740275384207161507946130088566721367819960397648210573082524483138249545247631925621722632401743289290830309497685569162116641297039576244195474857332126610798979690425373267938047186931485083015065831222070640441017622875875171699595601767155789554685522051528017146847343478126098037024119147275769137195311486721038818359375/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^192 - 125813193470362444457930963640456244533642951016246125511985025020179814491462161285106758585633848900311338738942503894024684140310446642641715448186254365559822510005382029413803477653757624135567957056461090273560850213334382099120341929418299307578895605813094126206414344755086237041338261398726070326475177744502941006299323589701089076697826385498046875/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^191 + 182508118156271847210424969962253782601045129080343641928920212335168422221783003024444604346518982858669663030636611204140196518169131008374545618906967596542666154854491929142708767834047572082848514504384329291089272528261504302277926462914207463721448777378842527537485973814539575522169726153488772925956493298443495045813023125447216443717479705810546875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^190 - 252568575737726495780168755270509946191014581346204882568980423910915111386343958316929270528988723030281243691618809817224979857130404662785231176432199507296666270235993931966123771584401516281670235384226865853656294362018783251536010677224642319089004489856351394156323285638138005185355244190829215877880485116876517093231768740224651992321014404296875/354354243220063170607753220229972876291769147305530494818073480434952200192426591052588350903909644983234635387692342179449997766070819272147367339189061442520213780226462099388890800440329068610906653115344070966130041118536346425035550516481318483975169770464790890047463153989517680748970569024882904643276281867212663077973438189174472203224921690604678293830647009013903484111868691913347653241716621234357142953157169236039499121115364340546458826153603649177168726443137771691347847388492384426984252079013816557813560857154076236119031300926654402550802836474135284933497110564265015205401011882431325232875243051920039866877616764504618478505729803785948015159185876418960619089108560801801305448895413444242200289608712772998421532182019344734170874500865851392*AA^189 - 275408067888172614828499117361100168077566376044178787407029827286710158099327750866188537864349164548095347081708016191129806944042713447091496693920595535767670689757074229568995982152724540590396027625049840658035383055457729351140860470931173220459238524669371410187029100817070541368839700569366029422434772854350500323139527836246998049318790435791015625/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^188 + 178644443171581310284877641752164336435468768613134811859438173114146187013642783710594028321095945006277903581191459959885012588300078509777150560231459211012864025124598184354994168384766182524270617207348357210515444867360945977601537574551912321439575225194844089875037356021876208769710354225119590059056911990191431594876547706007841043174266815185546875/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^187 - 66532432049656625167178059028918444926743200286936431537707813592280604196955620553759107736632689298512396425414903999625476731571196441253728980438371955299620264479537046001243491524734739754780351537806308287559981525544935621889310399540308090996411294051009342204622803476124091671434443751217953518135468825720992445571511098023620434105396270751953125/68036014698252128756688618284154792248019676282661855005070108243510822436945905482096963373550651836781049994436929698454399571085597300252294529124299796963881045803480723082667033684543181173294077398146061625496967894758978513606825699164413148923232595929239850889112925565987394703802349252777517691509046118504831310970900132321498663019184964596098232415484225730669468949478788847362749422409591276996571447006176493319583831254149953384920094621491900642016395477082452164738786698590537809980976399170652779100203684573582637334854009777917645289754144603033974707231445228338882919436994281426814444712046665968647654440502418784886747873100122326902018910563688272440438865108843673945850646187919381294502455604872852415696934178947714188960807904166243467264*AA^186 - 361251194257848070080951716716472623610150939750350221491131093445461951299058853532647471642489886415103504167385249157303453590494693127840514604911495660695318021583123864450709790603693916384135390857792263234572108485464355838786607989890559869412759446522615953180029208827534455036346740667949302148753500784784475019506544413161464035511016845703125/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^185 + 37087368063616440774244941622229559726121468830545728057121297182279321583694139835724769922228352237426012080693380996992689840658063265613413450820547768460777597352168302157289173190376363310806482479066577890126939225642821526735710730488099775573758189794851652231774950373144424239897842630871564311282760174785463899826964961903286166489124298095703125/68036014698252128756688618284154792248019676282661855005070108243510822436945905482096963373550651836781049994436929698454399571085597300252294529124299796963881045803480723082667033684543181173294077398146061625496967894758978513606825699164413148923232595929239850889112925565987394703802349252777517691509046118504831310970900132321498663019184964596098232415484225730669468949478788847362749422409591276996571447006176493319583831254149953384920094621491900642016395477082452164738786698590537809980976399170652779100203684573582637334854009777917645289754144603033974707231445228338882919436994281426814444712046665968647654440502418784886747873100122326902018910563688272440438865108843673945850646187919381294502455604872852415696934178947714188960807904166243467264*AA^184 - 18086993312954393379841412081914334910412017943622011484587458192402712909542275874863815635135355282589680996513720852372178092165584038878529767260622395263011091980746645833429652382977421493033455629008568853301847173243698923875913616012725421057929788857088197325549290228149558226350929045133785430534614107645351079423079454500111751258373260498046875/34018007349126064378344309142077396124009838141330927502535054121755411218472952741048481686775325918390524997218464849227199785542798650126147264562149898481940522901740361541333516842271590586647038699073030812748483947379489256803412849582206574461616297964619925444556462782993697351901174626388758845754523059252415655485450066160749331509592482298049116207742112865334734474739394423681374711204795638498285723503088246659791915627074976692460047310745950321008197738541226082369393349295268904990488199585326389550101842286791318667427004888958822644877072301516987353615722614169441459718497140713407222356023332984323827220251209392443373936550061163451009455281844136220219432554421836972925323093959690647251227802436426207848467089473857094480403952083121733632*AA^183 + 15472269076775228965076814885950828342554900964580304040159467193684799686511486598748039606531479828162130453270438122196516755004178251891662642796228513027310708937386897920690252131497175783038462422253364677684037764677586238143515956495756538183877730684296341893477179776386152917373455837558695098925954769453075151819376742423628456890583038330078125/68036014698252128756688618284154792248019676282661855005070108243510822436945905482096963373550651836781049994436929698454399571085597300252294529124299796963881045803480723082667033684543181173294077398146061625496967894758978513606825699164413148923232595929239850889112925565987394703802349252777517691509046118504831310970900132321498663019184964596098232415484225730669468949478788847362749422409591276996571447006176493319583831254149953384920094621491900642016395477082452164738786698590537809980976399170652779100203684573582637334854009777917645289754144603033974707231445228338882919436994281426814444712046665968647654440502418784886747873100122326902018910563688272440438865108843673945850646187919381294502455604872852415696934178947714188960807904166243467264*AA^182 + 775777607645998558884778213921987997807610516808783497729746625620463401027531729245804189389100362526369803382530172467520976825071317796499060589620360014754600899062328332830659276695861697770649827556117832968820649956588401246035306019396494321503464250922587222198397975314910546074352582340039607233730805382315394158609933583647944033145904541015625/12756752755922274141879115928279023546503689302999097813450645295658279206927357277893180632540747219396446873956924318460199919578549493797305224210806211930727696088152635578000068815851846469992639512152386554780681480267308471301279818593327465423106111736732472041708673543622636506962940484895784567157946147219655870807043774810280999316097180861768418577903292324500525428027272908880515516701798364436857146313658092497421968360153116259672517741529731370378074151952959780888522505985725839371433074844497396081288190857546744500285126833359558491828902113068870257605895980313540547394436427767527708383508749869121435207594203522166265226206272936294128545730691551082582287207908188864846996160234883992719210425913659827943175158552696410430151482031170650112*AA^181 - 18245474106355076538878987382535758986309803239500597557885958206876109310200351397900472023740773513299943916129898007845419518945525389593423272349970009228184569903797514630545294770085450957762747069006687617712483648607438869313650141404142032777488590524920052866918352853070671856292031612757095237885576987988730162104644705323153175413608551025390625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^180 + 2412662722815598972701544827743514213119568589764909140489049058938947884249276169961205997829550407743682909725737507610326889931499863379873455240544029314288348057265027091038677657014650990615888234506042094687121425851846558840522708645795933085570818341555125572590848115450232985931761727516212043517910763333765195692848237740690819919109344482421875/17009003674563032189172154571038698062004919070665463751267527060877705609236476370524240843387662959195262498609232424613599892771399325063073632281074949240970261450870180770666758421135795293323519349536515406374241973689744628401706424791103287230808148982309962722278231391496848675950587313194379422877261529626207827742725033080374665754796241149024558103871056432667367237369697211840687355602397819249142861751544123329895957813537488346230023655372975160504098869270613041184696674647634452495244099792663194775050921143395659333713502444479411322438536150758493676807861307084720729859248570356703611178011666492161913610125604696221686968275030581725504727640922068110109716277210918486462661546979845323625613901218213103924233544736928547240201976041560866816*AA^179 - 4624719779229829104063999563906376358155131263368582551401887866650821014067669430430240660461314532496140542643149613346242795401303360518097855531961205552563618896449022593596306799560440886002689487232656351440578813459737766186449548807516982674041467953459148983818098056109364863392976481560630225865148953113716272955713293413282372057437896728515625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^178 - 362037850846139466016219188717504448247552248152413560973918808751562092123101145200379070373567621134706610294551604528909341939582973253310438918533079923673274566238321040938656576010493870815883665969167168734270361315793316143857118090319751307970468588351157682684784784415753119713260677306763695772389505218843939626793826391804032027721405029296875/12756752755922274141879115928279023546503689302999097813450645295658279206927357277893180632540747219396446873956924318460199919578549493797305224210806211930727696088152635578000068815851846469992639512152386554780681480267308471301279818593327465423106111736732472041708673543622636506962940484895784567157946147219655870807043774810280999316097180861768418577903292324500525428027272908880515516701798364436857146313658092497421968360153116259672517741529731370378074151952959780888522505985725839371433074844497396081288190857546744500285126833359558491828902113068870257605895980313540547394436427767527708383508749869121435207594203522166265226206272936294128545730691551082582287207908188864846996160234883992719210425913659827943175158552696410430151482031170650112*AA^177 + 10221581857000172334904256574065228567993230891770425999473488650179634766039062840041791128688067609800075079933638562864608882226652225730333611127982129919570182588158319899809219774905944054490984654538188499959739939100017468944456862941887744679508843106014407695255573762963597103521906219884929436298973662994004127479996668625972233712673187255859375/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^176 - 3466436214776919599213794964929745446742167826612615844683699576604036194337085695235534112708514032534112871129576613898223492101328162720980386879843897885728358360889613585562679273218685643426685433042202628737986978030932312908318497255907405653978345563189641657285385885595915028302728523089950526226653722858582144628059040769585408270359039306640625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^175 + 1620185932849272194478698176969336813696997304472816487648524268249823034488373976358583164922030219700510750004776025460660929263012960054033493338067471034184211391383387408668508872525972857606482586907869481488292663272063870635999710815102706114414555121944484071583159527965149854455568165872939766778620812827623657081943520097411237657070159912109375/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^174 + 453376454402595596194483169063918860283711529287394325830930443489676272586780843225205439884948504820923502813120621398623089528129367303067917887680426059186450834967625000465335391428280633867280328054853836310135160096908288138575549452947022161219134622910810096598566451992481078098160374332295137760843426126102469364553826380870305001735687255859375/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^173 - 833765374722628323640371040899575985966799268088382875083406616253781253676232104864537520627082980170376138077701268262011847423461094417480103348312939524340685333103030406170222597960215472666503318139464281676123953526317361446180095323104135657874285510227069026044684875552673062338423748077016050936516569170667516619488424112205393612384796142578125/68036014698252128756688618284154792248019676282661855005070108243510822436945905482096963373550651836781049994436929698454399571085597300252294529124299796963881045803480723082667033684543181173294077398146061625496967894758978513606825699164413148923232595929239850889112925565987394703802349252777517691509046118504831310970900132321498663019184964596098232415484225730669468949478788847362749422409591276996571447006176493319583831254149953384920094621491900642016395477082452164738786698590537809980976399170652779100203684573582637334854009777917645289754144603033974707231445228338882919436994281426814444712046665968647654440502418784886747873100122326902018910563688272440438865108843673945850646187919381294502455604872852415696934178947714188960807904166243467264*AA^172 + 758437634409819203526858676605664161098770377936283588264664301306138667232034813945613485902248143488618161876064149721925397796984145113915072086900008587296021396363765382158516927688662546467579607496358566243562784921907238244705235145296244124930348910831788719614750742913147403681838539188486117348710414619653298995416434991057030856609344482421875/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^171 - 269045458838086585472650958966062644267931617588569206304650908372260722082318285183421545386630853485928159482472756755406756612250089468072200551644534870209671131956411673086449563998280247127747603910950674219023012802900801812275856407638904111120017797354376238031649761500544084563081620727056466833782354550014054073159286417649127542972564697265625/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^170 - 1733280301216285326330552817117810939264506381393086014832956118021477750889513317448716456525426655850800582520475873095191592782791305625352395459339543240299512557333588390034043875200474408164097807841205102544262977516463429785560932374780456381055986610195765930299080865702129746177518818882940329233510654609542900317364910733886063098907470703125/797297047245142133867444745517438971656480581437443613340665330978642450432959829868323789533796701212277929622307769903762494973659343362331576513175388245670481005509539723625004300990740404374539969509524159673792592516706779456329988662082966588944131983545779502606792096476414781685183780305986535447371634201228491925440235925642562457256073803860526161118955770281282839251704556805032219793862397777303571644603630781088873022509569766229532358845608210648629634497059986305532656624107864960714567177781087255080511928596671531267820427084972405739306382066804391100368498769596284212152276735470481773969296866820089700474637720135391576637892058518383034108168221942661392950494261804052937260014680249544950651619603739246448447409543525651884467626948165632*AA^169 + 16839951830346481676479042365071933769361475557945308083010268997864696324993252202491170243643103752522764301462659532379480849584696798547792518350055755983415240364431966357789906124284010487924767846648868285232432833835145383877080846431146490832423277263295548047259978554621086626734669585442886684840303642624842250796746156993322074413299560546875/6378376377961137070939557964139511773251844651499548906725322647829139603463678638946590316270373609698223436978462159230099959789274746898652612105403105965363848044076317789000034407925923234996319756076193277390340740133654235650639909296663732711553055868366236020854336771811318253481470242447892283578973073609827935403521887405140499658048590430884209288951646162250262714013636454440257758350899182218428573156829046248710984180076558129836258870764865685189037075976479890444261252992862919685716537422248698040644095428773372250142563416679779245914451056534435128802947990156770273697218213883763854191754374934560717603797101761083132613103136468147064272865345775541291143603954094432423498080117441996359605212956829913971587579276348205215075741015585325056*AA^168 - 19137207398440341456217996776874169278303394222192470522454592147091582100810700762334951929603030276187065970122346856998244391064883871404820206457441786049609472211307868174102154600525295735993654567789718185670756038157871540405844379409504441130017760507042195172975220776693904917792628231169692606831681394578361210534467318211682140827178955078125/12756752755922274141879115928279023546503689302999097813450645295658279206927357277893180632540747219396446873956924318460199919578549493797305224210806211930727696088152635578000068815851846469992639512152386554780681480267308471301279818593327465423106111736732472041708673543622636506962940484895784567157946147219655870807043774810280999316097180861768418577903292324500525428027272908880515516701798364436857146313658092497421968360153116259672517741529731370378074151952959780888522505985725839371433074844497396081288190857546744500285126833359558491828902113068870257605895980313540547394436427767527708383508749869121435207594203522166265226206272936294128545730691551082582287207908188864846996160234883992719210425913659827943175158552696410430151482031170650112*AA^167 + 24138391989500426165622370748669591504682864678659697053407250576170372062466012237632433021151363610858837558205489900168397450248381310746749292647023078145698741908170457467022244813146063580039265585195536627684367468710096460323586994384215545893588467997335745802791472496380291148169126373793125281680604383192710660210877904319204390048980712890625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^166 + 21986191361068138929778038157774121991745419974494491095519456604716914215710373891580823473222710040385225631497521549252558264724222049485723703354770271625927532140852201088473160859375732969304777288602639628304373093655736344992184561170748443532797549277901128713049637430928134670899968404294355977627766734983917995549518309417180716991424560546875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^165 - 11325019512021105186161414687478193203734722847169998258311395120394280227553804532171656280837103220553889683426273042858120885661498384813725965993467409078754714122116427701004109307260309036869258267951860275052676217409877682054888589272476782641698579283348944074814670294357018664968975601672696104000836451696759166196670776116661727428436279296875/22678671566084042918896206094718264082673225427553951668356702747836940812315301827365654457850217278927016664812309899484799857028532433417431509708099932321293681934493574360889011228181060391098025799382020541832322631586326171202275233054804382974410865309746616963037641855329131567934116417592505897169682039501610436990300044107166221006394988198699410805161408576889822983159596282454249807469863758998857149002058831106527943751383317794973364873830633547338798492360817388246262232863512603326992133056884259700067894857860879111618003259305881763251381534344658235743815076112960973145664760475604814904015555322882551480167472928295582624366707442300672970187896090813479621702947891315283548729306460431500818534957617471898978059649238062986935968055414489088*AA^164 + 28422895687982665942249067668527202007402203638398469091954860853138132505287344657783374437340643336803852818668799439776066570229108308557967643121222143563719448972126337655467445565766136925223082063366780953625614670320702790964474256706773475696430993837196005888556635334331403842653005968425395750014963354956503582826599085819907486438751220703125/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^163 - 9913721439241089595746034056444067874803146031232440159127073999471071928708433610717027208320444696382101156015608107416710094565647225919859491708800023386433698785036233742395058550869980412423753160780455713636984339670522864850190597228808637324241330752355187893646535910766692734547420517923628861498107849482925413298062267131172120571136474609375/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^162 - 3523349826760641898980436157325553453689606391973601246113458064218073454496719045669320988022878239166903877784126332913027891744643459254763471489082029493814563845819187297449888239989206637133863164392372416378085270024350060294601456653614163649982578779178537071597933197097580694089304457357059328794094657391881231234265214879997074604034423828125/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^161 + 16743713576236898979471179246697916876370251487480488024956312092102242681418091878820701932009928367763087614780568943015713942418950188689696391456748689606113663300355477765922284229914726609832195022514019677127376042224060043513189057632548981809739628891897298768935015152352564429060342428184085626758518430958595057944648942793719470500946044921875/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^160 - 4775948682253073446097947403778084264568177951001979464847330735171115845318511155983786809850073251646712782687334127392365057997555675098826256798105083913805535303178025251471707103044902898624325873413744380148506305783056791663795447247741392352730333606176365284121051090449348529409931370509950598297577625928826083878675490268506109714508056640625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^159 + 2087820862407738895933245963350559529185235406200358408373694847654040903607534392693043268619165607067570555065851398369674983456439786668511399510075713085133101022384214379420408052258847404800287902930618445435889837122025586806514173968784691611295656206100477114635386704633686315035119120785699575640780053681996530912101661670021712779998779296875/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^158 + 3073148870841439697026722141110574672250768411987539825508630396851786069601951012500833740574440617154654074211107675306893189357811641818801209674999447192702137961389657158884187780937285014579284393547074070703370516925419897761520030702315749980721231042677880303944342314040365003702370993453227471425343134400431921449126093648374080657958984375/354354243220063170607753220229972876291769147305530494818073480434952200192426591052588350903909644983234635387692342179449997766070819272147367339189061442520213780226462099388890800440329068610906653115344070966130041118536346425035550516481318483975169770464790890047463153989517680748970569024882904643276281867212663077973438189174472203224921690604678293830647009013903484111868691913347653241716621234357142953157169236039499121115364340546458826153603649177168726443137771691347847388492384426984252079013816557813560857154076236119031300926654402550802836474135284933497110564265015205401011882431325232875243051920039866877616764504618478505729803785948015159185876418960619089108560801801305448895413444242200289608712772998421532182019344734170874500865851392*AA^157 - 1174179372657703133895468409597862105353112651541181539259282233812812392509627290714545295039770073681802005645891465488522767691915477620059781606935256094965573957328047516307934163436946573391095247358252336786840339476826310652007714827214922123963144524223942621807732947144913112792652886636843583170505631647001276718356166384182870388031005859375/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^156 + 4924866922261382664443049632771716030847048284576877538787665762429174571515771242237559705824491630900015092963023284720932749547393611972932456564912952759973262496430849452971674990887802257565398301107080294793660584894115020933538772849255901189549450660919302931213439882052290555758642698322677029080488820534267091488800360821187496185302734375/708708486440126341215506440459945752583538294611060989636146960869904400384853182105176701807819289966469270775384684358899995532141638544294734678378122885040427560452924198777781600880658137221813306230688141932260082237072692850071101032962636967950339540929581780094926307979035361497941138049765809286552563734425326155946876378348944406449843381209356587661294018027806968223737383826695306483433242468714285906314338472078998242230728681092917652307207298354337452886275543382695694776984768853968504158027633115627121714308152472238062601853308805101605672948270569866994221128530030410802023764862650465750486103840079733755233529009236957011459607571896030318371752837921238178217121603602610897790826888484400579217425545996843064364038689468341749001731702784*AA^155 - 24662153641568261314326017282286385269392468992407003158575046915799580036078887799669183303776102394491303524903161224932499662268210682908638371642543495521129205360063386335003382217216177702702654415522149149128931936235556571424961317669972891700261190305199385415188629747829354612647288477729955276835011125152075095456893905065953731536865234375/12756752755922274141879115928279023546503689302999097813450645295658279206927357277893180632540747219396446873956924318460199919578549493797305224210806211930727696088152635578000068815851846469992639512152386554780681480267308471301279818593327465423106111736732472041708673543622636506962940484895784567157946147219655870807043774810280999316097180861768418577903292324500525428027272908880515516701798364436857146313658092497421968360153116259672517741529731370378074151952959780888522505985725839371433074844497396081288190857546744500285126833359558491828902113068870257605895980313540547394436427767527708383508749869121435207594203522166265226206272936294128545730691551082582287207908188864846996160234883992719210425913659827943175158552696410430151482031170650112*AA^154 - 39770329407878563284375414571314984659195307925042192023064924192472631862568573515986949816740385333321815340048309963308532100871271858418445812187210735923002532712013914720908596941179959003632922700950523327218144285935464291853065041860971098534777619918666355027255806570460886909715439244435178239650629683489935217721722438000142574310302734375/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^153 + 137282510977402357987585608632317063044034019765974116594437904481822020952224153777431974582189695550598445390332730089624413659266811803954090021155233236044811217071034175307080468448190865266481349510427372698973961663428279383686040683513244579911522210278397787450264468841326597409726886669292511589606188765576799681866759783588349819183349609375/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^152 - 45310080808733560991467433572420740717058608216954288258247444222672116930585058818432671937944774083430731088481760798617115060321848291315429242279564687472554858695650945683877337554716573639669834348412065402216540198999045202974259305206398503153636398531768463224639289201699630719805763454775941552185181526630319837067872867919504642486572265625/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^151 + 650285423961574644543860634994309734916852485028069232658529718688159023183483724681477248159867072750197875790021548906802896246534983780778127839195710837720422209921286642077824812956991861111904624020932563678848595574653621621883441830866549644129358259047248600863696124152930733706947170406502188321349542336147209198315977118909358978271484375/2126125459320379023646519321379837257750614883833182968908440882609713201154559546315530105423457869899407812326154053076699986596424915632884204035134368655121282681358772596333344802641974411665439918692064425796780246711218078550213303098887910903851018622788745340284778923937106084493823414149297427859657691203275978467840629135046833219349530143628069762983882054083420904671212151480085919450299727406142857718943015416236994726692186043278752956921621895063012358658826630148087084330954306561905512474082899346881365142924457416714187805559926415304817018844811709600982663385590091232406071294587951397251458311520239201265700587027710871034378822715688090955115258513763714534651364810807832693372480665453201737652276637990529193092116068405025247005195108352*AA^150 + 1693257194369566463172601916138460000492912911130523009704888405154707734193818425386340515475224259880280453539786033587264661647842750584929533214863996900596325460278161003282058944356652991064553362175704598223880270782566528908849644707290547563121821741235296788149547728878064193280653953624837015418556683055140155147455516271293163299560546875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^149 - 25825134366704067630089482679537456653120371167552869729728329864898254002388946858563457052487660921804981042377500880534946098648344285598972445491368102965432509804567581884788032866223338762181631046241400797124097471872554502345419878256273232643187644285803210284632487848019538937992735572906602177700714337182485991206704056821763515472412109375/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^148 + 1077067249679034633681711510844099880037494694080644498227541207679975747222155350232302270602810524874098478364885985735879373338511780434001585529504503276671113383882911691664132823580685041195221536365115973640344441796757511066571918859113627424484776304461012117636816313020961235946289270439097053227748689814280425025572185404598712921142578125/11339335783042021459448103047359132041336612713776975834178351373918470406157650913682827228925108639463508332406154949742399928514266216708715754854049966160646840967246787180444505614090530195549012899691010270916161315793163085601137616527402191487205432654873308481518820927664565783967058208796252948584841019750805218495150022053583110503197494099349705402580704288444911491579798141227124903734931879499428574501029415553263971875691658897486682436915316773669399246180408694123131116431756301663496066528442129850033947428930439555809001629652940881625690767172329117871907538056480486572832380237802407452007777661441275740083736464147791312183353721150336485093948045406739810851473945657641774364653230215750409267478808735949489029824619031493467984027707244544*AA^147 - 891899301234340788353704866673857705174523461861079425053468274521747424376692594138181924783212451559593495153924021193348286329193244854120356947676587111008061763898456188465815846928379838987370445810557395832578323556308566754423038675179865520349188638834155168993686748829530496594495235308577402968710969534793520097082364372909069061279296875/22678671566084042918896206094718264082673225427553951668356702747836940812315301827365654457850217278927016664812309899484799857028532433417431509708099932321293681934493574360889011228181060391098025799382020541832322631586326171202275233054804382974410865309746616963037641855329131567934116417592505897169682039501610436990300044107166221006394988198699410805161408576889822983159596282454249807469863758998857149002058831106527943751383317794973364873830633547338798492360817388246262232863512603326992133056884259700067894857860879111618003259305881763251381534344658235743815076112960973145664760475604814904015555322882551480167472928295582624366707442300672970187896090813479621702947891315283548729306460431500818534957617471898978059649238062986935968055414489088*AA^146 + 172737010689716904537628835276003350333743546756741314354770701974777902246333504427314447368375481935030688405510494406366098685799144817691458375990292277565086074847230413040018467069584579717735689342490005489810829785736938224142107404387589318652879296998849692143059202450909751438099022539345578924500053742630001352154067717492580413818359375/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^145 + 458097966309783912531273380271703351186569324143133035230815136782426457888742763856748159746343094536987405001447801452025638060304533442730501987901064698175690011536603330132846450204136795362706790739477182285819112715841048477270156119223708337596505192344658581261505758660519191118244301981638998984755536628465932835752028040587902069091796875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^144 - 26302623072259080163376767968489722503914845001189581110696676097521461390631428312253635497729308823075077989037696231771763651531027673283731818270375992684642131985553590951841031759636330825145634270381179522084237365844474998155634667427372148482953514105872816385575950223096994756959184708373119337676413205695524766269954852759838104248046875/3189188188980568535469778982069755886625922325749774453362661323914569801731839319473295158135186804849111718489231079615049979894637373449326306052701552982681924022038158894500017203962961617498159878038096638695170370066827117825319954648331866355776527934183118010427168385905659126740735121223946141789486536804913967701760943702570249829024295215442104644475823081125131357006818227220128879175449591109214286578414523124355492090038279064918129435382432842594518537988239945222130626496431459842858268711124349020322047714386686125071281708339889622957225528267217564401473995078385136848609106941881927095877187467280358801898550880541566306551568234073532136432672887770645571801977047216211749040058720998179802606478414956985793789638174102607537870507792662528*AA^143 + 51530991275067645693115184066160369727234286231661683988158540071108893291908353375140031565356673535652192321021511849516874955197079548852331783147191010167721603002657956530689351310703307809707747575150613692569003433928760050538795410178034036440156505184547272663862268075229861833585011468455383667592636324439325790081056766211986541748046875/12756752755922274141879115928279023546503689302999097813450645295658279206927357277893180632540747219396446873956924318460199919578549493797305224210806211930727696088152635578000068815851846469992639512152386554780681480267308471301279818593327465423106111736732472041708673543622636506962940484895784567157946147219655870807043774810280999316097180861768418577903292324500525428027272908880515516701798364436857146313658092497421968360153116259672517741529731370378074151952959780888522505985725839371433074844497396081288190857546744500285126833359558491828902113068870257605895980313540547394436427767527708383508749869121435207594203522166265226206272936294128545730691551082582287207908188864846996160234883992719210425913659827943175158552696410430151482031170650112*AA^142 - 178529644135081741827993111724556613938100473210350186425485079333766937911912468760664890845945540456432368493946719458454826166537607693875226541041748482622856562510493023769792440475291164541951047201742458607700725544358142503597296548988041254430036490241315270124244513961656574021494336380370421953633407685657630281639285385608673095703125/199324261811285533466861186379359742914120145359360903335166332744660612608239957467080947383449175303069482405576942475940623743414835840582894128293847061417620251377384930906251075247685101093634992377381039918448148129176694864082497165520741647236032995886444875651698024119103695421295945076496633861842908550307122981360058981410640614314018450965131540279738942570320709812926139201258054948465599444325892911150907695272218255627392441557383089711402052662157408624264996576383164156026966240178641794445271813770127982149167882816955106771243101434826595516701097775092124692399071053038069183867620443492324216705022425118659430033847894159473014629595758527042055485665348237623565451013234315003670062386237662904900934811612111852385881412971116906737041408*AA^141 - 1292733805275376956041662009946906293872184520026715550269046041765948346389199671782767933850912278996967527459978679471194363203057644046152469209476418044481571979400229772904000528436004964624977200519014185841628111670012664360009194093852907135132861454211106424891857874380246612526170493829483879007925173798554396853432990610599517822265625/3189188188980568535469778982069755886625922325749774453362661323914569801731839319473295158135186804849111718489231079615049979894637373449326306052701552982681924022038158894500017203962961617498159878038096638695170370066827117825319954648331866355776527934183118010427168385905659126740735121223946141789486536804913967701760943702570249829024295215442104644475823081125131357006818227220128879175449591109214286578414523124355492090038279064918129435382432842594518537988239945222130626496431459842858268711124349020322047714386686125071281708339889622957225528267217564401473995078385136848609106941881927095877187467280358801898550880541566306551568234073532136432672887770645571801977047216211749040058720998179802606478414956985793789638174102607537870507792662528*AA^140 + 296794357443279747716726749352812875786219501978325144076786706375514390232069626538877759789401760169206505518735980585342811482467961833747498235786128173664918825470099322841796101830225129510355408199411378892065625669423878982782790238962894759543403705250271155687506665117570230494396723191999963450540550358169866740354336798191070556640625/531531364830094755911629830344959314437653720958295742227110220652428300288639886578882526355864467474851953081538513269174996649106228908221051008783592163780320670339693149083336200660493602916359979673016106449195061677804519637553325774721977725962754655697186335071194730984276521123455853537324356964914422800818994616960157283761708304837382535907017440745970513520855226167803037870021479862574931851535714429735753854059248681673046510819688239230405473765753089664706657537021771082738576640476378118520724836720341285731114354178546951389981603826204254711202927400245665846397522808101517823646987849312864577880059800316425146756927717758594705678922022738778814628440928633662841202701958173343120166363300434413069159497632298273029017101256311751298777088*AA^139 - 1039026148197442255845811395320487971499854391422484605161155985998445735540523594738143767350498183174364581982061549122932856470518360852382649548240833402869914647121382486928341342614864485423109846948024302888206855944173006976820444405668935377400394997135393996801013061436618189696058929783192095958190772631013487625750713050365447998046875/3189188188980568535469778982069755886625922325749774453362661323914569801731839319473295158135186804849111718489231079615049979894637373449326306052701552982681924022038158894500017203962961617498159878038096638695170370066827117825319954648331866355776527934183118010427168385905659126740735121223946141789486536804913967701760943702570249829024295215442104644475823081125131357006818227220128879175449591109214286578414523124355492090038279064918129435382432842594518537988239945222130626496431459842858268711124349020322047714386686125071281708339889622957225528267217564401473995078385136848609106941881927095877187467280358801898550880541566306551568234073532136432672887770645571801977047216211749040058720998179802606478414956985793789638174102607537870507792662528*AA^138 + 84492226341952728263531070976222054875983177143674566426083435481379268803836855168805055519904035710060047737322699901682435188990315716558876853213929449522028523255465321774231210009752436782535417793120921436028030454376533027635811053912174525222186694342558907430836278097834829830293248799751191212206248071225900275749154388904571533203125/797297047245142133867444745517438971656480581437443613340665330978642450432959829868323789533796701212277929622307769903762494973659343362331576513175388245670481005509539723625004300990740404374539969509524159673792592516706779456329988662082966588944131983545779502606792096476414781685183780305986535447371634201228491925440235925642562457256073803860526161118955770281282839251704556805032219793862397777303571644603630781088873022509569766229532358845608210648629634497059986305532656624107864960714567177781087255080511928596671531267820427084972405739306382066804391100368498769596284212152276735470481773969296866820089700474637720135391576637892058518383034108168221942661392950494261804052937260014680249544950651619603739246448447409543525651884467626948165632*AA^137 + 1396863641452911879714539251604652510887313932903494691950024727747154289096631760967528208974608319025131912566966351508442442667176744065882857393971927375392775931565225193441001496704004915357091852269691100518933117655077603430231140935627081758248210932409480527779829940944408690511118842243871213590022950512548050028271973133087158203125/797297047245142133867444745517438971656480581437443613340665330978642450432959829868323789533796701212277929622307769903762494973659343362331576513175388245670481005509539723625004300990740404374539969509524159673792592516706779456329988662082966588944131983545779502606792096476414781685183780305986535447371634201228491925440235925642562457256073803860526161118955770281282839251704556805032219793862397777303571644603630781088873022509569766229532358845608210648629634497059986305532656624107864960714567177781087255080511928596671531267820427084972405739306382066804391100368498769596284212152276735470481773969296866820089700474637720135391576637892058518383034108168221942661392950494261804052937260014680249544950651619603739246448447409543525651884467626948165632*AA^136 - 686838289338397503421140570962039025522561922602195856819272427798095308046121786596192942548929233834635855382803737491027960000798315787021399147557894705870816809248376659659512661238021167791222292719469480994781417444838140493248519822662984311043950230115131907348117750370855617577412826697547030538826273726726867607794702053070068359375/24915532726410691683357648297419967864265018169920112916895791593082576576029994683385118422931146912883685300697117809492577967926854480072861766036730882677202531422173116363281384405960637636704374047172629989806018516147086858010312145690092705904504124485805609456462253014887961927661993134562079232730363568788390372670007372676330076789252306370641442534967367821290088726615767400157256868558199930540736613893863461909027281953424055194672886213925256582769676078033124572047895519503370780022330224305658976721265997768645985352119388346405387679353324439587637221886515586549883881629758647983452555436540527088127803139832428754230986769934126828699469815880256935708168529702945681376654289375458757798279707863112616851451513981548235176621389613342130176*AA^135 + 8044043865770102131065855366467670356366865613340299845419347596160598770196459330410938570043255618643371080484045530314542871505384338210189882293944927943904677871884035741434175683540558913015277176283678072832401372819375129814587877673218686119143217256115555636525097884121971812098724425275525250226463125358122852048836648464202880859375/398648523622571066933722372758719485828240290718721806670332665489321225216479914934161894766898350606138964811153884951881247486829671681165788256587694122835240502754769861812502150495370202187269984754762079836896296258353389728164994331041483294472065991772889751303396048238207390842591890152993267723685817100614245962720117962821281228628036901930263080559477885140641419625852278402516109896931198888651785822301815390544436511254784883114766179422804105324314817248529993152766328312053932480357283588890543627540255964298335765633910213542486202869653191033402195550184249384798142106076138367735240886984648433410044850237318860067695788318946029259191517054084110971330696475247130902026468630007340124772475325809801869623224223704771762825942233813474082816*AA^134 - 279101476780237122818499211407687654025453278584366144234438549672256226527037678840570888600083901938310511112666339940836174795635042541914873175724676569031415059954423000593208315196971049992952700602545033852057035811899257233056872265319112125294299332524884109865491078835490874683019394232799319336877363895155212958343327045440673828125/33220710301880922244476864396559957152353357559893483889194388790776768768039992911180157897241529217178247067596157079323437290569139306763815688048974510236270041896230821817708512541280850182272498729563506653074691354862782477347082860920123607872672165981074145941949670686517282570215990846082772310307151425051187163560009830235106769052336408494188590046623157095053451635487689866876342491410933240720982151858484615878703042604565406926230514951900342110359568104044166096063860692671161040029773632407545302295021330358194647136159184461873850239137765919450182962515354115399845175506344863977936740582054036117503737519776571672307982359912169104932626421173675914277558039603927575168872385833945010397706277150816822468602018642064313568828519484456173568*AA^133 + 147389777085515424699231051236620463105230661253844629325194320583287729430437576681274286347255731829505549510367348723245864561627423448900052801383121927564067840141371989991229260863522795412081977602121153963513918386271533089632800743165920976067700680307485098009857127498409047911243566801678475406827129035036705317907035350799560546875/99662130905642766733430593189679871457060072679680451667583166372330306304119978733540473691724587651534741202788471237970311871707417920291447064146923530708810125688692465453125537623842550546817496188690519959224074064588347432041248582760370823618016497943222437825849012059551847710647972538248316930921454275153561490680029490705320307157009225482565770139869471285160354906463069600629027474232799722162946455575453847636109127813696220778691544855701026331078704312132498288191582078013483120089320897222635906885063991074583941408477553385621550717413297758350548887546062346199535526519034591933810221746162108352511212559329715016923947079736507314797879263521027742832674118811782725506617157501835031193118831452450467405806055926192940706485558453368520704*AA^132 + 10374654102685870903734623071473700974337824568137000589447399382085779052254010689425740621966947799822768830677750676105399379360754183574261075956932296834244781162446745449502453796554676703830614464857228647378669182011294542437473064924591865324368607812020582651514781849389273963928241876193340937507780807891322183422744274139404296875/12457766363205345841678824148709983932132509084960056458447895796541288288014997341692559211465573456441842650348558904746288983963427240036430883018365441338601265711086558181640692202980318818352187023586314994903009258073543429005156072845046352952252062242902804728231126507443980963830996567281039616365181784394195186335003686338165038394626153185320721267483683910645044363307883700078628434279099965270368306946931730954513640976712027597336443106962628291384838039016562286023947759751685390011165112152829488360632998884322992676059694173202693839676662219793818610943257793274941940814879323991726277718270263544063901569916214377115493384967063414349734907940128467854084264851472840688327144687729378899139853931556308425725756990774117588310694806671065088*AA^131 - 7699147139617762796190287086872080953935593988721943617724059822449764673452849028950556720576806276447289935014042063877785169793521863310889593320028948178471252284428183895885127649142935148031270122559322201709750697751771758184281186817821369419301066582641414038362755703779129553724126258881913847084366153694645618088543415069580078125/8305177575470230561119216099139989288088339389973370972298597197694192192009998227795039474310382304294561766899039269830859322642284826690953922012243627559067510474057705454427128135320212545568124682390876663268672838715695619336770715230030901968168041495268536485487417671629320642553997711520693077576787856262796790890002457558776692263084102123547147511655789273763362908871922466719085622852733310180245537964621153969675760651141351731557628737975085527589892026011041524015965173167790260007443408101886325573755332589548661784039796115468462559784441479862545740628838528849961293876586215994484185145513509029375934379944142918076995589978042276233156605293418978569389509900981893792218096458486252599426569287704205617150504660516078392207129871114043392*AA^130 + 10362306711784695657308793864364558598546925866248178639691120822326299948259037848779350656304759203716151771587315527108697360415439574808866828666216749367049144234639992598102848737781425045343615707886619896083768834751417681739523758658980411651186833291409027426348886748772458915774272203718032260066905791973113082349300384521484375/21628066602787058752914625258177055437730050494722320240360930202328625500026037051549581964349953917433754601299581431851196152714283402841025838573551113435071641859525274620903979519063053504083658027059574643928835517488790675356173737578205473875437608060595147097623483519868022506651035707085138222856218375684366642942714733225980969435114849280070696644936951233758757575187298090414285476178992995261056088449534255129363960029013936800931324838476785228098677151070420635458242638457787135436050541931995639514987845285282973395936969050699121249438649687142046199554267002213440869470276604152302565483108096430666495781104538849158842682234485094357178659618278590024451848700473681750567959527307949477673357520063035461329439220093954146372734039359488*AA^129 - 219320557056358867103080039529627114674507341573911460101816863032701555610248486501139413864986947810807743333478334501544306423206389437000889385800846857979546601658888083755827431597913458427596930217089496131320428540293530061978391900393938631755437592136046979415390049098796809637945476579114573302486945749478763900697231292724609375/1557220795400668230209853018588747991516563635620007057305986974567661036001874667711569901433196682055230331293569863093286122995428405004553860377295680167325158213885819772705086525372539852294023377948289374362876157259192928625644509105630794119031507780362850591028890813430497620478874570910129952045647723049274398291875460792270629799328269148165090158435460488830630545413485462509828554284887495658796038368366466369314205122089003449667055388370328536423104754877070285752993469968960673751395639019103686045079124860540374084507461771650336729959582777474227326367907224159367742601859915498965784714783782943007987696239526797139436673120882926793716863492516058481760533106434105086040893085966172362392481741444538553215719623846764698538836850833883136*AA^128 - 931790213147773204617845488493305073131375217909705182000936785525854196125296507949259724718881951659346085343709322450329431781815772950293946333088755894809761349132833078905787997469656456115158567564037305876392438790966218436591974143125625391119693581075206549204300051520416232919955708563027140467482922758790664374828338623046875/778610397700334115104926509294373995758281817810003528652993487283830518000937333855784950716598341027615165646784931546643061497714202502276930188647840083662579106942909886352543262686269926147011688974144687181438078629596464312822254552815397059515753890181425295514445406715248810239437285455064976022823861524637199145937730396135314899664134574082545079217730244415315272706742731254914277142443747829398019184183233184657102561044501724833527694185164268211552377438535142876496734984480336875697819509551843022539562430270187042253730885825168364979791388737113663183953612079683871300929957749482892357391891471503993848119763398569718336560441463396858431746258029240880266553217052543020446542983086181196240870722269276607859811923382349269418425416941568*AA^127 + 20347757565659934610224910563690362333131744948779711368320096237821109038360067362481671156273991856112981552549621457942518337775958086788384239144942973614186394408170406174969432279588883622442539239845629446046014431498475883052761011122646732827015985848906958214842965804806573278525210921463695052491260639726533554494380950927734375/692098131289185880093268008261665774007361615831114247691549766474516016000833185649586622859198525357880147241586605819238276886857068890912826834353635629922292539504808787868927344610017712130677056865906388605722736559641301611397559602502575164014003457939044707123951472635776720212833142626724423131398988021899732574166871463231391021923675176962262292637982439480280242405993538893257135237727775848353794830385096164139646720928445977629802394831257127299157668834253460334663764430649188333953617341823860464479611049129055148669983009622371879982036789988545478385736544070830107823048851332873682095459459085781327864995345243173082965831503523019429717107784914880782459158415157816018174704873854383285547440642017134762542055043006532683927489259503616*AA^126 - 107306886842311368708720394999826412321025604143577961884320032760607219196391679185714502467722122210736441994651979602284370493991272069685656126368424253592746041209221724487551343901249049045452034879451170776546175190465696783609892868066526556345056150026606948023290475308807773233442172760598250835784028822672553360462188720703125/5407016650696764688228656314544263859432512623680580060090232550582156375006509262887395491087488479358438650324895357962799038178570850710256459643387778358767910464881318655225994879765763376020914506764893660982208879372197668839043434394551368468859402015148786774405870879967005626662758926771284555714054593921091660735678683306495242358778712320017674161234237808439689393796824522603571369044748248815264022112383563782340990007253484200232831209619196307024669287767605158864560659614446783859012635482998909878746961321320743348984242262674780312359662421785511549888566750553360217367569151038075641370777024107666623945276134712289710670558621273589294664904569647506112962175118420437641989881826987369418339380015758865332359805023488536593183509839872*AA^125 + 8009629994249732992152819195691508707091371566761440754086760628450501120233438505113771525253506227334401735218947361799158818989851788864862423161192736319449955901147774239371456040127621162503319812674254845525768255829727552084529090036258990213613166975902133173036883349894057517304663404137132396432008363262866623699665069580078125/1038147196933778820139902012392498661011042423746671371537324649711774024001249778474379934288797788036820220862379908728857415330285603336369240251530453444883438809257213181803391016915026568196015585298859582908584104839461952417096339403753862746021005186908567060685927208953665080319249713940086634697098482032849598861250307194847086532885512765443393438956973659220420363608990308339885702856591663772530692245577644246209470081392668966444703592246885690948736503251380190501995646645973782500930426012735790696719416573693582723004974514433557819973055184982818217578604816106245161734573276999310523143189188628671991797493017864759624448747255284529144575661677372321173688737622736724027262057310781574928321160963025702143813082564509799025891233889255424*AA^124 - 726683448323978851431913502628397306688054988544956902160601121134738536706743980433020755327245067688361357070528211159596793546689977649351883452727380617571583170578708395259927342910715917582728676760852857068925625082491465195781204883720357152630153779864462100458938926406278032119162948715235848862192824526573531329631805419921875/519073598466889410069951006196249330505521211873335685768662324855887012000624889237189967144398894018410110431189954364428707665142801668184620125765226722441719404628606590901695508457513284098007792649429791454292052419730976208548169701876931373010502593454283530342963604476832540159624856970043317348549241016424799430625153597423543266442756382721696719478486829610210181804495154169942851428295831886265346122788822123104735040696334483222351796123442845474368251625690095250997823322986891250465213006367895348359708286846791361502487257216778909986527592491409108789302408053122580867286638499655261571594594314335995898746508932379812224373627642264572287830838686160586844368811368362013631028655390787464160580481512851071906541282254899512945616944627712*AA^123 - 1563817009662448759598808498062080086797707100205979111015380352799899659589875632306356953193133276491616518447461907951394766235726425908144196311968256957804345993822672064354743636488111970481058639014973921012438975777674772429744693794765323549490081997628220492637003556850001583493240333769931344587433841297752223908901214599609375/3114441590801336460419706037177495983033127271240014114611973949135322072003749335423139802866393364110460662587139726186572245990856810009107720754591360334650316427771639545410173050745079704588046755896578748725752314518385857251289018211261588238063015560725701182057781626860995240957749141820259904091295446098548796583750921584541259598656538296330180316870920977661261090826970925019657108569774991317592076736732932738628410244178006899334110776740657072846209509754140571505986939937921347502791278038207372090158249721080748169014923543300673459919165554948454652735814448318735485203719830997931569429567565886015975392479053594278873346241765853587433726985032116963521066212868210172081786171932344724784963482889077106431439247693529397077673701667766272*AA^122 + 453045612690282137446069588216863437389679706831856066456257381300459512917884910431351027050799149034099879146924786253488084854817980354309002472905188827765139674223953771133316404557017223435066207012757673325293060392399674677065685178737219333306675207434528723816692128907191648010307432926019408636619800745393149554729461669921875/778610397700334115104926509294373995758281817810003528652993487283830518000937333855784950716598341027615165646784931546643061497714202502276930188647840083662579106942909886352543262686269926147011688974144687181438078629596464312822254552815397059515753890181425295514445406715248810239437285455064976022823861524637199145937730396135314899664134574082545079217730244415315272706742731254914277142443747829398019184183233184657102561044501724833527694185164268211552377438535142876496734984480336875697819509551843022539562430270187042253730885825168364979791388737113663183953612079683871300929957749482892357391891471503993848119763398569718336560441463396858431746258029240880266553217052543020446542983086181196240870722269276607859811923382349269418425416941568*AA^121 - 224178500210526641740540152915744717440726840316892706201283573159397037401949583710844836154153843061715256349629098583981795047504689370632082732042895287425145286035741879896778612504566119988752188655964927774684504211096434403774200045014781669578096531649913403788957454960288337015482037984790733009532459618640132248401641845703125/778610397700334115104926509294373995758281817810003528652993487283830518000937333855784950716598341027615165646784931546643061497714202502276930188647840083662579106942909886352543262686269926147011688974144687181438078629596464312822254552815397059515753890181425295514445406715248810239437285455064976022823861524637199145937730396135314899664134574082545079217730244415315272706742731254914277142443747829398019184183233184657102561044501724833527694185164268211552377438535142876496734984480336875697819509551843022539562430270187042253730885825168364979791388737113663183953612079683871300929957749482892357391891471503993848119763398569718336560441463396858431746258029240880266553217052543020446542983086181196240870722269276607859811923382349269418425416941568*AA^120 + 2040758368919286087824188540347298918147088010011343896452267783798841195048639850938797574167904211730217011859658040128250481998014141547555750120702104941130673079908790175723578349343523384864316866014846452037000917564737647438209792979052708354505549179096185366981896252924019886222268177004585343325970825389958918094635009765625/24331574928135441097028953415449187367446306806562610270406046477619703687529291682993279709893698157112973926462029110832595671803568828196154068395245002614455597091965933948516976958945935192094115280442021474419939957174889509775695454775481158109867309068169540484826418959851525319982415170470780500713245672644912473310554074879228590614504205440079533725554070137978602272085710351716071160701367119668688099505726037020534455032640678901047740443286383381611011794954223214890522968265010527365556859673495094454361325945943345070429090182036511405618480898034801974498550377490120978154061179671340386168496608484499807753742606205303698017513795731151825992070563413777508329788032891969388954468221443162382527210070914893995619122605698414669325794279424*AA^119 - 884357311343797367175896576487523954224219843798168191016920539231185260064663597720543565599031012207501822403804065206272298926214838523852472608539119592529872933453784591169991329714413048852579155516528719896591749039785280203260116184596622756088901129045180419078932285749290469618725348105496397721481116604991257190704345703125/194652599425083528776231627323593498939570454452500882163248371820957629500234333463946237679149585256903791411696232886660765374428550625569232547161960020915644776735727471588135815671567481536752922243536171795359519657399116078205563638203849264878938472545356323878611351678812202559859321363766244005705965381159299786484432599033828724916033643520636269804432561103828818176685682813728569285610936957349504796045808296164275640261125431208381923546291067052888094359633785719124183746120084218924454877387960755634890607567546760563432721456292091244947847184278415795988403019920967825232489437370723089347972867875998462029940849642429584140110365849214607936564507310220066638304263135755111635745771545299060217680567319151964952980845587317354606354235392*AA^118 - 29665656925008735881942761561682007881643095799740409702656597989114466048502142344404901996030026325380707536599946904553784483467322076181365907942092200429156847517795206812174146162539929856346688580012467608569848161844809699768807701908936266688982733288316384565938983589555784263513371270390539535810603410936892032623291015625/2703508325348382344114328157272131929716256311840290030045116275291078187503254631443697745543744239679219325162447678981399519089285425355128229821693889179383955232440659327612997439882881688010457253382446830491104439686098834419521717197275684234429701007574393387202935439983502813331379463385642277857027296960545830367839341653247621179389356160008837080617118904219844696898412261301785684522374124407632011056191781891170495003626742100116415604809598153512334643883802579432280329807223391929506317741499454939373480660660371674492121131337390156179831210892755774944283375276680108683784575519037820685388512053833311972638067356144855335279310636794647332452284823753056481087559210218820994940913493684709169690007879432666179902511744268296591754919936*AA^117 + 122056767605385441160654187408976489102288841608330798121227600166965742855000139577307670046930465143547502163723007999693015713547801946572849134650599792701042712741586647356211239094813040748428358263460084224143016967949185989716233321203736409228184773149720941604141852329343831858289759795610951442768055130727589130401611328125/16221049952090294064685968943632791578297537871041740180270697651746469125019527788662186473262465438075315950974686073888397114535712552130769378930163335076303731394643955965677984639297290128062743520294680982946626638116593006517130303183654105406578206045446360323217612639901016879988276780313853667142163781763274982207036049919485727076336136960053022483702713425319068181390473567810714107134244746445792066337150691347022970021760452600698493628857588921074007863302815476593681978843340351577037906448996729636240883963962230046952726788024340937078987265356534649665700251660080652102707453114226924112331072322999871835828404136869132011675863820767883994713708942518338886525355261312925969645480962108255018140047276595997079415070465609779550529519616*AA^116 - 23373936121300863603562725076985207767301607440205911761434673231385040982644231339802717368969981292732188079680147046109551192636824858071117537497471791245930222049638013913976847596054192292156426130658394555280739531462296485057848228688903822799388381537682437286540077833406193502848829575607059183539604418911039829254150390625/8110524976045147032342984471816395789148768935520870090135348825873234562509763894331093236631232719037657975487343036944198557267856276065384689465081667538151865697321977982838992319648645064031371760147340491473313319058296503258565151591827052703289103022723180161608806319950508439994138390156926833571081890881637491103518024959742863538168068480026511241851356712659534090695236783905357053567122373222896033168575345673511485010880226300349246814428794460537003931651407738296840989421670175788518953224498364818120441981981115023476363394012170468539493632678267324832850125830040326051353726557113462056165536161499935917914202068434566005837931910383941997356854471259169443262677630656462984822740481054127509070023638297998539707535232804889775264759808*AA^115 + 28694944322480965719429878820946044326180023683706291142171768921701266510103768417761880003834898144553906676230626693910825508627460690146322501961705201995781985191237811905910241529205646871432690384175739389068759531944222457126197773335865133596938573604487353103988425616267047466171675382121453168338121031410992145538330078125/48663149856270882194057906830898374734892613613125220540812092955239407375058583365986559419787396314225947852924058221665191343607137656392308136790490005228911194183931867897033953917891870384188230560884042948839879914349779019551390909550962316219734618136339080969652837919703050639964830340941561001426491345289824946621108149758457181229008410880159067451108140275957204544171420703432142321402734239337376199011452074041068910065281357802095480886572766763222023589908446429781045936530021054731113719346990188908722651891886690140858180364073022811236961796069603948997100754980241956308122359342680772336993216968999615507485212410607396035027591462303651984141126827555016659576065783938777908936442886324765054420141829787991238245211396829338651588558848*AA^114 + 959751980355352064090458566028006098028395420408267210951641697328963368142614210107926920099406944254849387571103994500435324725105936813442142584078393130162778086211569340062388345115032499157998653619000052555794429844213288521958375632608267411192706751530853528024693452030149964923598450562192141433115466497838497161865234375/12165787464067720548514476707724593683723153403281305135203023238809851843764645841496639854946849078556486963231014555416297835901784414098077034197622501307227798545982966974258488479472967596047057640221010737209969978587444754887847727387740579054933654534084770242413209479925762659991207585235390250356622836322456236655277037439614295307252102720039766862777035068989301136042855175858035580350683559834344049752863018510267227516320339450523870221643191690805505897477111607445261484132505263682778429836747547227180662972971672535214545091018255702809240449017400987249275188745060489077030589835670193084248304242249903876871303102651849008756897865575912996035281706888754164894016445984694477234110721581191263605035457446997809561302849207334662897139712*AA^113 - 538792651332741747067552886718924622513120762727002387865314656326151068785699788046835090772442050354788905377628940643332945277828820960528243018440828416309669458589966076299029024534496472675385641817653068733869807972477211374719678294648506401372658073894482202038459328740686331478830482429653869758112705312669277191162109375/4055262488022573516171492235908197894574384467760435045067674412936617281254881947165546618315616359518828987743671518472099278633928138032692344732540833769075932848660988991419496159824322532015685880073670245736656659529148251629282575795913526351644551511361590080804403159975254219997069195078463416785540945440818745551759012479871431769084034240013255620925678356329767045347618391952678526783561186611448016584287672836755742505440113150174623407214397230268501965825703869148420494710835087894259476612249182409060220990990557511738181697006085234269746816339133662416425062915020163025676863278556731028082768080749967958957101034217283002918965955191970998678427235629584721631338815328231492411370240527063754535011819148999269853767616402444887632379904*AA^112 + 16827830562134737009695840451949726283181292784151715595747722510142775298556403845616008787053408189710738622915998504003323961258286058055119563259726606987980575074165044841647207383451254307173541638173535210845089802216865733216845707676631430371582387594955841089988367547164426100469504452572522268383181653916835784912109375/253453905501410844760718264744262368410899029235027190316729650808538580078430121697846663644726022469926811733979469904506204914620508627043271545783802110567245803041311811963718509989020158250980367504604390358541041220571765726830160987244595396977784469460099380050275197498453388749816824692403963549096309090051171596984938279991964485567752140000828476307854897270610440334226149497042407923972574163215501036517979552297233906590007071885913962950899826891781372864106491821776280919427192993391217288265573900566263811936909844483636356062880327141859176021195853901026566432188760189104803954909795689255173005046872997434818814638580187682435372199498187417401702226849045101958675958014468275710640032941484658438238696812454365860476025152805477023744*AA^111 - 60362970665050252463646752197495796860521402285541277198106987430365956036156936878955928853826444418633605530680970709590725816683769020750647356345976006397689522982900046789705575889177638732937296660080168808074356336997959209875404079504195415606167554226956562126335367585708590780958458541949340769861009903252124786376953125/3041446866016930137128619176931148420930788350820326283800755809702462960941161460374159963736712269639121740807753638854074458975446103524519258549405625326806949636495741743564622119868241899011764410055252684302492494646861188721961931846935144763733413633521192560603302369981440664997801896308847562589155709080614059163819259359903573826813025680009941715694258767247325284010713793964508895087670889958586012438215754627566806879080084862630967555410797922701376474369277901861315371033126315920694607459186886806795165743242918133803636272754563925702310112254350246812318797186265122269257647458917548271062076060562475969217825775662962252189224466393978249008820426722188541223504111496173619308527680395297815901258864361749452390325712301833665724284928*AA^110 + 1753733457541693103773949084014191602198864169592612876917271445640309144985978661306728025836650455989956783281430212148266223273500926609253760130026952854300710823673754560063255297108427945340057739749736026284742992079910144320267918781228530337179649396539820813582169976553050866203125234488169326141360215842723846435546875/760361716504232534282154794232787105232697087705081570950188952425615740235290365093539990934178067409780435201938409713518614743861525881129814637351406331701737409123935435891155529967060474752941102513813171075623123661715297180490482961733786190933353408380298140150825592495360166249450474077211890647288927270153514790954814839975893456703256420002485428923564691811831321002678448491127223771917722489646503109553938656891701719770021215657741888852699480675344118592319475465328842758281578980173651864796721701698791435810729533450909068188640981425577528063587561703079699296566280567314411864729387067765519015140618992304456443915740563047306116598494562252205106680547135305876027874043404827131920098824453975314716090437363097581428075458416431071232*AA^109 + 1011358669854999221748728566039013340577625553805357843312931245228294300277062991588447837426280108013164613612835711199909080802218715559635191451379101683078069052742194962446905889279264739708450610386458997357570155948285552350486059475592169370162832641391340482161802482660111527690670373491599320914247073233127593994140625/760361716504232534282154794232787105232697087705081570950188952425615740235290365093539990934178067409780435201938409713518614743861525881129814637351406331701737409123935435891155529967060474752941102513813171075623123661715297180490482961733786190933353408380298140150825592495360166249450474077211890647288927270153514790954814839975893456703256420002485428923564691811831321002678448491127223771917722489646503109553938656891701719770021215657741888852699480675344118592319475465328842758281578980173651864796721701698791435810729533450909068188640981425577528063587561703079699296566280567314411864729387067765519015140618992304456443915740563047306116598494562252205106680547135305876027874043404827131920098824453975314716090437363097581428075458416431071232*AA^108 - 49391990191851519770166195892041611226846009833883242615717835683097003651518850924200257043288541296567806464758503638418437265965228585830978478190683182161283373084347058197648258863006987046502734459812146188280344059024829715739799811209547558409340864173336328218659732908993629928488578340051162740564905107021331787109375/47522607281514533392634674639549194077043567981567598184386809526600983764705647818346249433386129213111277200121150607094913421491345367570613414834462895731358588070245964743197220622941279672058818907113323192226445228857206073780655185108361636933334588023768633759426599530960010390590654629825743165455557954384594674434675927498493341043953526250155339307722793238239457562667403030695451485744857655602906444347121166055731357485626325978608868053293717542209007412019967216583052672392598686260853241549795106356174464738170595840681816761790061339098595503974222606442481206035392535457150741545586691735344938446288687019028527744733785190456632287405910140762819167534195956617251742127712801695745006176528373457169755652335193598839254716151026941952*AA^107 + 38433238880328126094770393543557752784397649663940869442068004250578111664278016406732484406080582955440553119531044045650903823891437717348204578595195573484262003816428670580026973839728094818119087712146157323963731071842945226868489243121856221390513137762122174672101338724912794290279931086473652612767182290554046630859375/95045214563029066785269349279098388154087135963135196368773619053201967529411295636692498866772258426222554400242301214189826842982690735141226829668925791462717176140491929486394441245882559344117637814226646384452890457714412147561310370216723273866669176047537267518853199061920020781181309259651486330911115908769189348869351854996986682087907052500310678615445586476478915125334806061390902971489715311205812888694242332111462714971252651957217736106587435084418014824039934433166105344785197372521706483099590212712348929476341191681363633523580122678197191007948445212884962412070785070914301483091173383470689876892577374038057055489467570380913264574811820281525638335068391913234503484255425603391490012353056746914339511304670387197678509432302053883904*AA^106 - 2187774206094489901944028208382732023212157863632108534395364702853045384691009449974679582807461249723867978173706484456854130854972399999459144605900715019242113587114973450313916061892714679674774470466357554467306023654825712904795327155676235184730334820964509231720539718324265181363890153676265981630422174930572509765625/23761303640757266696317337319774597038521783990783799092193404763300491882352823909173124716693064606555638600060575303547456710745672683785306707417231447865679294035122982371598610311470639836029409453556661596113222614428603036890327592554180818466667294011884316879713299765480005195295327314912871582727778977192297337217337963749246670521976763125077669653861396619119728781333701515347725742872428827801453222173560583027865678742813162989304434026646858771104503706009983608291526336196299343130426620774897553178087232369085297920340908380895030669549297751987111303221240603017696267728575370772793345867672469223144343509514263872366892595228316143702955070381409583767097978308625871063856400847872503088264186728584877826167596799419627358075513470976*AA^105 + 23255139211833363529860511983167961517134854148223931596280875785642714886007406269458997052135263221835939858636998710385036251819255247702865144023807895303519493399773553080572902241621544088597612040213881788195330955128991704393233477374783991105060180135126818947555410772525997788628071560879106982611119747161865234375/23761303640757266696317337319774597038521783990783799092193404763300491882352823909173124716693064606555638600060575303547456710745672683785306707417231447865679294035122982371598610311470639836029409453556661596113222614428603036890327592554180818466667294011884316879713299765480005195295327314912871582727778977192297337217337963749246670521976763125077669653861396619119728781333701515347725742872428827801453222173560583027865678742813162989304434026646858771104503706009983608291526336196299343130426620774897553178087232369085297920340908380895030669549297751987111303221240603017696267728575370772793345867672469223144343509514263872366892595228316143702955070381409583767097978308625871063856400847872503088264186728584877826167596799419627358075513470976*AA^104 + 105553235966187247580505424065707209226682606661072377886377544566346444116428456807679781045385053244790139875254836536311029833137184386027142710984965923227930316870716884823098403911475454028812752322949605096943203284710268653077249752297520452445828239841941359772170499252812534097589747261736192740499973297119140625/10313065816300897003609955433929946631302857634888801689320054150738060712826746488356390936064698179928662586831846919942472530705587102337372702872062260358367749147188794432117452392131354095498875630883967706646363981956858956983649128712752091348379901914880345867931119689878474477124708035986489402225598514406379052611691824543943867414052414550814960787266231171492937839120530171591894853677269456511047405457274558605844478621012657547441160601843254674958551955733499829987641638974088256567025443044660396344655916826859938333481297040319023728102993815966628169800885678393097338423860838009024889699510620322545287981560010361270352688901178881815518693741931242954469608640896645427021007312444662798725775489837186556496352777525879929720274944*AA^103 - 3610170843677705928514863233376694886891814646430801230189243317694299867219881634694584059425858132052806257064837750323177545877407084656736362124216204598602822849020908308576285175179258583445447521936188918697210599937681783998837339720688144052655541406922279242490534269196318057126848799498475273139774799346923828125/660036212243257408231037147771516584403382888632883308116483465647235885620911775254809019908140683515434405557238202876318241965157574549591852983811984662935535945420082843655516953096406662111928040376573933225367294845238973246953544237616133846296313722552342135547591660152222366535981314303135321742438304922008259367148276770812407514499354531252157490385038794975548021703713930981881270635345245216707033949265571750774046631744810083036234278517968299197347325166943989119209064894341648420289628354858265366057978676919036053342803010580417518598591604221864202867256683417158229659127093632577592940768679700642898430819840663121302572089675448436193196399483599549086054953017385307329344467996458419118449631349579939615766577761656315502097596416*AA^102 + 2513139070884542559853129403533908863291768068592999983598434465143693910998190732170163666614697701871691799889246351691687803147338150434725734655969393323303434436962768379585898200375221580737144131525634142984318766314156317341548816675958569989326851204579918855694324064938070843683082244979232200421392917633056640625/1485081477547329168519833582485912314907611499423987443262087797706280742647051494323320294793316537909727412503785956471716044421604542736581669213576965491604955877195186398224913144466914989751838090847291349757076413401787689805645474534636301154166705875742769804982081235342500324705957957182054473920486186074518583576083622734327916907623547695317354353366337288694983048833356344709232858929526801737590826385847536439241604921425822686831527126665428673194031481625623975518220396012268708945651663798431097073630452023067831120021306773805939416846831109499194456451327537688606016733035960673299584116729529326446521469344641492022930787201769758981434691898838098985443623644289116941491025052992031443016511670536554864135474799963726709879719591936*AA^101 - 135024934994126016006423886238538274290053714962105110111145362066597592015621395293006600695402053846643601193226678692835286612630362185782656339826344667228855462108220071687031936393526083239758152818208257089567910914226144281724614373360755651658525575938798130153898170858492939152117884304971084930002689361572265625/495027159182443056173277860828637438302537166474662481087362599235426914215683831441106764931105512636575804167928652157238681473868180912193889737858988497201651959065062132741637714822304996583946030282430449919025471133929229935215158178212100384722235291914256601660693745114166774901985985727351491306828728691506194525361207578109305635874515898439118117788779096231661016277785448236410952976508933912530275461949178813080534973808607562277175708888476224398010493875207991839406798670756236315217221266143699024543484007689277040007102257935313138948943703166398152150442512562868672244345320224433194705576509775482173823114880497340976929067256586327144897299612699661814541214763038980497008350997343814338837223512184954711824933321242236626573197312*AA^100 - 15057445326550800340524128307904823973191245321121970479757447189067038533503948667809967982017395874077847689942594615846243497109980267582597886716133776328272946395080781648285415324966354629826987762683715469867521313873699277575009963822188872668053000874137136294690665378908865943419215227550012059509754180908203125/371270369386832292129958395621478078726902874855996860815521949426570185661762873580830073698329134477431853125946489117929011105401135684145417303394241372901238969298796599556228286116728747437959522711822837439269103350446922451411368633659075288541676468935692451245520308835625081176489489295513618480121546518629645894020905683581979226905886923829338588341584322173745762208339086177308214732381700434397706596461884109810401230356455671707881781666357168298507870406405993879555099003067177236412915949607774268407613005766957780005326693451484854211707777374798614112831884422151504183258990168324896029182382331611630367336160373005732696800442439745358672974709524746360905911072279235372756263248007860754127917634138716033868699990931677469929897984*AA^99 + 11892893397663899603793206199233030346852683311648628321098189336268439168480214707420098194705954859517215053191308064141876864778835758374048300183222055705063227368901026201170719103307506312133203930546481317106066653915715589295450556968702799198913501443647270166972360902446807930932237695742514915764331817626953125/247513579591221528086638930414318719151268583237331240543681299617713457107841915720553382465552756318287902083964326078619340736934090456096944868929494248600825979532531066370818857411152498291973015141215224959512735566964614967607579089106050192361117645957128300830346872557083387450992992863675745653414364345753097262680603789054652817937257949219559058894389548115830508138892724118205476488254466956265137730974589406540267486904303781138587854444238112199005246937603995919703399335378118157608610633071849512271742003844638520003551128967656569474471851583199076075221256281434336122172660112216597352788254887741086911557440248670488464533628293163572448649806349830907270607381519490248504175498671907169418611756092477355912466660621118313286598656*AA^98 - 3621027901745168982238236658038377781318585399262465145528968562677709818558352517614073819579936041434388256513181346447759928798722020328642076942018866045314589119004197774260683250080017751079352960285927983901024920552118164758431516347397257355611775447869772125193145240080063089305184576005558483302593231201171875/185635184693416146064979197810739039363451437427998430407760974713285092830881436790415036849164567238715926562973244558964505552700567842072708651697120686450619484649398299778114143058364373718979761355911418719634551675223461225705684316829537644270838234467846225622760154417812540588244744647756809240060773259314822947010452841790989613452943461914669294170792161086872881104169543088654107366190850217198853298230942054905200615178227835853940890833178584149253935203202996939777549501533588618206457974803887134203806502883478890002663346725742427105853888687399307056415942211075752091629495084162448014591191165805815183668080186502866348400221219872679336487354762373180452955536139617686378131624003930377063958817069358016934349995465838734964948992*AA^97 + 886115046571707237315543465220688163676243264353397680018071947403525867179502325569180298666150353909983271881793464516249130619828460151797805088304379817292571816610707595752747077959906469684329897118904153297885431475342408187719311493696787846514888749630604546528564933584937888699784025448025204241275787353515625/185635184693416146064979197810739039363451437427998430407760974713285092830881436790415036849164567238715926562973244558964505552700567842072708651697120686450619484649398299778114143058364373718979761355911418719634551675223461225705684316829537644270838234467846225622760154417812540588244744647756809240060773259314822947010452841790989613452943461914669294170792161086872881104169543088654107366190850217198853298230942054905200615178227835853940890833178584149253935203202996939777549501533588618206457974803887134203806502883478890002663346725742427105853888687399307056415942211075752091629495084162448014591191165805815183668080186502866348400221219872679336487354762373180452955536139617686378131624003930377063958817069358016934349995465838734964948992*AA^96 - 5077388124107761919528430279269237358501840814580614029570906645527273990306857759353033063670982009503795691773182076371919796265532367672852379456536820983583741290584431810864737396876306975178204662754558221047138459528788680361064137324772895237312477169967669388695379084488754184434355920529924333095550537109375/11602199043338509129061199863171189960215714839249901900485060919580318301930089799400939803072785452419745410185827784935281597043785490129544290731070042903163717790587393736132133941147773357436235084744463669977159479701466326606605269801846102766927389654240389101422509651113283786765296540484800577503798328707176434188153302611936850840808966369666830885674510067929555069010596443040881710386928138574928331139433878431575038448639239740871305677073661509328370950200187308736096843845849288637903623425242945887737906430217430625166459170358901694115868042962456691025996388192234505726843442760153000911949447862863448979255011656429146775013826242042458530459672648323778309721008726105398633226500245648566497426066834876058396874716614920935309312*AA^95 - 10741274292114339515570746983189028299552719015279434680113756970837990231503212978802617022971110858145078393228049711816737822148124333273020202010486303745749000408803539010511434008385144596546411612845442301175909228555666222868367648818950529186108717052199210416300610933783298062138555906130932271480560302734375/46408796173354036516244799452684759840862859356999607601940243678321273207720359197603759212291141809678981640743311139741126388175141960518177162924280171612654871162349574944528535764591093429744940338977854679908637918805865306426421079207384411067709558616961556405690038604453135147061186161939202310015193314828705736752613210447747403363235865478667323542698040271718220276042385772163526841547712554299713324557735513726300153794556958963485222708294646037313483800800749234944387375383397154551614493700971783550951625720869722500665836681435606776463472171849826764103985552768938022907373771040612003647797791451453795917020046625716587100055304968169834121838690593295113238884034904421594532906000982594265989704267339504233587498866459683741237248*AA^94 + 1694878065809313507028521692337747221439468713514471259069858882371436447058474701774623693032495530688987786799421610723511316821799953196496447489618014712088953838850668514079046025133780066607825250674296262396489545058925662154222239939434698490473928701657618042266673019291799651142582661123014986515045166015625/11602199043338509129061199863171189960215714839249901900485060919580318301930089799400939803072785452419745410185827784935281597043785490129544290731070042903163717790587393736132133941147773357436235084744463669977159479701466326606605269801846102766927389654240389101422509651113283786765296540484800577503798328707176434188153302611936850840808966369666830885674510067929555069010596443040881710386928138574928331139433878431575038448639239740871305677073661509328370950200187308736096843845849288637903623425242945887737906430217430625166459170358901694115868042962456691025996388192234505726843442760153000911949447862863448979255011656429146775013826242042458530459672648323778309721008726105398633226500245648566497426066834876058396874716614920935309312*AA^93 - 180289355635423915042373244793701672660306691373641095898270915535312721495416549033108340408272138738783595438192374435320349100783027411814030297348580578161168807669482359688519674430145674835861576411073446760181091240345871377945093059255118701910012525748986636171097970195277948590728556155227124691009521484375/3867399681112836376353733287723729986738571613083300633495020306526772767310029933133646601024261817473248470061942594978427199014595163376514763577023347634387905930195797912044044647049257785812078361581487889992386493233822108868868423267282034255642463218080129700474169883704427928921765513494933525834599442902392144729384434203978950280269655456555610295224836689309851689670198814346960570128976046191642777046477959477191679482879746580290435225691220503109456983400062436245365614615283096212634541141747648629245968810072476875055486390119633898038622680987485563675332129397411501908947814253384333637316482620954482993085003885476382258337942080680819510153224216107926103240336242035132877742166748549522165808688944958686132291572204973645103104*AA^92 + 3144876306907872692200480540248958649906635717917982522633951692335225224622975569367246344072746893178706892947571733076422959018379396682390978845415747059038400532804558516826814362062579364241873614769381675877173855040945025540400074935773828804522724166618587710600578870499877126576393493451178073883056640625/362568720104328410283162495724099686256741088726559434390158153736884946935315306231279368846024545388117044068307118279227549907618296566548259085345938840723866180955856054254129185660867917419882346398264489686786233740670822706456414681307690711466480926695012159419453426597290118336415516890150018046993697772099263568379790706623026588775280199052088465177328439622798595906581138845027553449591504330466510348107308700986719951519976241902228302408551922166511592193755853398003026370182790269934488232038842058991809575944294707036451849073715677941120876342576771594562387131007328303963857586254781278498420245714482780601719114263410836719182070063826829076864770260118072178781522690793707288328132676517703044564588589876824902334894216279228416*AA^91 - 24834939359087490333840482387702382221985462940715199226586197861601306228191069552937092486853743350553158448640032690644271327713215219903410601186032679322129939937594697937240506393133301549746265169159580876679008439538502723674968943736029228292850870353853287431269458884752765470693702809512615203857421875/725137440208656820566324991448199372513482177453118868780316307473769893870630612462558737692049090776234088136614236558455099815236593133096518170691877681447732361911712108508258371321735834839764692796528979373572467481341645412912829362615381422932961853390024318838906853194580236672831033780300036093987395544198527136759581413246053177550560398104176930354656879245597191813162277690055106899183008660933020696214617401973439903039952483804456604817103844333023184387511706796006052740365580539868976464077684117983619151888589414072903698147431355882241752685153543189124774262014656607927715172509562556996840491428965561203438228526821673438364140127653658153729540520236144357563045381587414576656265353035406089129177179753649804669788432558456832*AA^90 - 30471116134557283464682379367279072868856103102539888321171006384575823883180676149161624392744948099740681347708518126528859046853632680750668681096627885920425108972504330706918503243817950229554626508176544952268426241076867929315150224778890002945789444117400980898823956404708468426179024390876293182373046875/45321090013041051285395311965512460782092636090819929298769769217110618366914413278909921105753068173514630508538389784903443738452287070818532385668242355090483272619482006781766148207608489677485293299783061210848279217583852838307051835163461338933310115836876519927431678324661264792051939611268752255874212221512407946047473838327878323596910024881511058147166054952849824488322642355628444181198938041308313793513413587623339993939997030237778537801068990270813949024219481674750378296272848783741811029004855257373976196993036838379556481134214459742640109542822096449320298391375916037995482198281847659812302530714310347575214889282926354589897758757978353634608096282514759022347690336349213411041016584564712880570573573734603112791861777034903552*AA^89 + 13182024738168278846605096596051287890234185289645406863352047213412033109731936486935428361978384670636951791717469819804583715099990453861014340965850635243595135836339787257312002702534345849712594999344248226509481535748657726705305845009762226622805492893947473084283048873732724359797430224716663360595703125/45321090013041051285395311965512460782092636090819929298769769217110618366914413278909921105753068173514630508538389784903443738452287070818532385668242355090483272619482006781766148207608489677485293299783061210848279217583852838307051835163461338933310115836876519927431678324661264792051939611268752255874212221512407946047473838327878323596910024881511058147166054952849824488322642355628444181198938041308313793513413587623339993939997030237778537801068990270813949024219481674750378296272848783741811029004855257373976196993036838379556481134214459742640109542822096449320298391375916037995482198281847659812302530714310347575214889282926354589897758757978353634608096282514759022347690336349213411041016584564712880570573573734603112791861777034903552*AA^88 - 34200492640760452966117172586662122103503269950111490875623553952255362330450931990895825006327354434443738639767293004350627547704890184927823625002843221091075488139418467747315990952089966926662459980145342042891758197959724671556483047829661335084026802126405232770554577736987766911624930799007415771484375/472094687635844284222867832974088133146798292612707596862185096011568941322025138321978344851594460140777401130608226926077538942211323654359712350710857865525867423119604237310064043829255100807138471872740220946336241849831800399031789949619388947221980373300797082577413315881888174917207704284049502665356377307420916104661185815915399204134479425849073522366313072425519005086694191204462960220822271263628268682431391537743124936874969064976859768761135315320978635668952934111983107252842174830643864885467242264312252052010800399787046678481400622319167807737730171347086441576832458729119606232102579789711484694940732787241821763363816193644768320395607850360501002942862073149455107670304306365010589422549092505943474726402115758248560177446912*AA^87 + 12667913911185143481521493729265270536811956359188531418732594429590682277398737736904404135189807011387864226294747794331451397158329237717518566035245886295008222561566238819731409011256795827738325262040354419094838501393478001322314393165050912490552310000595215563262877278560836202814243733882904052734375/1416284062907532852668603498922264399440394877838122790586555288034706823966075414965935034554783380422332203391824680778232616826633970963079137052132573596577602269358812711930192131487765302421415415618220662839008725549495401197095369848858166841665941119902391247732239947645664524751623112852148507996069131922262748313983557447746197612403438277547220567098939217276557015260082573613388880662466813790884806047294174613229374810624907194930579306283405945962935907006858802335949321758526524491931594656401726792936756156032401199361140035444201866957503423213190514041259324730497376187358818696307739369134454084822198361725465290091448580934304961186823551081503008828586219448365323010912919095031768267647277517830424179206347274745680532340736*AA^86 + 16576322485160321020911638320826749132417572861956287441293218866440371235839986625580203739618801862921272651986464053250603687261890357186793564638667725288612406201964296987807366481622996857993550680976456672681157377028525850054147656093516162263752548573499575026340073780062311925576068460941314697265625/11330272503260262821348827991378115195523159022704982324692442304277654591728603319727480276438267043378657627134597446225860934613071767704633096417060588772620818154870501695441537051902122419371323324945765302712069804395963209576762958790865334733327528959219129981857919581165316198012984902817188063968553055378101986511868459581969580899227506220377764536791513738212456122080660588907111045299734510327078448378353396905834998484999257559444634450267247567703487256054870418687594574068212195935452757251213814343494049248259209594889120283553614935660027385705524112330074597843979009498870549570461914953075632678577586893803722320731588647474439689494588408652024070628689755586922584087303352760254146141178220142643393433650778197965444258725888*AA^85 - 6814733380443007022804939871443610194578436795256401294216639898158752156435508842449676234402623485060622080699961355055879542892584240944401450999074397384661629138418389186845879319837854053982565152573831353551508202201639235707427693708662368615179551369215368025841985666346545258420519530773162841796875/5665136251630131410674413995689057597761579511352491162346221152138827295864301659863740138219133521689328813567298723112930467306535883852316548208530294386310409077435250847720768525951061209685661662472882651356034902197981604788381479395432667366663764479609564990928959790582658099006492451408594031984276527689050993255934229790984790449613753110188882268395756869106228061040330294453555522649867255163539224189176698452917499242499628779722317225133623783851743628027435209343797287034106097967726378625606907171747024624129604797444560141776807467830013692852762056165037298921989504749435274785230957476537816339288793446901861160365794323737219844747294204326012035314344877793461292043651676380127073070589110071321696716825389098982722129362944*AA^84 + 2142447244285946383784288659392168727846447017011332345479107647902630893051151099967787777532475013564560463562971701669275572604197568404913465566859844530726222101732113306530116862250459124101344765271691068207073162776073534663704536571087203758892729478192543508219813030990508195827715098857879638671875/5665136251630131410674413995689057597761579511352491162346221152138827295864301659863740138219133521689328813567298723112930467306535883852316548208530294386310409077435250847720768525951061209685661662472882651356034902197981604788381479395432667366663764479609564990928959790582658099006492451408594031984276527689050993255934229790984790449613753110188882268395756869106228061040330294453555522649867255163539224189176698452917499242499628779722317225133623783851743628027435209343797287034106097967726378625606907171747024624129604797444560141776807467830013692852762056165037298921989504749435274785230957476537816339288793446901861160365794323737219844747294204326012035314344877793461292043651676380127073070589110071321696716825389098982722129362944*AA^83 - 780559656705811041677434954014476131276568670038964436795832846015420592585284868551377297914597621607552425073203535879446844618782497213013609425943834080401133722692855058263225801337364500427140319358182387657236223605121282479925756942622588686412947390931454272333884336632081613061018288135528564453125/11330272503260262821348827991378115195523159022704982324692442304277654591728603319727480276438267043378657627134597446225860934613071767704633096417060588772620818154870501695441537051902122419371323324945765302712069804395963209576762958790865334733327528959219129981857919581165316198012984902817188063968553055378101986511868459581969580899227506220377764536791513738212456122080660588907111045299734510327078448378353396905834998484999257559444634450267247567703487256054870418687594574068212195935452757251213814343494049248259209594889120283553614935660027385705524112330074597843979009498870549570461914953075632678577586893803722320731588647474439689494588408652024070628689755586922584087303352760254146141178220142643393433650778197965444258725888*AA^82 + 6642674832022658079999256969463531389076053081174477713128314303627615602362101566736532135493898902191591904351802302040210024488945480820051892446080402053920765429640299970895570380248317880554145757606328508947645292100246915580400086044586610809033889087032917215938088162374697276391088962554931640625/2832568125815065705337206997844528798880789755676245581173110576069413647932150829931870069109566760844664406783649361556465233653267941926158274104265147193155204538717625423860384262975530604842830831236441325678017451098990802394190739697716333683331882239804782495464479895291329049503246225704297015992138263844525496627967114895492395224806876555094441134197878434553114030520165147226777761324933627581769612094588349226458749621249814389861158612566811891925871814013717604671898643517053048983863189312803453585873512312064802398722280070888403733915006846426381028082518649460994752374717637392615478738268908169644396723450930580182897161868609922373647102163006017657172438896730646021825838190063536535294555035660848358412694549491361064681472*AA^81 + 3227789822028861556574996407748995695276627784925210260660634743269146397561367499122268201198436854354929233987041992078328588394603289709220839677721313090991892571386525287718657191111794014025770891886219001879294692370010363060407377548877683973655723704235971673413896354531971155665814876556396484375/944189375271688568445735665948176266293596585225415193724370192023137882644050276643956689703188920281554802261216453852155077884422647308719424701421715731051734846239208474620128087658510201614276943745480441892672483699663600798063579899238777894443960746601594165154826631763776349834415408568099005330712754614841832209322371631830798408268958851698147044732626144851038010173388382408925920441644542527256537364862783075486249873749938129953719537522270630641957271337905868223966214505684349661287729770934484528624504104021600799574093356962801244638335615475460342694172883153664917458239212464205159579422969389881465574483643526727632387289536640791215700721002005885724146298910215340608612730021178845098185011886949452804231516497120354893824*AA^80 - 252952222080564872696390164765511937770102146013890247755598872487781846694120204376822829435180401937079443998574051092603068660997505143778248557217274967821489221007408158183710174193586862929400733872254795880235322009888525678803937531151452375883164105805453938240479061505538993515074253082275390625/177035507863441606583575437365283049930049359729765348823319411004338352995759426870741879319347922552791525423978085097279077103329246370384892131516571699572200283669851588991274016435970662802676926952277582854876090693686925149636921231107270855208242639987798905966529993455708065593952889106518563499508641490282843539247944680968274701550429784693402570887367402159569626907510321701673610082808351723860600755911771826653671851328113399366322413285425743245366988375857350291993665219815815561491449332050215849117094519504050149920142504430525233369687927901648814255157415591312172023419852337038467421141806760602774795215683161261431072616788120148352943885187876103573277431045665376364114886878971033455909689728803022400793409343210066542592*AA^79 + 230872233595584556866131795140280111617712320518699137828345688824064421438016783265101256436529155744325933864886677190624054733093280449226895198556484616343639553014199371361889625455179196919734037719982321305647567116474601003310102365475123419464990612443345239683356595605800976045429706573486328125/708142031453766426334301749461132199720197438919061395293277644017353411983037707482967517277391690211166101695912340389116308413316985481539568526066286798288801134679406355965096065743882651210707707809110331419504362774747700598547684924429083420832970559951195623866119973822832262375811556426074253998034565961131374156991778723873098806201719138773610283549469608638278507630041286806694440331233406895442403023647087306614687405312453597465289653141702972981467953503429401167974660879263262245965797328200863396468378078016200599680570017722100933478751711606595257020629662365248688093679409348153869684567227042411099180862732645045724290467152480593411775540751504414293109724182661505456459547515884133823638758915212089603173637372840266170368*AA^78 - 6337053318375195180722341876256593786111516371194586866226673498606661166446935567958194388241435697349219964249992358076389654916581603241586572433207306529979912179632170043655344775051248814994330034082846577208996522407625194054945016681976888307933039392064127852233212934152106754481792449951171875/177035507863441606583575437365283049930049359729765348823319411004338352995759426870741879319347922552791525423978085097279077103329246370384892131516571699572200283669851588991274016435970662802676926952277582854876090693686925149636921231107270855208242639987798905966529993455708065593952889106518563499508641490282843539247944680968274701550429784693402570887367402159569626907510321701673610082808351723860600755911771826653671851328113399366322413285425743245366988375857350291993665219815815561491449332050215849117094519504050149920142504430525233369687927901648814255157415591312172023419852337038467421141806760602774795215683161261431072616788120148352943885187876103573277431045665376364114886878971033455909689728803022400793409343210066542592*AA^77 - 1039196642824645557039998353649985238507158367269752773582198868705199500410026404750968876607723682050436996925010599454729325992321126750024683001534175369135609511334053693603217720999084643964915154397034844105640706561578544411683821817304996592410580341572297227603627334246993996202945709228515625/177035507863441606583575437365283049930049359729765348823319411004338352995759426870741879319347922552791525423978085097279077103329246370384892131516571699572200283669851588991274016435970662802676926952277582854876090693686925149636921231107270855208242639987798905966529993455708065593952889106518563499508641490282843539247944680968274701550429784693402570887367402159569626907510321701673610082808351723860600755911771826653671851328113399366322413285425743245366988375857350291993665219815815561491449332050215849117094519504050149920142504430525233369687927901648814255157415591312172023419852337038467421141806760602774795215683161261431072616788120148352943885187876103573277431045665376364114886878971033455909689728803022400793409343210066542592*AA^76 + 15510854957877111901272330218787554804235832494775918543116900252714247533568013076128367365002109812782853018228688997364095241606486298592890888942606229641755020839578404722639151709837624589865487252912520650210630670636000276529918401959540456507753160920352310636616266492637805640697479248046875/3688239747155033470491154945110063540209361661036778100485821062590382354078321393140455819153081719849823446332876772859980772986025966049685252739928577074420839243121908103984875342416055475055769311505782976143251889451810940617435858981401476150171721666412477207636041530327251366540685189719136739573096697714225907067665514186839056282300620514445886893486820878324367227239798368784866876725173994247095849081495246388618163569335695820131716943446369650945145591163694797749868025412829490864405194417712830189939469156334378123336302175635942361868498497951016963649112824819003583821246923688301404607120974179224474900326732526279814012849752503090686330941414085491109946480118028674252393476645229863664785202683396300016529361316876386304*AA^75 - 8883918975384442127317994164618015657906713164075924038643899101411019606912188621359031685992894258948782580875689067243790336856662837689516118079092717463105903940392963619906400157326083579566332546288290094576761187781104304612966551284968127707451764036089055576184136953088454902172088623046875/7376479494310066940982309890220127080418723322073556200971642125180764708156642786280911638306163439699646892665753545719961545972051932099370505479857154148841678486243816207969750684832110950111538623011565952286503778903621881234871717962802952300343443332824954415272083060654502733081370379438273479146193395428451814135331028373678112564601241028891773786973641756648734454479596737569733753450347988494191698162990492777236327138671391640263433886892739301890291182327389595499736050825658981728810388835425660379878938312668756246672604351271884723736996995902033927298225649638007167642493847376602809214241948358448949800653465052559628025699505006181372661882828170982219892960236057348504786953290459727329570405366792600033058722633752772608*AA^74 + 1140380359548604194376742117857697254851626249268242020292766780832961356386041916802021904675239674987297326800482955464160198300797625209502599405873485069148941428389045215352856023627107019046220846460066398640374570792929399249038686212253853066695028669344974314725504882517270743846893310546875/5532359620732550205736732417665095310314042491555167150728731593885573531117482089710683728729622579774735169499315159289971159479038949074527879109892865611631258864682862155977313013624083212583653967258674464214877834177716410926153788472102214225257582499618715811454062295490877049811027784578705109359645046571338860601498271280258584423450930771668830340230231317486550840859697553177300315087760991370643773622242869582927245354003543730197575415169554476417718386745542196624802038119244236296607791626569245284909203734501567185004453263453913542802747746926525445473669237228505375731870385532452106910681461268836712350490098789419721019274628754636029496412121128236664919720177043011378590214967844795497177804025094450024794041975314579456*AA^73 - 54707065983343633634589961529676890578448683574470797431154468542625654797513921965058801760150788559317825889222727071771720040967573615618374113488309686467462608981490209635784791720744871482434755647182882453191309212671150502533428925697645183393750384465431313429917281609959900379180908203125/5532359620732550205736732417665095310314042491555167150728731593885573531117482089710683728729622579774735169499315159289971159479038949074527879109892865611631258864682862155977313013624083212583653967258674464214877834177716410926153788472102214225257582499618715811454062295490877049811027784578705109359645046571338860601498271280258584423450930771668830340230231317486550840859697553177300315087760991370643773622242869582927245354003543730197575415169554476417718386745542196624802038119244236296607791626569245284909203734501567185004453263453913542802747746926525445473669237228505375731870385532452106910681461268836712350490098789419721019274628754636029496412121128236664919720177043011378590214967844795497177804025094450024794041975314579456*AA^72 - 622001370031878457309007114166056011150482463669848930213986848219980813717492694946786925449603757088416328143904122264861222024495968447318888509614947669546412181838783619429281488507336514679445087303884234269299556693566889773840991941381713225224501379795771782710289699025452136993408203125/86443119073946096964636444026017114223656913930549486730136431154462086423710657651729433261400352808980237023426799363905799366859983579289498111092076025181738419760669721187145515837876300196619593238416788503357466159026818920721152944876597097269649726556542434553969723367044953903297309134042267333744453852677169696898410488754040381616420793307325474066097364335727356888432774268395317423246265490166308962847544837233238208656305370784337115862024288694026849792899096822262531845613191192134496744165144457576706308351586987265694582241467399106292933545726960085526081831695396495810474773944564170479397832325573630476407793584683140926166074291187960881439392628697889370627766297052790472108872574929643403187892100781637406905864290304*AA^71 + 156991708887634582120647799745097733400796417334389768799659504202992334854307377159176101353204824791521845384741086621303209642141040003687316953618998683107609010304690443271429476180235641919929000838511961985429594205145885878054206560717543155055102971644931386663301964290440082550048828125/51225552043819909312377152015417549169574467514399695840080848091533088251087797126950775266015023886803103421289955178610844069250360639578961843610119126033622767265582056999789935311334103820219018215358096890878498464608485286353275819186131613196829467589062183439389465698989602313065072079432454716293009690475359820384243252594986892809730840478415095742872512198949544822774977344234262176738527697876331237242989533175252271796329108612940513103421800707571466543940205524303722575178187373116738811357122641526937071615755251713004196883832532803729145804875235606237678122486160886406207273448630619543346863600339929171204618420552972400691006987370643485297417854043193701112750398253505464953405970328677572259491615278007352240512172032*AA^70 - 253132732974757166435281633137469738746356692228913150425351129037877048904330637099871620212093800327500062768784856138209531786264369760279738718092930164563006823146241293441031120397232075890680383631212306811193545672668198454403469176405378070496364352924612006745519465766847133636474609375/345772476295784387858545776104068456894627655722197946920545724617848345694842630606917733045601411235920948093707197455623197467439934317157992444368304100726953679042678884748582063351505200786478372953667154013429864636107275682884611779506388389078598906226169738215878893468179815613189236536169069334977815410708678787593641955016161526465683173229301896264389457342909427553731097073581269692985061960665235851390179348932952834625221483137348463448097154776107399171596387289050127382452764768537986976660577830306825233406347949062778328965869596425171734182907840342104327326781585983241899095778256681917591329302294521905631174338732563704664297164751843525757570514791557482511065188211161888435490299718573612751568403126549627623457161216*AA^69 + 12936726875167257905697123315165413814688802691686535037471833103360871951936980182314130859631105209538510690369578824752048459062842692592441516437149961892030397323243585593456873068977344722139825340315508779880744030494868796279936217809373103846237764940507730671015451662242412567138671875/115257492098594795952848592034689485631542551907399315640181908205949448564947543535639244348533803745306982697902399151874399155813311439052664148122768033575651226347559628249527354450501733595492790984555718004476621545369091894294870593168796129692866302075389912738626297822726605204396412178723023111659271803569559595864547318338720508821894391076433965421463152447636475851243699024527089897661687320221745283796726449644317611541740494379116154482699051592035799723865462429683375794150921589512662325553525943435608411135449316354259442988623198808390578060969280114034775775593861994413966365259418893972530443100764840635210391446244187901554765721583947841919190171597185827503688396070387296145163433239524537583856134375516542541152387072*AA^68 - 18816616507183078773681824215143496854963192486634079213226055047031721202106357497486350973470481697495103888660877379263822286370130304077163143886920831299628914012504650351572499333517235239171917756721393831655431782035514846447775979462596202817255873984692016165354289114475250244140625/3201597002738744332023572000963596823098404219649980990005053005720818015692987320434423454125938992925193963830622198663177754328147539973685115225632445377101422954098878562486870956958381488763688638459881055679906154038030330397079738699133225824801841724316386464961841606186850144566567004964528419768313105654709988774015203287186680800608177529900943483929532012434346551423436084014641386046157981117270702327686845823453266987270569288308782068963862544223216658996262845268982660948636710819796175709820165095433566975984703232062762305239533300233071612804702225389854882655385055400387954590539413721459178975021245573200288651284560775043187936710665217831088615877699606319546899890844091559587873145542348266218225954875459515032010752*AA^67 - 161459830256145415882589643505090662240326353472009840936413822786319971151406146130552448880954896218818081765687535205071400377349316700547335051014748547550135665431754741759650067346464116055124811977623865741068729951650197316804090386084221090336334271331253376047243364155292510986328125/57628746049297397976424296017344742815771275953699657820090954102974724282473771767819622174266901872653491348951199575937199577906655719526332074061384016787825613173779814124763677225250866797746395492277859002238310772684545947147435296584398064846433151037694956369313148911363302602198206089361511555829635901784779797932273659169360254410947195538216982710731576223818237925621849512263544948830843660110872641898363224822158805770870247189558077241349525796017899861932731214841687897075460794756331162776762971717804205567724658177129721494311599404195289030484640057017387887796930997206983182629709446986265221550382420317605195723122093950777382860791973920959595085798592913751844198035193648072581716619762268791928067187758271270576193536*AA^66 + 16879302891206881899365308903195290163673828190728682487610552162908386181859417177969042065853016323171305658819334318714723840990263321513895389377376899372457258729700361476947835101913595531513970186842563261765305654845144477021569876351319978493096704230680416003451682627201080322265625/14407186512324349494106074004336185703942818988424914455022738525743681070618442941954905543566725468163372837237799893984299894476663929881583018515346004196956403293444953531190919306312716699436598873069464750559577693171136486786858824146099516211608287759423739092328287227840825650549551522340377888957408975446194949483068414792340063602736798884554245677682894055954559481405462378065886237207710915027718160474590806205539701442717561797389519310337381449004474965483182803710421974268865198689082790694190742929451051391931164544282430373577899851048822257621160014254346971949232749301745795657427361746566305387595605079401298930780523487694345715197993480239898771449648228437961049508798412018145429154940567197982016796939567817644048384*AA^65 - 11865057203494938279225547260800999682250279226407847998450071094265160035479235672702621824347602000942628732094733486909710943200117022615357725950168083952856724411081758587531455982434939490032430664985629231551932107202360310822660229830534893467053637383656905512907542288303375244140625/43221559536973048482318222013008557111828456965274743365068215577231043211855328825864716630700176404490118511713399681952899683429991789644749055546038012590869209880334860593572757918938150098309796619208394251678733079513409460360576472438298548634824863278271217276984861683522476951648654567021133666872226926338584848449205244377020190808210396653662737033048682167863678444216387134197658711623132745083154481423772418616619104328152685392168557931012144347013424896449548411131265922806595596067248372082572228788353154175793493632847291120733699553146466772863480042763040915847698247905237386972282085239698916162786815238203896792341570463083037145593980440719696314348944685313883148526395236054436287464821701593946050390818703452932145152*AA^64 + 121576986193739820053981287048092546218615057458981162220143203635744455194381861898306840671123358786821098919959872297028912194923018884164908332753068406958725750344231231365689138152335921156058410972601291190785150718519862737871089026968783008481579610560174842248670756816864013671875/2701347471060815530144888875813034819489278560329671460316763473576940200740958051616544789418761025280632406982087480122056230214374486852796815971627375786929325617520928787098297369933634381144362288700524640729920817469588091272536029527393659289676553954891951079811553855220154809478040910438820854179514182896161553028075327773563761925513149790853921064565542635491479902763524195887353669476445796567697155088985776163538694020509542837010534870688259021688339056028096775695704120175412224754203023255160764299272072135987093352052955695045856222071654173303967502672690057240481140494077336685767630327481182260174175952387743549521348153942689821599623777544981019646809042832117696782899702253402267966551356349621628149426168965808259072*AA^63 - 5531772695418041634770023063818142441018366508119127709172556821997041541228150832753404478399821686405179921128035118697970521042626693602604633412070744968073443540599891110845735521428010067450617444255055744230576707227556724207555053045914290396196211219148608506657183170318603515625/1200598876027029124508839500361348808661901582368742871251894877145306755884870245162908795297227122346947736436483324498691657873055327490131918209612167016413033607787079460932576608859393058286383239422455395879964807764261373898904902012174959684300690646618644924360690602320068804212462626861698157413117414620516245790255701232695005300228066573712853806473574504662879956783788531505490519767309242918976513372882567183794975120226463483115793275861448454083706247123598566975868497855738766557423565891182561910787587615994263712023535864464824987587401854801763334521195580995769395775145482971452280145547192115632967089950108244231710290641195476266499456686658230954137352369830087459066534334845452429578380599831834733078297318137004032*AA^62 - 146754419511402439318891422401162598631645550855570809641973257576768013745701978147465276887965834516395444523436166934593761465398680187981545126323666875793158159825520681356867827306620997292309153076688678399014710109054204677572340107586998102628061957375393831171095371246337890625/2701347471060815530144888875813034819489278560329671460316763473576940200740958051616544789418761025280632406982087480122056230214374486852796815971627375786929325617520928787098297369933634381144362288700524640729920817469588091272536029527393659289676553954891951079811553855220154809478040910438820854179514182896161553028075327773563761925513149790853921064565542635491479902763524195887353669476445796567697155088985776163538694020509542837010534870688259021688339056028096775695704120175412224754203023255160764299272072135987093352052955695045856222071654173303967502672690057240481140494077336685767630327481182260174175952387743549521348153942689821599623777544981019646809042832117696782899702253402267966551356349621628149426168965808259072*AA^61 + 422199356591550784726377507952282725935634936228065625700991072493359529098729959048168248875136110677779715894691352848496220356452327977666044721188729143329249015406115597606480028364197383092711140734412699000994634933893848385971051201742792932727343924170781974680721759796142578125/2701347471060815530144888875813034819489278560329671460316763473576940200740958051616544789418761025280632406982087480122056230214374486852796815971627375786929325617520928787098297369933634381144362288700524640729920817469588091272536029527393659289676553954891951079811553855220154809478040910438820854179514182896161553028075327773563761925513149790853921064565542635491479902763524195887353669476445796567697155088985776163538694020509542837010534870688259021688339056028096775695704120175412224754203023255160764299272072135987093352052955695045856222071654173303967502672690057240481140494077336685767630327481182260174175952387743549521348153942689821599623777544981019646809042832117696782899702253402267966551356349621628149426168965808259072*AA^60 - 3676817245603071723301157155503955431857108233716609524375319605236517848751157185504216063528346415668710364343294415001614581670735158279664321822527715451795130591151681317693433022675948892627509432020682373241593557897579756301096213432464770525687214330901042558252811431884765625/84417108470650485317027777369157338109039955010302233134898858549279381273154939113017024669336282040019762718190233753814257194199202714149900499113355493341541425547529024596821792810426074410761321521891395022810025545924627852266750922731051852802392311090373471244111057975629837796188778451213151693109818215505048532127353992923867560172285930964185033267673207359108746961360131121479802171138931142740536096530805505110584188140923213656579214709008094427760595500878024240490753755481632023568844476723773884352252254249596667251654865470183006939739192915748984458521564288765035640439916771430238447733786945630442998512116985922542129810709056924988243048280656863962782588503678024465615695418820873954729885925675879669567780181508096*AA^59 + 1358118276851561904286789763714414787179332421829015041091347287129293775146836087720824826895363511454488257304269678538267108716990045634292179657460935479877762873749763486888629685429703149881598798749470713793632124064746966918767923430182773631980097661653417162597179412841796875/168834216941300970634055554738314676218079910020604466269797717098558762546309878226034049338672564080039525436380467507628514388398405428299800998226710986683082851095058049193643585620852148821522643043782790045620051091849255704533501845462103705604784622180746942488222115951259675592377556902426303386219636431010097064254707985847735120344571861928370066535346414718217493922720262242959604342277862285481072193061611010221168376281846427313158429418016188855521191001756048480981507510963264047137688953447547768704504508499193334503309730940366013879478385831497968917043128577530071280879833542860476895467573891260885997024233971845084259621418113849976486096561313727925565177007356048931231390837641747909459771851351759339135560363016192*AA^58 - 2915758890383240784266531340200556160720903638281640377691514193811005125267494770655856204410786350934074439251831608175347597425068601391960912373987780138374124815441157850946651095849831102954821814896672468149168820126521926854952215670210189824018698345753364264965057373046875/2638034639707827666157118042786166815907498594071944785465589329664980664786091847281782020916758813750617584943444804806695537318725084817184390597292359166923169548360282018650681025325814825336291297559106094462813298310144620383335966335345370400074759721574170976378470561738432431130899326600410990409681819234532766628979812278870861255383935342630782289614787729972148342542504097546243817848091598210641753016587672034705755879403850426768100459656502950867518609402438257515336054858801000736526389897617933886007882945299895851614214545943218966866849778617155764328798884023907363763747399107194951491680842050951343703503655810079441556584658028905882595258770526998836955890739938264550490481838152311085308935177371239673993130672128*AA^57 + 278389355953252852694656772642213922911739500813822369515162183637161289677330571026734042306469469194888191596307037780424921287921646125057783997320105156615252706198108135128949864060353709244769901065551775066642033833485524535570995540037995130688841527444310486316680908203125/2638034639707827666157118042786166815907498594071944785465589329664980664786091847281782020916758813750617584943444804806695537318725084817184390597292359166923169548360282018650681025325814825336291297559106094462813298310144620383335966335345370400074759721574170976378470561738432431130899326600410990409681819234532766628979812278870861255383935342630782289614787729972148342542504097546243817848091598210641753016587672034705755879403850426768100459656502950867518609402438257515336054858801000736526389897617933886007882945299895851614214545943218966866849778617155764328798884023907363763747399107194951491680842050951343703503655810079441556584658028905882595258770526998836955890739938264550490481838152311085308935177371239673993130672128*AA^56 - 20400469685774674889204885417899930157983860417720370426556781103961810399785242310056437838580027097570321183127660984207133750460379056959669225512104999900249210461570466240308261614316533058331052639358154932008237556292326675171152666315332879776178742758929729461669921875/6106561665990341819808143617560571333119209708499872188577753077928195983301138535374495418788793550348651816998714825941424854904456214854593496752991572145655485065648800969098798669735682466056229855460893737182438190532742176813277699850336505555728610466606877260135348522542667664654859552315766181503893100079936959789305121015904771424499850330163847892626823449009602644774315040616305133907619440302411465316175166747004064535657061173074306619575238312193330114357495966470685312173150464667885161800041513625018247558564573730588459597090784645525115228280453158168515935240526305008674534970358684008520467710535517832184388449257966566168189881726580081617524368052863323821157264501274283522773500720104881794392063054800910024704*AA^55 - 537744720100641496243126567731343606941649479167954833546955172923531784276736108763242431861700480236515853966032347409152853832458237839226333182591261437231925259886220532928629947641056630336114456316667766539392398578620282204986794738115651881571466219611465930938720703125/439672439951304611026186340464361135984583099011990797577598221610830110797681974546963670152793135625102930823907467467782589553120847469530731766215393194487194924726713669775113504220969137556048549593184349077135549718357436730555994389224228400012459953595695162729745093623072071855149887766735165068280303205755461104829968713145143542563989223771797048269131288328691390423750682924373969641348599701773625502764612005784292646567308404461350076609417158477919768233739709585889342476466833456087731649602988981001313824216649308602369090990536494477808296436192627388133147337317893960624566517865825248613473675158557283917275968346573592764109671484313765876461754499806159315123323044091748413639692051847551489196228539945665521778688*AA^54 + 37343107091047455212336374360728081315483211050143925902330436180846483628944429582863604430947511138450124129622184651522855217706777679467462399904770194134374052301779394800671039259065343403472653175098164786191881099730062010419945685774312238436323241330683231353759765625/109918109987826152756546585116090283996145774752997699394399555402707527699420493636740917538198283906275732705976866866945647388280211867382682941553848298621798731181678417443778376055242284389012137398296087269283887429589359182638998597306057100003114988398923790682436273405768017963787471941683791267070075801438865276207492178286285885640997305942949262067282822082172847605937670731093492410337149925443406375691153001446073161641827101115337519152354289619479942058434927396472335619116708364021932912400747245250328456054162327150592272747634123619452074109048156847033286834329473490156141629466456312153368418789639320979318992086643398191027417871078441469115438624951539828780830761022937103409923012961887872299057134986416380444672*AA^53 - 6019124926003320817000603933698202569355117180926658759360621296037236711590407650400483935257870814976056126630457329151495500448320487867667271651924093095864138347202222279608389632277422773687779134551134692803704316195907897036022586528591915566721581853926181793212890625/109918109987826152756546585116090283996145774752997699394399555402707527699420493636740917538198283906275732705976866866945647388280211867382682941553848298621798731181678417443778376055242284389012137398296087269283887429589359182638998597306057100003114988398923790682436273405768017963787471941683791267070075801438865276207492178286285885640997305942949262067282822082172847605937670731093492410337149925443406375691153001446073161641827101115337519152354289619479942058434927396472335619116708364021932912400747245250328456054162327150592272747634123619452074109048156847033286834329473490156141629466456312153368418789639320979318992086643398191027417871078441469115438624951539828780830761022937103409923012961887872299057134986416380444672*AA^52 + 3671454338017060060438180033499573792321485571816255420498236305905564191128209067074975750951848048678090064720984919829721659490298556830116273871772253718689691180894022654794475277674735386418054356720495108435293135860449292183847288750797588363639079034328460693359375/572490156186594545607013464146303562479925910171863017679164351055768373434481737691358945511449395345186107843629514932008580147292770142618140320592959888655201724904575090853012375287720231192771548949458787860853580362444579076244784360969047395849557231244394743137688923988375093561393083029603079515989978132494089980247355095241072321046860968452860739933764698344650247947592035057778606303839322528351074873391421882531631050217849484975716245585178591768124698221015246856626748016232856062614233918753891902345460708615428787242668087227261060517979552651292483578298368928799341094563237653471126625798793847862704796767286417117934365578267801411866882651642909504955936608233493546994464080260015692509832668224255911387585314816*AA^51 - 605692901123961181396728978764209151832098789733847721459082914391581910551698035648363181056812859976402505532246101963659856039744917547232192677600770511212923855293289888838280118724881782980316956003386295806171284460366240574963131226837731446721591055393218994140625/1144980312373189091214026928292607124959851820343726035358328702111536746868963475382717891022898790690372215687259029864017160294585540285236280641185919777310403449809150181706024750575440462385543097898917575721707160724889158152489568721938094791699114462488789486275377847976750187122786166059206159031979956264988179960494710190482144642093721936905721479867529396689300495895184070115557212607678645056702149746782843765063262100435698969951432491170357183536249396442030493713253496032465712125228467837507783804690921417230857574485336174454522121035959105302584967156596737857598682189126475306942253251597587695725409593534572834235868731156535602823733765303285819009911873216466987093988928160520031385019665336448511822775170629632*AA^50 + 66655888798696813545875892021152164519561509016415375084647129210342661947211690330705654872179998331018393810060076229769605915516635066108844850892197184547699359399640135721810480142492153812620154641596553880465813944661434006470290825063784723170101642608642578125/3533889853003670034611194223125330632592135247974463072093607105282520823669640356119499663650922193488803134837219227975361605847486235448260125435759011658365442746324537597858101082022964390078836721910239431239836915817559130100276446672648440715120723649656757673689437802397377120749340018701253577259197395879593148026218241328648594574363339311437411974899782088547223752762913796652954359900242731656488116502416184460071796606283021512195779293735670319556325297660587943559424370470573185571692801967616616681144819188984128316312765970538648521715923164514151133199372647708637907991131096626364979171597492888041387634365965537765026948013998774147326436121252527808369979063169713253052247409012442546356991779162073527083859968*AA^49 + 31654413254431413320738117882998364218757438127860216016753597089358376176373164874815603224248214342520482825676999060374358753467870080201328704190957818920648284590240979805032462885272008192805350977274300737635938936260708834353305718423143844120204448699951171875/10601669559011010103833582669375991897776405743923389216280821315847562471008921068358498990952766580466409404511657683926084817542458706344780376307277034975096328238973612793574303246068893170236510165730718293719510747452677390300829340017945322145362170948970273021068313407192131362248020056103760731777592187638779444078654723985945783723090017934312235924699346265641671258288741389958863079700728194969464349507248553380215389818849064536587337881207010958668975892981763830678273111411719556715078405902849850043434457566952384948938297911615945565147769493542453399598117943125913723973393289879094937514792478664124162903097896613295080844041996322441979308363757583425109937189509139759156742227037327639070975337486220581251579904*AA^48 - 56507165951018830634061036253778946292895978326268021516005821838765733986098142345585287837299555660429639314323806217086549640983311569040827225022575844843317543683636837435870679064700705307560704130222090240206703869262296165754122512225876562297344207763671875/73622705270909792387733212981777721512336150999467980668616814693385850493117507419156242992727545697683398642442067249486700121822629905172085946578312742882613390548427866622043772542145091459975765039796654817496602412865815210422425972346842514898348409367849118201863287549945356682277917056276116192899945747491523917212880027680179053632569568988279416143745460178067161515894037430269882497921723576176835760467003842918162429297562948170745401952826464990756777034595582157488007718136941366076933374325346180857183733103836006589849291052888510869081732594044815274986930160596623083148564513049270399408281101834195575715957615370104728083624974461402634085859427662674374563816035692771921821021092553049103995399209865147580416*AA^47 + 30660812068053832151326899329631085390054186718844987510758465634028667520274947353542619437712322800196228942791208323379418035307228560842054597774091640166136817819252543940577426636301667974312706103332942010446384883522160032409686891696765087544918060302734375/294490821083639169550932851927110886049344603997871922674467258773543401972470029676624971970910182790733594569768268997946800487290519620688343786313250971530453562193711466488175090168580365839903060159186619269986409651463260841689703889387370059593393637471396472807453150199781426729111668225104464771599782989966095668851520110720716214530278275953117664574981840712268646063576149721079529991686894304707343041868015371672649717190251792682981607811305859963027108138382328629952030872547765464307733497301384723428734932415344026359397164211554043476326930376179261099947720642386492332594258052197081597633124407336782302863830461480418912334499897845610536343437710650697498255264142771087687284084370212196415981596839460590321664*AA^46 - 83252152479887957076644971756809181663154526756305734472966850543710488086369731918063302921946482882838734782286982341525852317330335814084258658284099025913612978960871657470429997615731661511560834172946242740932605776166315347808222213643603026866912841796875/8180300585656643598637023664641969056926238999940886740957423854820650054790834157684026999191949521964822071382451916609633346869181100574676216286479193653623710060936429624671530282460565717775085004421850535277400268096201690046936219149649168322038712151983235355762587505549484075808657450697346243655549527499058213023653336408908783736952174332031046238193940019785240168432670825585542499769080397352981751163000426990906936588618105352305044661425162776750753003843953573054223079792993485119659263813927353428575970344870667398872143450320945652120192510449423919442992240066291453683173834783252266600920122426021730635106401707789414231513886051266959342873269740297152729312892854752435757891232505894344888377689985016397824*AA^45 + 5901612134426547986472970411071396199056099503788671134645784975517487505290093228689511170794424319047844990432971027079944189802265117162675587704929199482129624834835197721370134554026263790458201714460869378124891710991293702903703888296149671077728271484375/8180300585656643598637023664641969056926238999940886740957423854820650054790834157684026999191949521964822071382451916609633346869181100574676216286479193653623710060936429624671530282460565717775085004421850535277400268096201690046936219149649168322038712151983235355762587505549484075808657450697346243655549527499058213023653336408908783736952174332031046238193940019785240168432670825585542499769080397352981751163000426990906936588618105352305044661425162776750753003843953573054223079792993485119659263813927353428575970344870667398872143450320945652120192510449423919442992240066291453683173834783252266600920122426021730635106401707789414231513886051266959342873269740297152729312892854752435757891232505894344888377689985016397824*AA^44 - 809389159427299977486780816376067014022997096991279146765896696945146847964713073519127051117901632781145450042123455904479061767163690914383838335099622783587079723381092667966645372634423476771571552067048794848436074659492334149035741575062274932861328125/28403821477974456939711887724451281447660552083128078961657721718127257134690396380847315969416491395711187747855735821561226898851323265884292417661386089075082326600473713974553924591876964297830156265353647691935417597556255868218528538714059612229301083861052900540842317727602375263224505037143563346026213637149507684109907418086488832419972827541774466104840069513143195029280107033283133679753751379697853302649307038162871307599368421362170293963281815197051225707791505461993830138170116267776594666020581088293666563697467595134972720313614394625417335105727166386954834166896845325288798037441848147919861536201464342483008339263157688303867659900232497718309964376031780310114211301223735270455668423244253084644756892418048*AA^43 - 210986521895671173774009184801397864784894426017751603470709603888003701223127982773199506802429549503139739300811283237762839037675917048572874755555714159734208012622090352189054037703098481547859466803566650654819254762539770808871253393590450286865234375/170422928867846741638271326346707688685963312498768473769946330308763542808142378285083895816498948374267126487134414929367361393107939595305754505968316534450493959602842283847323547551261785786980937592121886151612505585337535209311171232284357673375806503166317403245053906365614251579347030222861380076157281822897046104659444508518932994519836965250646796629040417078859170175680642199698802078522508278187119815895842228977227845596210528173021763779690891182307354246749032771962980829020697606659567996123486529761999382184805570809836321881686367752504010634362998321729005001381071951732788224651088887519169217208786054898050035578946129823205959401394986309859786256190681860685267807342411622734010539465518507868541354508288*AA^42 + 56674026160834614946963486422029932518177172187016590141189484963286165619633637170855220231338253521412188718841538646612350894388276027974391355942531055048208976387066788482132242798597813231937791482702587664262284139482517275610007345676422119140625/147936570197783629894332748564850424206565375432958744591967300615246130909845814483579770674044226019329102853415290737298056764850642009814023008653052547266053784377467260284135023916025855717865397215383581728830299987272165980304836139135727147027609811776317190316887071497929037829294297068456059093886529360153685854739101135867129335520691810113408677629375362047620807444167224131682987915384121769259652617965140823764954727080043861261303614392092787484641800561414090947884531969636022228003097218857193168196180019257643724661316251633408305340715287008995658265389761285921069402545823111676292437082612167715960117099001766995612959915977395313710925616197731125165522448511517193873621200289939704397151482524775481344*AA^41 - 6806845953027808065161610068376486550625542562652697862690348205942591477816448812734083686202964221849989081746835119405064394301998113102289421327217369906294691488433848585938513329191823649369329813810610024099053472212972337729297578334808349609375/147936570197783629894332748564850424206565375432958744591967300615246130909845814483579770674044226019329102853415290737298056764850642009814023008653052547266053784377467260284135023916025855717865397215383581728830299987272165980304836139135727147027609811776317190316887071497929037829294297068456059093886529360153685854739101135867129335520691810113408677629375362047620807444167224131682987915384121769259652617965140823764954727080043861261303614392092787484641800561414090947884531969636022228003097218857193168196180019257643724661316251633408305340715287008995658265389761285921069402545823111676292437082612167715960117099001766995612959915977395313710925616197731125165522448511517193873621200289939704397151482524775481344*AA^40 + 227972958570681898347326668308170779672952099862074127747779083326390103250559347245567047423734205084957681050138423055123205043910176320460521148045575380854730403535864964508533775756400310488404812999108753397425886078053736127912998199462890625/57074294057786894249356770279649083413026765213332848993814544990449896184354095093973676957578790902518944002089232537537830541994846454403558259511208544469928157553035208442953327128096394952880168678774529987974652772867347986228717646271499670921145760716171755523490382522349165829203046708509282057826593117343242999513542104887009774506439741556099026863184939061582101637410194495248066325379676608510668448289020379538948582978411983511305406787072834677716744043755436322486316346310193760803664050485028228470748464219769955502051023006716167183917934802853263219671975804753498997895765089381285662454711484458317946411651916279171666634250538315474894142051593798289167611308455707512971142087168095832234368258015232*AA^39 - 507072959141840865639034316010769323562863779398355667868514572132829828659085457765402462251316940977702216961239531139572037021020934383397189367251381518740631056881513267080825621043319052038961254560672908116014667712079244665801525115966796875/1826377409849180615979416648948770669216856486826651167802065439694396677899331043007157662642521308880606208066855441201210577343835086540913864304358673423037701041697126670174506468099084638492165397720784959615188888731755135559318964680687989469476664342917496176751692240715173306534497494672297025850450979754983775984433347356384312784206071729795168859621918049970627252397126223847938122412149651472341390345248652145246354655309183472361773017186330709686935809400173962319562123081926200345717249615520903311063950855032638576065632736214917349885373913691304423029503225752111967932664482860201141198550767502666174285172861320933493332296017226095196612545651001545253363561870582640415076546789379066631499784256487424*AA^38 + 403501013756462411998535428090280486639889024307320609691222079105721861343730228538070224607405421733439183602067583812277566748272973229565812473268407715216658107460571191657904843794671794244560577483710852586540340780629776418209075927734375/25366352914571952999714120124288481516900784539259043997250908884644398304157375597321634203368351512230641778706325572239035796442153979734914782004981575319968070023571203752423700945820619979057852746122013327988734565718821327212763398342888742631620338096076335788217947787710740368534687426004125359034041385485885777561574268838671010891750996247155123050304417360703156283293419775665807255724300714893630421461786835350643814657071992671691291905365704301207441797224638365549473931693419449246072911326679212653665984097675535778689343558540518748407971023490339208743100357668221776842562261947238072202093993092585753960734185012965185170778017029099952952022930577017407827248202536672431618705408042592104163670228992*AA^37 - 171846303604019040058027996927441875252034349233084435098782493104827739848814719978252493756196174613249500978464122145006899114243474432336708654281290035915468282835253333392221121515573406052877817674926061553009049021056853234767913818359375/228297176231147576997427081118596333652107060853331395975258179961799584737416380375894707830315163610075776008356930150151322167979385817614233038044834177879712630212140833771813308512385579811520674715098119951898611091469391944914870585085998683684583042864687022093961530089396663316812186834037128231306372469372971998054168419548039098025758966224396107452739756246328406549640777980992265301518706434042673793156081518155794331913647934045221627148291338710866976175021745289945265385240775043214656201940112913882993856879079822008204092026864668735671739211413052878687903219013995991583060357525142649818845937833271785646607665116686666537002153261899576568206375193156670445233822830051884568348672383328937473032060928*AA^36 + 22905036004897741773403533994588878474061615980929716926574070949924217830740177856357988558446666169979057379691516409395368322350256568952109601524410112910839253673292051533437171923026429539667918591068218603368222829885780811309814453125/792698528580373531241066253884015047403149516851845124914090902645137447004917987416301068855260984757207555584572674132469868638817311866716086937655674228749002188236600117263240654556894374345557898316312916499647955178713166475398856198215273207238135565502385493381810868365960636516708982062628917469813793296433930548799195901208469090367218632723597595322013042521973633852919367989556476741384397340425950670680838604707619208033499770990352872042678259412732556163269948923421060365419357788939778478958725395427062003052360493084041986204391210887749094484073100273221886177131930526330070685851189756315437284143304811272943281655162036586813032159373529750716580531793994601506329271013488084544001331003255114694656*AA^35 - 1358103868523054588856260169898099739156461991095861622007459044531660421358457545369390584452462882770284927387099617786735671992926672145035599162873804565642909205054863332898953902881731380338414863193197135160517063923180103302001953125/1585397057160747062482132507768030094806299033703690249828181805290274894009835974832602137710521969514415111169145348264939737277634623733432173875311348457498004376473200234526481309113788748691115796632625832999295910357426332950797712396430546414476271131004770986763621736731921273033417964125257834939627586592867861097598391802416938180734437265447195190644026085043947267705838735979112953482768794680851901341361677209415238416066999541980705744085356518825465112326539897846842120730838715577879556957917450790854124006104720986168083972408782421775498188968146200546443772354263861052660141371702379512630874568286609622545886563310324073173626064318747059501433161063587989203012658542026976169088002662006510229389312*AA^34 + 93513558355510078335194511505960214434457862076075888587685020235241601469434674022107716601615233417278728124314292490876089745783016488761627605023133344947332133636799404528353558210236710200716868879311505224904976785182952880859375/5504850892919260633618515651972326718077427200360035589681186823924565604200819357057646311494867949702830247115088014808818532214009110185528381511497737699645848529420834147661393434422877599621929849418839697914221910963285878301380945820939397272487052538211010370707019919208059975810479042101589704651484675669680073255549971536169924238661240505024983300847312795291483568423051166594142199592947203752957990768616934754914022278010415076321894944740821245921753862244930200857090696982078873534304017214991148579354597243419170090861402681974938964498257600583840974119596431785638406432847713096188817752190536695439616744950995011494180809630646056662316178824420698137458295843793953270927000587111120354189271629824*AA^33 - 406264410633603155613931373711662149246127456574536715770706447119681279682989345752372033768515864552582269669902035652435531580512272433366211215699806998039901126268836093062368356896178962524001310185894908499903976917266845703125/5504850892919260633618515651972326718077427200360035589681186823924565604200819357057646311494867949702830247115088014808818532214009110185528381511497737699645848529420834147661393434422877599621929849418839697914221910963285878301380945820939397272487052538211010370707019919208059975810479042101589704651484675669680073255549971536169924238661240505024983300847312795291483568423051166594142199592947203752957990768616934754914022278010415076321894944740821245921753862244930200857090696982078873534304017214991148579354597243419170090861402681974938964498257600583840974119596431785638406432847713096188817752190536695439616744950995011494180809630646056662316178824420698137458295843793953270927000587111120354189271629824*AA^32 - 60959378001945099528152340333264906658917783791916993950554955542389641199413726048600185806047099667184246151535822237245481898197938614047358458532983985376996742237998149768101484839529022681237080405480810441076755523681640625/6371355200138033140762170893486489257034059259675967117686558823986765745602800181779683230896837904748646119346166683806502930803251284936954145267937196411627139501644483967200686845396849073636492881271805205919238322874173470256227946552013191287600755252559039780910902684268587934965832224654617713716996152395463047749479133722418893794746806140075212153758463883439217093082235146520997916195540745084442118945158489299669007266215758190187378408264839405002029933153854399140151269655183881405444464369202718263141894957661076494052549400433957134835946296972038164490273647900044451889870038305774094620590898953055111973322910892933079640776210713729532614380116548770206360930317075545054398827674907817348694016*AA^31 + 32200009731757516157207245976444199689079047862790283976648389143006773439590424856919409052512260382170250155913967603325104834751405570631079996309186574991479642578811363072780784131502457844131726005798554979264736175537109375/76456262401656397689146050721837871084408711116111605412238705887841188947233602181356198770762054856983753432154000205678035169639015419243449743215246356939525674019733807606408242144762188883637914575261662471030859874490081643074735358624158295451209063030708477370930832211223055219589986695855412564603953828745556572993749604669026725536961673680902545845101566601270605116986821758251974994346488941013305427341901871596028087194589098282248540899178072860024359197846252789681815235862206576865333572430432619157702739491932917928630592805207485618031355563664457973883283774800533422678440459669289135447090787436661343679874930715196955689314528564754391372561398585242476331163804906540652785932098893808184328192*AA^30 - 10295864152264624893270306541124699100959362678507823774876465840242160544242004970915567333855966103254638645776673255986032459898784910120056824109597062327313997366546456213586332960976759576254835337749682366847991943359375/1061892533356338856793695148914414876172343209945994519614426470664460957600466696963280538482806317458107686557694447301083821800541880822825690877989532735271189916940747327866781140899474845606082146878634200986539720479028911709371324425335531881266792542093173296818483780711431322494305370775769618952832692065910507958246522287069815632457801023345868692293077313906536182180372524420166319365923457514073686490859748216611501211035959698364563068044139900833671655525642399856691878275863980234240744061533786377190315826276846082342091566738992855805991049495339694081712274650007408648311673050962349103431816492175851995553818482155513273462701785621588769063352758128367726821719512590842399804612484636224782336*AA^29 + 134278614011421659377297280977738078137799642250078053866129744309137343983386578206405184182573233610884189848987609818964764225338193856680938118281625052351277231507739357047450692272718253406083022127859294414520263671875/1061892533356338856793695148914414876172343209945994519614426470664460957600466696963280538482806317458107686557694447301083821800541880822825690877989532735271189916940747327866781140899474845606082146878634200986539720479028911709371324425335531881266792542093173296818483780711431322494305370775769618952832692065910507958246522287069815632457801023345868692293077313906536182180372524420166319365923457514073686490859748216611501211035959698364563068044139900833671655525642399856691878275863980234240744061533786377190315826276846082342091566738992855805991049495339694081712274650007408648311673050962349103431816492175851995553818482155513273462701785621588769063352758128367726821719512590842399804612484636224782336*AA^28 - 321689753709302141632417965517770897460720698045074699668816960573973937815209950282738827422000071174513792123380593812979347965127896273565135680210138483873636811759504532247389498866851909042452462017536163330078125/614521141988622023607462470436582682970106024274302384036126429782674165278047857038935496807179581862330837128295397743682767245683958809505608146984683295874531201933302851774757604687196091207223464628839236682025301203141731313293590523921025394251616054452067880103289224948744978295315608087829640597704104204809321735096367064276513676190857073695525863595530852955171401724752618298707360744168667542866716719247539477205729867497661862479492516229247627797263689540302314731881874002236099672593023183757978227540692029095397038392414101122102347109948524013506767408398307089124657782587773756343952027448967877416581015945496806802959070290915385197678685800551364657620212281087680897478240627669261942259712*AA^27 - 12593255079636833056011396281583364726248006539983953243456412061722193907753767165001178304429643799327477849819651959261722695126655922531105438226919631748534958462703935370206901556144885034882463514804840087890625/1229042283977244047214924940873165365940212048548604768072252859565348330556095714077870993614359163724661674256590795487365534491367917619011216293969366591749062403866605703549515209374392182414446929257678473364050602406283462626587181047842050788503232108904135760206578449897489956590631216175659281195408208409618643470192734128553027352381714147391051727191061705910342803449505236597414721488337335085733433438495078954411459734995323724958985032458495255594527379080604629463763748004472199345186046367515956455081384058190794076784828202244204694219897048027013534816796614178249315565175547512687904054897935754833162031890993613605918140581830770395357371601102729315240424562175361794956481255338523884519424*AA^26 + 12880075926766722374416282559063893524334784196174601489054928750598379427372735574618078714848123493592351460428743736690505845543752811665245139946313646200143369007566408381837419483417761512100696563720703125/79027924638454478344581079017050242151505404356263166671312555270405628250777759392867219239606427708633080906416589216008586322747422686407614216433215444428309053746566724765272325705657933540023593702268420355198727006576868738849484378076263553787502064615749470177892132838058767784891410505122124562461947557202844873340582184191938487164462072234506926902717445081683565036619421077508662647141032348619690936117224727006909705182312482314749551984213943903969095877096491092062998199876041624561859977335130944899780353535930689093674652922081063157143585907086775644084144430185784179859538806114191361554651218803572661515624589352232390726712369495586250745955679611319471743967037152453477446973927718912*AA^25 - 167273713334632758109302370896933682134217976573696123234479594163615317238606955514520502790235370046653915070503165411565010981087698852795391427874203197404459337760602706257628824459970928728580474853515625/237083773915363435033743237051150726454516213068789500013937665811216884752333278178601657718819283125899242719249767648025758968242268059222842649299646333284927161239700174295816977116973800620070781106805261065596181019730606216548453134228790661362506193847248410533676398514176303354674231515366373687385842671608534620021746552575815461493386216703520780708152335245050695109858263232525987941423097045859072808351674181020729115546937446944248655952641831711907287631289473276188994599628124873685579932005392834699341060607792067281023958766243189471430757721260326932252433290557352539578616418342574084663953656410717984546873768056697172180137108486758752237867038833958415231901111457360432340921783156736*AA^24


==> anc/code/airy.py <==
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
# cumulants of the 1D cubic integral: log sum (6n-1)!! g^(2n) / (6^(2n) (2n)!)
pari('Z = sum(n=0,6, prod(k=0,3*n-1, 6*n-1-2*k)*g^(2*n)/(6^(2*n)*(2*n)!)) + O(g^14); LZ = log(Z)')
print("N_j from the cubic integral:", [str(pari(f'polcoef(LZ,{2*j},g)')) for j in range(1,6)], flush=True)
# check the m^2*Qhat = cubic coupling along the kernel direction w=(m,kappa)
pari('Qh = kk^3*dd*(dd-1) + kk^2*mm*bb*(2*dd-1+bb) + kk*mm*bb*(2*aa-1+mm*bb) + mm*aa*(aa-1)')
pari('X = -aa-kk*bb; Y = -dd-mm*bb/kk; c3 = mm^3*X*(1+X) + mm^2*kk^3*Y*(1+Y)')
print("cubic coupling along kernel == m^2 * Qhat :", pari('c3 == mm^2*Qh'), flush=True)
# ell_4 on the rank-one curve at a numeric matrix, compare with prediction N_4 * m^16 * b^12 * Qhat^8 / kappa^12
pari('read("formal.gp")'); pari('read("phi.gp")')
t0=time.time(); pari('FL4 = formalells(4); L4 = FL4[4]'); print(f"formal ell_4: {time.time()-t0:.1f}s", flush=True)
pari('''PsiJCurve(Lj, av, dv, mv, bv, kv) =
{ my(X = -av - kv*bv, Y = -dv - (mv/kv)*bv, Lx(k) = subst(Pw[k+1],'W,X), Ly(k) = subst(Pw[k+1],'W,Y),
     Ht = [av + X, mv*bv; mv*bv, mv*dv + mv*Y], adj = [Ht[2,2], -Ht[1,2]; -Ht[2,1], Ht[1,1]], e, E, v, N);
  e = subst(Lj,'m,mv);
  for(k=0,12, e = subst(e, eval(Str("p",k)), Lx(k)); e = subst(e, eval(Str("q",k)), Ly(k)));
  e = subst(subst(subst(e,g11,lam*adj[1,1]),g12,lam*adj[1,2]),g22,lam*adj[2,2]);
  v = lam*adj*[B1 + Lx(0)/2, B2 + mv*Ly(0)/2]~; E = subst(subst(e,v1,v[1]),v2,v[2]); N = poldegree(E,lam);
  [polcoef(E, N, lam), N] }''')
for (a,d,m) in [(3,2,2),('7/3','5/2',3)]:
    t0=time.time()
    r = pari(f'R4 = PsiJCurve(L4, {a}, {d}, {m}, bb, kk)')
    print(f"({a},{d},{m}): ell_4 top propagator count {pari('R4[2]')}, shift-independent:",
          pari('poldegree(R4[1],B1)==0 && poldegree(R4[1],B2)==0'),
          "| ratio to N_4*m^16*b^12*Qhat^8/kappa^12 =",
          pari(f'R4[1] / (polcoef(LZ,8,g) * {m}^16 * bb^12 * substvec(Qh,[aa,dd,mm],[{a},{d},{m}])^8 / kk^12)'), f"({time.time()-t0:.0f}s)", flush=True)


==> anc/code/airy2.py <==
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
# cumulants of the 1D cubic integral: log sum (6n-1)!! g^(2n) / (6^(2n) (2n)!)
pari('Z = sum(n=0,6, prod(k=0,3*n-1, 6*n-1-2*k)*g^(2*n)/(6^(2*n)*(2*n)!)) + O(g^14); LZ = log(Z)')
print("N_j from the cubic integral:", [str(pari(f'polcoef(LZ,{2*j},g)')) for j in range(1,6)], flush=True)
# check the m^2*Qhat = cubic coupling along the kernel direction w=(m,kappa)
pari('Qh = kk^3*dd*(dd-1) + kk^2*mm*bb*(2*dd-1+bb) + kk*mm*bb*(2*aa-1+mm*bb) + mm*aa*(aa-1)')
pari('X = -aa-kk*bb; Y = -dd-mm*bb/kk; c3 = mm^3*X*(1+X) + mm^2*kk^3*Y*(1+Y)')
print("cubic coupling along kernel == m^2 * Qhat :", pari('c3 == mm^2*Qh'), flush=True)
# ell_4 on the rank-one curve at a numeric matrix, compare with prediction N_4 * m^16 * b^12 * Qhat^8 / kappa^12
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('Pw = vector(16); Pw[1] = W; for(k=2,16, Pw[k] = W*(1+W)*deriv(Pw[k-1],W))')
t0=time.time(); pari('FL4 = formalells(4); L4 = FL4[4]'); print(f"formal ell_4: {time.time()-t0:.1f}s", flush=True)
pari('''PsiJCurve(Lj, av, dv, mv, bv, kv) =
{ my(X = -av - kv*bv, Y = -dv - (mv/kv)*bv, Lx(k) = subst(Pw[k+1],'W,X), Ly(k) = subst(Pw[k+1],'W,Y),
     Ht = [av + X, mv*bv; mv*bv, mv*dv + mv*Y], adj = [Ht[2,2], -Ht[1,2]; -Ht[2,1], Ht[1,1]], e, E, v, N);
  e = subst(Lj,'m,mv);
  for(k=0,12, e = subst(e, eval(Str("p",k)), Lx(k)); e = subst(e, eval(Str("q",k)), Ly(k)));
  e = subst(subst(subst(e,g11,lam*adj[1,1]),g12,lam*adj[1,2]),g22,lam*adj[2,2]);
  v = lam*adj*[B1 + Lx(0)/2, B2 + mv*Ly(0)/2]~; E = subst(subst(e,v1,v[1]),v2,v[2]); N = poldegree(E,lam);
  [polcoef(E, N, lam), N] }''')

import itertools
for (a,d,m,b,k) in [(3,2,2,'1/3','2/5'),('7/3','5/2',3,'-1/2','3'),(1,4,1,'1/4','-2')]:
    t0=time.time()
    r = pari(f'R4 = PsiJCurve(L4, {a}, {d}, {m}, {b}, {k})')
    pred = pari(f'-polcoef(LZ,8,g) * ({m})^16 * ({b})^12 * substvec(Qh,[aa,dd,mm,bb,kk],[{a},{d},{m},{b},{k}])^8 / ({k})^12')
    print(f"(a,d,m,b,kappa)=({a},{d},{m},{b},{k}): propagators {pari('R4[2]')}, shift-free {pari('poldegree(R4[1],B1)+poldegree(R4[1],B2)==0')}, ratio to N_4 m^16 b^12 Qhat^8/k^12 = {pari('R4[1]')/pred*(-1)}  ({time.time()-t0:.0f}s)", flush=True)


==> anc/code/binom.py <==
import cypari2, mpmath as mp, random, time
mp.mp.dps = 30
pari=cypari2.Pari(); pari.allocatemem(3000*10**6); pari('default(realprecision,40)')
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3)')
exec(open('coprime.py').read().split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('P2s = PsiGenJ(2, aa, bb, dd, mm); P3s = PsiGenJ(3, aa, bb, dd, mm)'); pari('read("resid.gp")')
B3 = lambda z: z**3 - 1.5*z**2 + 0.5*z
B4 = lambda z: z**4 - 2*z**3 + z**2 - mp.mpf(1)/30
rho = lambda z: B3(z)/B4(z)
def args(a,b,d,m,B,C):
    Ab = a - m*b*b/d; bb_ = B - b*C/d; Al = d - m*b*b/a; bl = (C - m*b*B/a)/m
    return dict(x1=bb_+Ab/2, x2=(bb_+mp.mpf(1)/2)/Ab, x3=bl+Al/2, x4=(bl+mp.mpf(1)/2)/Al, x5=B+a/2, x6=(B+mp.mpf(1)/2)/a, x7=C/m+d/2, x8=(C/m+mp.mpf(1)/2)/d)
def eqs_hyper(a,b,d,m,B,C):
    x = args(a,b,d,m,B,C)
    return [rho(x['x8']) + m*rho(x['x1']), rho(x['x3']) + m*rho(x['x6']), B3(x['x1'])*B3(x['x6']) - m**4*B3(x['x3'])*B3(x['x8'])], -B3(x['x1'])/(m**2*B3(x['x8']))
def eqs_line(a,b,d,m,B,C):
    x = args(a,b,d,m,B,C)
    return [rho(x['x4']) - m*rho(x['x2']), rho(x['x7']) - m*rho(x['x5']), B3(x['x2'])*B3(x['x5']) - m**4*B3(x['x4'])*B3(x['x7'])], -B3(x['x2'])/(m**2*B3(x['x4']))
def full_residual(kind, a,b,d,m,B,C,r):
    pari(f'v=[aa,bb,dd,mm,B1,B2]; w=[{mp.nstr(a,35)},{mp.nstr(b,35)},{mp.nstr(d,35)},{m},{mp.nstr(B,35)},{mp.nstr(C,35)}]; p2=substvec(P2s,v,w); p3=substvec(P3s,v,w); r0={mp.nstr(r,35)}')
    return float(pari('residHyper(p2,p3,r0)') if kind=='hyper' else pari('residLine(p2,p3,r0)'))
random.seed(2); t0=time.time(); found={'hyper':[], 'line':[]}
for trial in range(400):
    if time.time()-t0>200: break
    kind = random.choice(['hyper','line'])
    b = mp.mpf(random.choice([-1,1]))*mp.mpf(random.uniform(0.1,1.5)); d = mp.mpf(random.uniform(0.3,4)); m = random.choice([2,3,4])
    a0 = m*b*b/d + mp.mpf(random.uniform(0.2,3)); B0 = mp.mpf(random.uniform(-2,2)); C0 = mp.mpf(random.uniform(-2,2))
    f = (lambda a,B,C: eqs_hyper(a,b,d,m,B,C)[0]) if kind=='hyper' else (lambda a,B,C: eqs_line(a,b,d,m,B,C)[0])
    try:
        sol = mp.findroot(f, (a0,B0,C0), tol=1e-22, maxsteps=60)
    except Exception: continue
    a,B,C = [mp.re(s) for s in sol]
    if not (a>0 and a*d - m*b*b > 0): continue
    x = args(a,b,d,m,B,C)
    keys = ['x1','x3','x6','x8'] if kind=='hyper' else ['x2','x4','x5','x7']
    if min(abs(B3(x[k])) for k in keys) < 1e-8: continue      # trivial (vertex-vanishing) solutions
    r = (eqs_hyper if kind=='hyper' else eqs_line)(a,b,d,m,B,C)[1]
    if not (r > 0): continue
    res = full_residual(kind,a,b,d,m,B,C,r)
    found[kind].append((float(a),float(b),float(d),m,float(B),float(C),float(r),res))
for kind in found:
    L = found[kind]
    print(f"{kind}: {len(L)} positive-definite edge-solutions with r>0; smallest full-condition residual = {min([x[-1] for x in L]) if L else None}")
    for x in sorted(L,key=lambda t:t[-1])[:3]: print("    (a,b,d,m,B,C,r,residual) =", tuple(round(v,4) if isinstance(v,float) else v for v in x))
print(f"({time.time()-t0:.0f}s)")


==> anc/code/box.jsonl <==
{"M": "1/2,0,1/2,2", "deg": 2, "t": 0.0}
{"M": "1/2,0,1,2", "deg": 2, "t": 0.0}
{"M": "1/2,-1/2,3/2,2", "deg": 6, "t": 0.01}
{"M": "1/2,0,3/2,2", "deg": 6, "t": 0.0}
{"M": "1/2,1/2,3/2,2", "deg": 7, "t": 0.01}
{"M": "1/2,-1/2,2,2", "deg": 4, "r1": 2, "zpol": "w^4 - w^3 - w^2 - w - 1", "regs": [0.7648345144447389], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.09}
{"M": "1/2,0,2,2", "deg": 2, "t": 0.0}
{"M": "1/2,1/2,2,2", "deg": 3, "t": 0.0}
{"M": "1/2,-1/2,5/2,2", "deg": 10, "t": 0.02}
{"M": "1/2,0,5/2,2", "deg": 10, "t": 0.01}
{"M": "1/2,1/2,5/2,2", "deg": 10, "t": 0.02}
{"M": "1/2,-1/2,3,2", "deg": 6, "t": 0.01}
{"M": "1/2,0,3,2", "deg": 6, "t": 0.0}
{"M": "1/2,1/2,3,2", "deg": 6, "t": 0.01}
{"M": "1/2,-1/2,7/2,2", "deg": 14, "t": 0.04}
{"M": "1/2,0,7/2,2", "deg": 14, "t": 0.02}
{"M": "1/2,1/2,7/2,2", "deg": 14, "t": 0.04}
{"M": "1/2,-1/2,4,2", "deg": 8, "t": 0.02}
{"M": "1/2,0,4,2", "deg": 8, "t": 0.0}
{"M": "1/2,1/2,4,2", "deg": 8, "t": 0.02}
{"M": "1,0,1/2,2", "deg": 2, "t": 0.0}
{"M": "1,-1/2,1,2", "deg": 1, "t": 0.0}
{"M": "1,0,1,2", "deg": 1, "t": 0.0}
{"M": "1,1/2,1,2", "deg": 3, "t": 0.0}
{"M": "1,-1/2,3/2,2", "deg": 2, "t": 0.0}
{"M": "1,0,3/2,2", "deg": 3, "t": 0.0}
{"M": "1,1/2,3/2,2", "deg": 3, "t": 0.0}
{"M": "1,-1/2,2,2", "deg": 3, "t": 0.0}
{"M": "1,0,2,2", "deg": 2, "t": 0.0}
{"M": "1,1/2,2,2", "deg": 4, "r1": 2, "zpol": "w^4 - 2*w^2 - 3*w - 1", "regs": [1.2637092386580437], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.08}
{"M": "1,-1,5/2,2", "deg": 5, "t": 0.01}
{"M": "1,-1/2,5/2,2", "deg": 4, "r1": 2, "zpol": "w^4 - w - 1", "regs": [-0.9813688288922321], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.08}
{"M": "1,0,5/2,2", "deg": 5, "t": 0.0}
{"M": "1,1/2,5/2,2", "deg": 5, "t": 0.01}
{"M": "1,1,5/2,2", "deg": 6, "t": 0.01}
{"M": "1,-1,3,2", "deg": 3, "t": 0.0}
{"M": "1,-1/2,3,2", "deg": 3, "t": 0.0}
{"M": "1,0,3,2", "deg": 3, "t": 0.0}
{"M": "1,1/2,3,2", "deg": 6, "t": 0.01}
{"M": "1,1,3,2", "deg": 3, "t": 0.0}
{"M": "1,-1,7/2,2", "deg": 7, "t": 0.01}
{"M": "1,-1/2,7/2,2", "deg": 6, "t": 0.01}
{"M": "1,0,7/2,2", "deg": 7, "t": 0.0}
{"M": "1,1/2,7/2,2", "deg": 7, "t": 0.01}
{"M": "1,1,7/2,2", "deg": 7, "t": 0.01}
{"M": "1,-1,4,2", "deg": 4, "r1": 2, "zpol": "w^4 - 3*w^2 - w + 2", "regs": [1.39091695619804], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.09}
{"M": "1,-1/2,4,2", "deg": 7, "t": 0.01}
{"M": "1,0,4,2", "deg": 4, "r1": 2, "zpol": "w^4 - w - 1", "regs": [-0.49068441444611605], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.04}
{"M": "1,1/2,4,2", "deg": 5, "t": 0.01}
{"M": "1,1,4,2", "deg": 4, "r1": 2, "zpol": "w^4 - 2*w^2 - 3*w - 1", "regs": [0.6318546193290219], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.08}
{"M": "3/2,-1/2,1/2,2", "deg": 6, "t": 0.01}
{"M": "3/2,0,1/2,2", "deg": 6, "t": 0.0}
{"M": "3/2,1/2,1/2,2", "deg": 7, "t": 0.01}
{"M": "3/2,-1/2,1,2", "deg": 3, "t": 0.0}
{"M": "3/2,0,1,2", "deg": 3, "t": 0.0}
{"M": "3/2,1/2,1,2", "deg": 2, "t": 0.0}
{"M": "3/2,-1,3/2,2", "deg": 8, "t": 0.01}
{"M": "3/2,-1/2,3/2,2", "deg": 8, "t": 0.01}
{"M": "3/2,0,3/2,2", "deg": 3, "t": 0.0}
{"M": "3/2,1/2,3/2,2", "deg": 7, "t": 0.01}
{"M": "3/2,1,3/2,2", "deg": 11, "t": 0.02}
{"M": "3/2,-1,2,2", "deg": 5, "t": 0.0}
{"M": "3/2,-1/2,2,2", "deg": 1, "t": 0.0}
{"M": "3/2,0,2,2", "deg": 6, "t": 0.0}
{"M": "3/2,1/2,2,2", "deg": 5, "t": 0.0}
{"M": "3/2,1,2,2", "deg": 5, "t": 0.0}
{"M": "3/2,-1,5/2,2", "deg": 2, "t": 0.0}
{"M": "3/2,-1/2,5/2,2", "deg": 13, "t": 0.05}
{"M": "3/2,0,5/2,2", "deg": 15, "t": 0.02}
{"M": "3/2,1/2,5/2,2", "deg": 13, "t": 0.04}
{"M": "3/2,1,5/2,2", "deg": 8, "t": 0.01}
{"M": "3/2,-1,3,2", "deg": 7, "t": 0.01}
{"M": "3/2,-1/2,3,2", "deg": 8, "t": 0.01}
{"M": "3/2,0,3,2", "deg": 9, "t": 0.01}
{"M": "3/2,1/2,3,2", "deg": 8, "t": 0.01}
{"M": "3/2,1,3,2", "deg": 6, "t": 0.01}
{"M": "3/2,-3/2,7/2,2", "deg": 16, "t": 0.05}
{"M": "3/2,-1,7/2,2", "deg": 16, "t": 0.06}
{"M": "3/2,-1/2,7/2,2", "deg": 19, "t": 0.1}
{"M": "3/2,0,7/2,2", "deg": 21, "t": 0.05}
{"M": "3/2,1/2,7/2,2", "deg": 19, "t": 0.1}
{"M": "3/2,1,7/2,2", "deg": 14, "t": 0.04}
{"M": "3/2,3/2,7/2,2", "deg": 17, "t": 0.07}
{"M": "3/2,-3/2,4,2", "deg": 9, "t": 0.02}
{"M": "3/2,-1,4,2", "deg": 4, "r1": 2, "zpol": "w^4 - w - 1", "regs": [-0.49068441444611605], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.12}
{"M": "3/2,-1/2,4,2", "deg": 9, "t": 0.02}
{"M": "3/2,0,4,2", "deg": 12, "t": 0.01}
{"M": "3/2,1/2,4,2", "deg": 9, "t": 0.02}
{"M": "3/2,1,4,2", "deg": 7, "t": 0.01}
{"M": "3/2,3/2,4,2", "deg": 7, "t": 0.01}
{"M": "2,-1/2,1/2,2", "deg": 4, "r1": 2, "zpol": "w^4 - 2*w^2 - 3*w - 1", "regs": [-0.6318546193290219], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.09}
{"M": "2,0,1/2,2", "deg": 2, "t": 0.0}
{"M": "2,1/2,1/2,2", "deg": 4, "r1": 2, "zpol": "w^4 - 3*w^2 - w + 2", "regs": [-1.39091695619804], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.1}
{"M": "2,-1/2,1,2", "deg": 4, "r1": 2, "zpol": "w^4 - 3*w^2 - w + 2", "regs": [1.39091695619804], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.09}
{"M": "2,0,1,2", "deg": 2, "t": 0.0}
{"M": "2,1/2,1,2", "deg": 4, "r1": 2, "zpol": "w^4 - 2*w^2 - 3*w - 1", "regs": [0.6318546193290219], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.09}
{"M": "2,-1,3/2,2", "deg": 5, "t": 0.0}
{"M": "2,-1/2,3/2,2", "deg": 4, "r1": 2, "zpol": "w^4 - w - 1", "regs": [0.49068441444611605], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.09}
{"M": "2,0,3/2,2", "deg": 6, "t": 0.0}
{"M": "2,1/2,3/2,2", "deg": 5, "t": 0.0}
{"M": "2,1,3/2,2", "deg": 5, "t": 0.0}
{"M": "2,-1,2,2", "deg": 3, "t": 0.0}
{"M": "2,-1/2,2,2", "deg": 7, "t": 0.01}
{"M": "2,0,2,2", "deg": 2, "t": 0.0}
{"M": "2,1/2,2,2", "deg": 7, "t": 0.01}
{"M": "2,1,2,2", "deg": 1, "t": 0.0}
{"M": "2,-3/2,5/2,2", "deg": 7, "t": 0.01}
{"M": "2,-1,5/2,2", "deg": 7, "t": 0.01}
{"M": "2,-1/2,5/2,2", "deg": 3, "t": 0.0}
{"M": "2,0,5/2,2", "deg": 10, "t": 0.01}
{"M": "2,1/2,5/2,2", "deg": 9, "t": 0.02}
{"M": "2,1,5/2,2", "deg": 6, "t": 0.01}
{"M": "2,3/2,5/2,2", "deg": 8, "t": 0.01}
{"M": "2,-3/2,3,2", "deg": 8, "t": 0.01}
{"M": "2,-1,3,2", "deg": 1, "t": 0.0}
{"M": "2,-1/2,3,2", "deg": 11, "t": 0.04}
{"M": "2,0,3,2", "deg": 6, "t": 0.0}
{"M": "2,1/2,3,2", "deg": 11, "t": 0.03}
{"M": "2,1,3,2", "deg": 4, "r1": 2, "zpol": "w^4 - w^3 - w^2 - w - 1", "regs": [0.7648345144447389], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.09}
{"M": "2,3/2,3,2", "deg": 7, "t": 0.01}
{"M": "2,-3/2,7/2,2", "deg": 2, "t": 0.0}
{"M": "2,-1,7/2,2", "deg": 10, "t": 0.02}
{"M": "2,-1/2,7/2,2", "deg": 13, "t": 0.04}
{"M": "2,0,7/2,2", "deg": 14, "t": 0.02}
{"M": "2,1/2,7/2,2", "deg": 13, "t": 0.03}
{"M": "2,1,7/2,2", "deg": 10, "t": 0.02}
{"M": "2,3/2,7/2,2", "deg": 7, "t": 0.01}
{"M": "2,-3/2,4,2", "deg": 10, "t": 0.02}
{"M": "2,-1,4,2", "deg": 6, "t": 0.01}
{"M": "2,-1/2,4,2", "deg": 15, "t": 0.06}
{"M": "2,0,4,2", "deg": 8, "t": 0.0}
{"M": "2,1/2,4,2", "deg": 15, "t": 0.05}
{"M": "2,1,4,2", "deg": 6, "t": 0.01}
{"M": "2,3/2,4,2", "deg": 8, "t": 0.01}
{"M": "5/2,-1/2,1/2,2", "deg": 10, "t": 0.01}
{"M": "5/2,0,1/2,2", "deg": 10, "t": 0.01}
{"M": "5/2,1/2,1/2,2", "deg": 10, "t": 0.01}
{"M": "5/2,-1,1,2", "deg": 5, "t": 0.01}
{"M": "5/2,-1/2,1,2", "deg": 5, "t": 0.0}
{"M": "5/2,0,1,2", "deg": 5, "t": 0.0}
{"M": "5/2,1/2,1,2", "deg": 5, "t": 0.0}
{"M": "5/2,1,1,2", "deg": 6, "t": 0.01}
{"M": "5/2,-1,3/2,2", "deg": 12, "t": 0.02}
{"M": "5/2,-1/2,3/2,2", "deg": 13, "t": 0.03}
{"M": "5/2,0,3/2,2", "deg": 15, "t": 0.02}
{"M": "5/2,1/2,3/2,2", "deg": 13, "t": 0.02}
{"M": "5/2,1,3/2,2", "deg": 7, "t": 0.01}
{"M": "5/2,-3/2,2,2", "deg": 7, "t": 0.01}
{"M": "5/2,-1,2,2", "deg": 7, "t": 0.01}
{"M": "5/2,-1/2,2,2", "deg": 9, "t": 0.01}
{"M": "5/2,0,2,2", "deg": 10, "t": 0.01}
{"M": "5/2,1/2,2,2", "deg": 3, "t": 0.0}
{"M": "5/2,1,2,2", "deg": 6, "t": 0.01}
{"M": "5/2,3/2,2,2", "deg": 8, "t": 0.01}
{"M": "5/2,-3/2,5/2,2", "deg": 16, "t": 0.05}
{"M": "5/2,-1,5/2,2", "deg": 17, "t": 0.05}
{"M": "5/2,-1/2,5/2,2", "deg": 23, "t": 0.11}
{"M": "5/2,0,5/2,2", "deg": 5, "t": 0.0}
{"M": "5/2,1/2,5/2,2", "deg": 23, "t": 0.1}
{"M": "5/2,1,5/2,2", "deg": 17, "t": 0.05}
{"M": "5/2,3/2,5/2,2", "deg": 13, "t": 0.03}
{"M": "5/2,-3/2,3,2", "deg": 9, "t": 0.02}
{"M": "5/2,-1,3,2", "deg": 11, "t": 0.03}
{"M": "5/2,-1/2,3,2", "deg": 2, "t": 0.0}
{"M": "5/2,0,3,2", "deg": 15, "t": 0.02}
{"M": "5/2,1/2,3,2", "deg": 14, "t": 0.04}
{"M": "5/2,1,3,2", "deg": 11, "t": 0.03}
{"M": "5/2,3/2,3,2", "deg": 3, "t": 0.0}
{"M": "5/2,-2,7/2,2", "deg": 20, "t": 0.09}
{"M": "5/2,-3/2,7/2,2", "deg": 20, "t": 0.14}
{"M": "5/2,-1,7/2,2", "deg": 3, "t": 0.0}
{"M": "5/2,-1/2,7/2,2", "deg": 33, "t": 0.28}
{"M": "5/2,0,7/2,2", "deg": 35, "t": 0.48}
{"M": "5/2,1/2,7/2,2", "deg": 33, "t": 0.27}
{"M": "5/2,1,7/2,2", "deg": 27, "t": 0.16}
{"M": "5/2,3/2,7/2,2", "deg": 17, "t": 0.07}
{"M": "5/2,2,7/2,2", "deg": 21, "t": 0.11}
{"M": "5/2,-2,4,2", "deg": 11, "t": 0.03}
{"M": "5/2,-3/2,4,2", "deg": 1, "t": 0.0}
{"M": "5/2,-1,4,2", "deg": 16, "t": 0.08}
{"M": "5/2,-1/2,4,2", "deg": 19, "t": 0.11}
{"M": "5/2,0,4,2", "deg": 20, "t": 0.04}
{"M": "5/2,1/2,4,2", "deg": 19, "t": 0.12}
{"M": "5/2,1,4,2", "deg": 16, "t": 0.06}
{"M": "5/2,3/2,4,2", "deg": 11, "t": 0.03}
{"M": "5/2,2,4,2", "deg": 9, "t": 0.02}
{"M": "3,-1/2,1/2,2", "deg": 6, "t": 0.01}
{"M": "3,0,1/2,2", "deg": 6, "t": 0.0}
{"M": "3,1/2,1/2,2", "deg": 6, "t": 0.01}
{"M": "3,-1,1,2", "deg": 3, "t": 0.0}
{"M": "3,-1/2,1,2", "deg": 2, "t": 0.0}
{"M": "3,0,1,2", "deg": 3, "t": 0.0}
{"M": "3,1/2,1,2", "deg": 6, "t": 0.01}
{"M": "3,1,1,2", "deg": 3, "t": 0.0}
{"M": "3,-1,3/2,2", "deg": 7, "t": 0.01}
{"M": "3,-1/2,3/2,2", "deg": 8, "t": 0.01}
{"M": "3,0,3/2,2", "deg": 9, "t": 0.0}
{"M": "3,1/2,3/2,2", "deg": 8, "t": 0.01}
{"M": "3,1,3/2,2", "deg": 6, "t": 0.01}
{"M": "3,-3/2,2,2", "deg": 8, "t": 0.01}
{"M": "3,-1,2,2", "deg": 3, "t": 0.0}
{"M": "3,-1/2,2,2", "deg": 11, "t": 0.03}
{"M": "3,0,2,2", "deg": 6, "t": 0.0}
{"M": "3,1/2,2,2", "deg": 11, "t": 0.02}
{"M": "3,1,2,2", "deg": 4, "r1": 2, "zpol": "w^4 - w - 1", "regs": [-1.4720532433383482], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.08}
{"M": "3,3/2,2,2", "deg": 7, "t": 0.01}
{"M": "3,-3/2,5/2,2", "deg": 9, "t": 0.01}
{"M": "3,-1,5/2,2", "deg": 11, "t": 0.02}
{"M": "3,-1/2,5/2,2", "deg": 14, "t": 0.04}
{"M": "3,0,5/2,2", "deg": 15, "t": 0.02}
{"M": "3,1/2,5/2,2", "deg": 7, "t": 0.01}
{"M": "3,1,5/2,2", "deg": 11, "t": 0.03}
{"M": "3,3/2,5/2,2", "deg": 6, "t": 0.01}
{"M": "3,-2,3,2", "deg": 5, "t": 0.01}
{"M": "3,-3/2,3,2", "deg": 10, "t": 0.03}
{"M": "3,-1,3,2", "deg": 7, "t": 0.01}
{"M": "3,-1/2,3,2", "deg": 17, "t": 0.08}
{"M": "3,0,3,2", "deg": 3, "t": 0.0}
{"M": "3,1/2,3,2", "deg": 17, "t": 0.07}
{"M": "3,1,3,2", "deg": 7, "t": 0.01}
{"M": "3,3/2,3,2", "deg": 9, "t": 0.02}
{"M": "3,2,3,2", "deg": 5, "t": 0.01}
{"M": "3,-2,7/2,2", "deg": 11, "t": 0.02}
{"M": "3,-3/2,7/2,2", "deg": 12, "t": 0.03}
{"M": "3,-1,7/2,2", "deg": 17, "t": 0.08}
{"M": "3,-1/2,7/2,2", "deg": 5, "t": 0.01}
{"M": "3,0,7/2,2", "deg": 21, "t": 0.05}
{"M": "3,1/2,7/2,2", "deg": 20, "t": 0.14}
{"M": "3,1,7/2,2", "deg": 17, "t": 0.08}
{"M": "3,3/2,7/2,2", "deg": 12, "t": 0.03}
{"M": "3,2,7/2,2", "deg": 8, "t": 0.02}
{"M": "3,-2,4,2", "deg": 6, "t": 0.01}
{"M": "3,-3/2,4,2", "deg": 15, "t": 0.06}
{"M": "3,-1,4,2", "deg": 2, "t": 0.0}
{"M": "3,-1/2,4,2", "deg": 23, "t": 0.14}
{"M": "3,0,4,2", "deg": 12, "t": 0.01}
{"M": "3,1/2,4,2", "deg": 23, "t": 0.16}
{"M": "3,1,4,2", "deg": 10, "t": 0.02}
{"M": "3,3/2,4,2", "deg": 15, "t": 0.08}
{"M": "3,2,4,2", "deg": 2, "t": 0.0}
{"M": "7/2,-1/2,1/2,2", "deg": 14, "t": 0.03}
{"M": "7/2,0,1/2,2", "deg": 14, "t": 0.02}
{"M": "7/2,1/2,1/2,2", "deg": 14, "t": 0.02}
{"M": "7/2,-1,1,2", "deg": 7, "t": 0.01}
{"M": "7/2,-1/2,1,2", "deg": 7, "t": 0.01}
{"M": "7/2,0,1,2", "deg": 7, "t": 0.0}
{"M": "7/2,1/2,1,2", "deg": 7, "t": 0.01}
{"M": "7/2,1,1,2", "deg": 7, "t": 0.01}
{"M": "7/2,-3/2,3/2,2", "deg": 16, "t": 0.04}
{"M": "7/2,-1,3/2,2", "deg": 16, "t": 0.04}
{"M": "7/2,-1/2,3/2,2", "deg": 19, "t": 0.07}
{"M": "7/2,0,3/2,2", "deg": 21, "t": 0.04}
{"M": "7/2,1/2,3/2,2", "deg": 19, "t": 0.06}
{"M": "7/2,1,3/2,2", "deg": 14, "t": 0.03}
{"M": "7/2,3/2,3/2,2", "deg": 17, "t": 0.04}
{"M": "7/2,-3/2,2,2", "deg": 5, "t": 0.0}
{"M": "7/2,-1,2,2", "deg": 10, "t": 0.02}
{"M": "7/2,-1/2,2,2", "deg": 13, "t": 0.03}
{"M": "7/2,0,2,2", "deg": 14, "t": 0.02}
{"M": "7/2,1/2,2,2", "deg": 13, "t": 0.03}
{"M": "7/2,1,2,2", "deg": 10, "t": 0.02}
{"M": "7/2,3/2,2,2", "deg": 3, "t": 0.0}
{"M": "7/2,-2,5/2,2", "deg": 20, "t": 0.07}
{"M": "7/2,-3/2,5/2,2", "deg": 20, "t": 0.08}
{"M": "7/2,-1,5/2,2", "deg": 27, "t": 0.15}
{"M": "7/2,-1/2,5/2,2", "deg": 33, "t": 0.22}
{"M": "7/2,0,5/2,2", "deg": 35, "t": 0.46}
{"M": "7/2,1/2,5/2,2", "deg": 33, "t": 0.22}
{"M": "7/2,1,5/2,2", "deg": 9, "t": 0.02}
{"M": "7/2,3/2,5/2,2", "deg": 17, "t": 0.06}
{"M": "7/2,2,5/2,2", "deg": 21, "t": 0.08}
{"M": "7/2,-2,3,2", "deg": 11, "t": 0.03}
{"M": "7/2,-3/2,3,2", "deg": 12, "t": 0.03}
{"M": "7/2,-1,3,2", "deg": 17, "t": 0.08}
{"M": "7/2,-1/2,3,2", "deg": 20, "t": 0.09}
{"M": "7/2,0,3,2", "deg": 21, "t": 0.05}
{"M": "7/2,1/2,3,2", "deg": 4, "r1": 2, "zpol": "w^4 - w - 1", "regs": [-1.4720532433383482], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.17}
{"M": "7/2,1,3,2", "deg": 17, "t": 0.1}
{"M": "7/2,3/2,3,2", "deg": 12, "t": 0.04}
{"M": "7/2,2,3,2", "deg": 4, "r1": 2, "zpol": "w^4 - w^3 + 2*w - 1", "regs": [1.1715085684506532], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.12}
{"M": "7/2,-2,7/2,2", "deg": 24, "t": 0.14}
{"M": "7/2,-3/2,7/2,2", "deg": 31, "t": 0.23}
{"M": "7/2,-1,7/2,2", "deg": 41, "t": 0.49}
{"M": "7/2,-1/2,7/2,2", "deg": 47, "t": 0.63}
{"M": "7/2,0,7/2,2", "deg": 7, "t": 0.01}
{"M": "7/2,1/2,7/2,2", "deg": 47, "t": 0.62}
{"M": "7/2,1,7/2,2", "deg": 41, "t": 0.48}
{"M": "7/2,3/2,7/2,2", "deg": 31, "t": 0.28}
{"M": "7/2,2,7/2,2", "deg": 14, "t": 0.04}
{"M": "7/2,-5/2,4,2", "deg": 13, "t": 0.03}
{"M": "7/2,-2,4,2", "deg": 13, "t": 0.03}
{"M": "7/2,-3/2,4,2", "deg": 19, "t": 0.09}
{"M": "7/2,-1,4,2", "deg": 24, "t": 0.16}
{"M": "7/2,-1/2,4,2", "deg": 3, "t": 0.01}
{"M": "7/2,0,4,2", "deg": 28, "t": 0.19}
{"M": "7/2,1/2,4,2", "deg": 27, "t": 0.18}
{"M": "7/2,1,4,2", "deg": 24, "t": 0.24}
{"M": "7/2,3/2,4,2", "deg": 19, "t": 0.11}
{"M": "7/2,2,4,2", "deg": 12, "t": 0.03}
{"M": "7/2,5/2,4,2", "deg": 12, "t": 0.03}
{"M": "4,-1/2,1/2,2", "deg": 8, "t": 0.01}
{"M": "4,0,1/2,2", "deg": 8, "t": 0.01}
{"M": "4,1/2,1/2,2", "deg": 8, "t": 0.01}
{"M": "4,-1,1,2", "deg": 3, "t": 0.0}
{"M": "4,-1/2,1,2", "deg": 8, "t": 0.01}
{"M": "4,0,1,2", "deg": 4, "r1": 2, "zpol": "w^4 - w - 1", "regs": [-0.9813688288922321], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.04}
{"M": "4,1/2,1,2", "deg": 3, "t": 0.0}
{"M": "4,1,1,2", "deg": 4, "r1": 2, "zpol": "w^4 - w^3 - w^2 - w - 1", "regs": [-0.7648345144447389], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.09}
{"M": "4,-3/2,3/2,2", "deg": 9, "t": 0.01}
{"M": "4,-1,3/2,2", "deg": 2, "t": 0.0}
{"M": "4,-1/2,3/2,2", "deg": 11, "t": 0.02}
{"M": "4,0,3/2,2", "deg": 12, "t": 0.01}
{"M": "4,1/2,3/2,2", "deg": 11, "t": 0.02}
{"M": "4,1,3/2,2", "deg": 5, "t": 0.01}
{"M": "4,3/2,3/2,2", "deg": 8, "t": 0.01}
{"M": "4,-3/2,2,2", "deg": 10, "t": 0.02}
{"M": "4,-1,2,2", "deg": 6, "t": 0.01}
{"M": "4,-1/2,2,2", "deg": 15, "t": 0.04}
{"M": "4,0,2,2", "deg": 8, "t": 0.01}
{"M": "4,1/2,2,2", "deg": 15, "t": 0.04}
{"M": "4,1,2,2", "deg": 6, "t": 0.01}
{"M": "4,3/2,2,2", "deg": 8, "t": 0.01}
{"M": "4,-2,5/2,2", "deg": 11, "t": 0.02}
{"M": "4,-3/2,5/2,2", "deg": 8, "t": 0.01}
{"M": "4,-1,5/2,2", "deg": 16, "t": 0.06}
{"M": "4,-1/2,5/2,2", "deg": 19, "t": 0.08}
{"M": "4,0,5/2,2", "deg": 20, "t": 0.04}
{"M": "4,1/2,5/2,2", "deg": 19, "t": 0.07}
{"M": "4,1,5/2,2", "deg": 16, "t": 0.05}
{"M": "4,3/2,5/2,2", "deg": 11, "t": 0.02}
{"M": "4,2,5/2,2", "deg": 9, "t": 0.01}
{"M": "4,-2,3,2", "deg": 6, "t": 0.01}
{"M": "4,-3/2,3,2", "deg": 15, "t": 0.04}
{"M": "4,-1,3,2", "deg": 8, "t": 0.01}
{"M": "4,-1/2,3,2", "deg": 23, "t": 0.13}
{"M": "4,0,3,2", "deg": 12, "t": 0.01}
{"M": "4,1/2,3,2", "deg": 23, "t": 0.13}
{"M": "4,1,3,2", "deg": 3, "t": 0.0}
{"M": "4,3/2,3,2", "deg": 15, "t": 0.05}
{"M": "4,2,3,2", "deg": 4, "r1": 2, "zpol": "w^4 - w^3 - 2*w^2 - w + 1", "regs": [1.3934022782077842], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.07}
{"M": "4,-5/2,7/2,2", "deg": 13, "t": 0.03}
{"M": "4,-2,7/2,2", "deg": 13, "t": 0.03}
{"M": "4,-3/2,7/2,2", "deg": 19, "t": 0.09}
{"M": "4,-1,7/2,2", "deg": 24, "t": 0.13}
{"M": "4,-1/2,7/2,2", "deg": 27, "t": 0.17}
{"M": "4,0,7/2,2", "deg": 28, "t": 0.19}
{"M": "4,1/2,7/2,2", "deg": 9, "t": 0.02}
{"M": "4,1,7/2,2", "deg": 24, "t": 0.12}
{"M": "4,3/2,7/2,2", "deg": 19, "t": 0.09}
{"M": "4,2,7/2,2", "deg": 12, "t": 0.02}
{"M": "4,5/2,7/2,2", "deg": 12, "t": 0.02}
{"M": "4,-5/2,4,2", "deg": 14, "t": 0.04}
{"M": "4,-2,4,2", "deg": 8, "t": 0.01}
{"M": "4,-3/2,4,2", "deg": 23, "t": 0.14}
{"M": "4,-1,4,2", "deg": 14, "t": 0.03}
{"M": "4,-1/2,4,2", "deg": 31, "t": 0.25}
{"M": "4,0,4,2", "deg": 4, "r1": 2, "zpol": "w^4 - w - 1", "regs": [-1.4720532433383482], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.06}
{"M": "4,1/2,4,2", "deg": 31, "t": 0.26}
{"M": "4,1,4,2", "deg": 14, "t": 0.03}
{"M": "4,3/2,4,2", "deg": 23, "t": 0.18}
{"M": "4,2,4,2", "deg": 8, "t": 0.01}
{"M": "4,5/2,4,2", "deg": 9, "t": 0.02}
{"M": "1/2,0,1/2,3", "deg": 2, "t": 0.0}
{"M": "1/2,0,1,3", "deg": 2, "t": 0.0}
{"M": "1/2,0,3/2,3", "deg": 6, "t": 0.0}
{"M": "1/2,-1/2,2,3", "deg": 8, "t": 0.02}
{"M": "1/2,0,2,3", "deg": 2, "t": 0.0}
{"M": "1/2,1/2,2,3", "deg": 9, "t": 0.01}
{"M": "1/2,-1/2,5/2,3", "deg": 5, "t": 0.0}
{"M": "1/2,0,5/2,3", "deg": 10, "t": 0.01}
{"M": "1/2,1/2,5/2,3", "deg": 5, "t": 0.0}
{"M": "1/2,-1/2,3,3", "deg": 12, "t": 0.03}
{"M": "1/2,0,3,3", "deg": 6, "t": 0.0}
{"M": "1/2,1/2,3,3", "deg": 12, "t": 0.04}
{"M": "1/2,-1/2,7/2,3", "deg": 7, "t": 0.01}
{"M": "1/2,0,7/2,3", "deg": 14, "t": 0.02}
{"M": "1/2,1/2,7/2,3", "deg": 7, "t": 0.01}
{"M": "1/2,-1/2,4,3", "deg": 16, "t": 0.06}
{"M": "1/2,0,4,3", "deg": 8, "t": 0.0}
{"M": "1/2,1/2,4,3", "deg": 16, "t": 0.08}
{"M": "1,0,1/2,3", "deg": 2, "t": 0.0}
{"M": "1,-1/2,1,3", "deg": 1, "t": 0.0}
{"M": "1,0,1,3", "deg": 1, "t": 0.0}
{"M": "1,1/2,1,3", "deg": 7, "t": 0.01}
{"M": "1,-1/2,3/2,3", "deg": 4, "r1": 2, "zpol": "w^4 - 3*w^2 - w + 2", "regs": [0.9272779707986932], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.09}
{"M": "1,0,3/2,3", "deg": 3, "t": 0.0}
{"M": "1,1/2,3/2,3", "deg": 7, "t": 0.01}
{"M": "1,-1/2,2,3", "deg": 2, "t": 0.0}
{"M": "1,0,2,3", "deg": 2, "t": 0.0}
{"M": "1,1/2,2,3", "deg": 6, "t": 0.01}
{"M": "1,-1/2,5/2,3", "deg": 8, "t": 0.01}
{"M": "1,0,5/2,3", "deg": 5, "t": 0.0}
{"M": "1,1/2,5/2,3", "deg": 10, "t": 0.02}
{"M": "1,-1/2,3,3", "deg": 10, "t": 0.02}
{"M": "1,0,3,3", "deg": 3, "t": 0.0}
{"M": "1,1/2,3,3", "deg": 12, "t": 0.03}
{"M": "1,-1,7/2,3", "deg": 3, "t": 0.0}
{"M": "1,-1/2,7/2,3", "deg": 12, "t": 0.03}
{"M": "1,0,7/2,3", "deg": 7, "t": 0.0}
{"M": "1,1/2,7/2,3", "deg": 14, "t": 0.04}
{"M": "1,1,7/2,3", "deg": 8, "t": 0.01}
{"M": "1,-1,4,3", "deg": 4, "r1": 2, "zpol": "w^4 - 5*w^2 - 3*w + 2", "regs": [-1.2252152019832903], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.09}
{"M": "1,-1/2,4,3", "deg": 14, "t": 0.04}
{"M": "1,0,4,3", "deg": 4, "r1": 2, "zpol": "w^4 - w - 1", "regs": [-0.32712294296407735], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.04}
{"M": "1,1/2,4,3", "deg": 16, "t": 0.07}
{"M": "1,1,4,3", "deg": 4, "r1": 2, "zpol": "w^4 - 2*w - 1", "regs": [0.8085284595554563], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.08}
{"M": "3/2,0,1/2,3", "deg": 6, "t": 0.0}
{"M": "3/2,-1/2,1,3", "deg": 5, "t": 0.01}
{"M": "3/2,0,1,3", "deg": 3, "t": 0.0}
{"M": "3/2,1/2,1,3", "deg": 7, "t": 0.01}
{"M": "3/2,-1/2,3/2,3", "deg": 4, "r1": 2, "zpol": "w^4 - w^3 + 2*w - 1", "regs": [0.7810057123004355], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.07}
{"M": "3/2,0,3/2,3", "deg": 3, "t": 0.0}
{"M": "3/2,1/2,3/2,3", "deg": 3, "t": 0.0}
{"M": "3/2,-1/2,2,3", "deg": 10, "t": 0.02}
{"M": "3/2,0,2,3", "deg": 6, "t": 0.0}
{"M": "3/2,1/2,2,3", "deg": 9, "t": 0.01}
{"M": "3/2,-1,5/2,3", "deg": 12, "t": 0.02}
{"M": "3/2,-1/2,5/2,3", "deg": 1, "t": 0.0}
{"M": "3/2,0,5/2,3", "deg": 15, "t": 0.02}
{"M": "3/2,1/2,5/2,3", "deg": 6, "t": 0.01}
{"M": "3/2,1,5/2,3", "deg": 13, "t": 0.03}
{"M": "3/2,-1,3,3", "deg": 7, "t": 0.01}
{"M": "3/2,-1/2,3,3", "deg": 15, "t": 0.05}
{"M": "3/2,0,3,3", "deg": 9, "t": 0.01}
{"M": "3/2,1/2,3,3", "deg": 15, "t": 0.06}
{"M": "3/2,1,3,3", "deg": 6, "t": 0.01}
{"M": "3/2,-1,7/2,3", "deg": 2, "t": 0.0}
{"M": "3/2,-1/2,7/2,3", "deg": 9, "t": 0.01}
{"M": "3/2,0,7/2,3", "deg": 21, "t": 0.04}
{"M": "3/2,1/2,7/2,3", "deg": 9, "t": 0.02}
{"M": "3/2,1,7/2,3", "deg": 12, "t": 0.02}
{"M": "3/2,-1,4,3", "deg": 9, "t": 0.02}
{"M": "3/2,-1/2,4,3", "deg": 21, "t": 0.13}
{"M": "3/2,0,4,3", "deg": 12, "t": 0.01}
{"M": "3/2,1/2,4,3", "deg": 21, "t": 0.14}
{"M": "3/2,1,4,3", "deg": 8, "t": 0.02}
{"M": "2,-1/2,1/2,3", "deg": 8, "t": 0.01}
{"M": "2,0,1/2,3", "deg": 2, "t": 0.0}
{"M": "2,1/2,1/2,3", "deg": 9, "t": 0.01}
{"M": "2,-1/2,1,3", "deg": 7, "t": 0.01}
{"M": "2,0,1,3", "deg": 2, "t": 0.0}
{"M": "2,1/2,1,3", "deg": 5, "t": 0.01}
{"M": "2,-1/2,3/2,3", "deg": 10, "t": 0.02}
{"M": "2,0,3/2,3", "deg": 6, "t": 0.0}
{"M": "2,1/2,3/2,3", "deg": 9, "t": 0.02}
{"M": "2,-1,2,3", "deg": 3, "t": 0.0}
{"M": "2,-1/2,2,3", "deg": 13, "t": 0.04}
{"M": "2,0,2,3", "deg": 2, "t": 0.0}
{"M": "2,1/2,2,3", "deg": 13, "t": 0.04}
{"M": "2,1,2,3", "deg": 3, "t": 0.0}
{"M": "2,-1,5/2,3", "deg": 7, "t": 0.01}
{"M": "2,-1/2,5/2,3", "deg": 17, "t": 0.07}
{"M": "2,0,5/2,3", "deg": 10, "t": 0.01}
{"M": "2,1/2,5/2,3", "deg": 17, "t": 0.07}
{"M": "2,1,5/2,3", "deg": 4, "r1": 2, "zpol": "w^4 - w^3 - w^2 + 3*w - 1", "regs": [0.8227440655603029], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.11}
{"M": "2,-1,3,3", "deg": 4, "r1": 2, "zpol": "w^4 - 2*w^2 - 3*w - 1", "regs": [-1.0530910322150364], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.09}
{"M": "2,-1/2,3,3", "deg": 3, "t": 0.0}
{"M": "2,0,3,3", "deg": 6, "t": 0.0}
{"M": "2,1/2,3,3", "deg": 21, "t": 0.13}
{"M": "2,1,3,3", "deg": 3, "t": 0.0}
{"M": "2,-3/2,7/2,3", "deg": 18, "t": 0.07}
{"M": "2,-1,7/2,3", "deg": 9, "t": 0.01}
{"M": "2,-1/2,7/2,3", "deg": 25, "t": 0.16}
{"M": "2,0,7/2,3", "deg": 14, "t": 0.02}
{"M": "2,1/2,7/2,3", "deg": 25, "t": 0.12}
{"M": "2,1,7/2,3", "deg": 8, "t": 0.02}
{"M": "2,3/2,7/2,3", "deg": 21, "t": 0.11}
{"M": "2,-3/2,4,3", "deg": 20, "t": 0.1}
{"M": "2,-1,4,3", "deg": 1, "t": 0.0}
{"M": "2,-1/2,4,3", "deg": 29, "t": 0.31}
{"M": "2,0,4,3", "deg": 8, "t": 0.0}
{"M": "2,1/2,4,3", "deg": 29, "t": 0.27}
{"M": "2,1,4,3", "deg": 5, "t": 0.01}
{"M": "2,3/2,4,3", "deg": 19, "t": 0.1}
{"M": "5/2,-1/2,1/2,3", "deg": 5, "t": 0.01}
{"M": "5/2,0,1/2,3", "deg": 10, "t": 0.01}
{"M": "5/2,1/2,1/2,3", "deg": 5, "t": 0.01}
{"M": "5/2,-1/2,1,3", "deg": 9, "t": 0.01}
{"M": "5/2,0,1,3", "deg": 5, "t": 0.0}
{"M": "5/2,1/2,1,3", "deg": 10, "t": 0.01}
{"M": "5/2,-1,3/2,3", "deg": 12, "t": 0.02}
{"M": "5/2,-1/2,3/2,3", "deg": 5, "t": 0.0}
{"M": "5/2,0,3/2,3", "deg": 15, "t": 0.02}
{"M": "5/2,1/2,3/2,3", "deg": 3, "t": 0.0}
{"M": "5/2,1,3/2,3", "deg": 13, "t": 0.02}
{"M": "5/2,-1,2,3", "deg": 7, "t": 0.01}
{"M": "5/2,-1/2,2,3", "deg": 17, "t": 0.08}
{"M": "5/2,0,2,3", "deg": 10, "t": 0.01}
{"M": "5/2,1/2,2,3", "deg": 17, "t": 0.07}
{"M": "5/2,1,2,3", "deg": 3, "t": 0.0}
{"M": "5/2,-1,5/2,3", "deg": 16, "t": 0.05}
{"M": "5/2,-1/2,5/2,3", "deg": 11, "t": 0.02}
{"M": "5/2,0,5/2,3", "deg": 5, "t": 0.0}
{"M": "5/2,1/2,5/2,3", "deg": 11, "t": 0.02}
{"M": "5/2,1,5/2,3", "deg": 10, "t": 0.02}
{"M": "5/2,-3/2,3,3", "deg": 18, "t": 0.08}
{"M": "5/2,-1,3,3", "deg": 9, "t": 0.02}
{"M": "5/2,-1/2,3,3", "deg": 27, "t": 0.2}
{"M": "5/2,0,3,3", "deg": 15, "t": 0.02}
{"M": "5/2,1/2,3,3", "deg": 27, "t": 0.2}
{"M": "5/2,1,3,3", "deg": 9, "t": 0.02}
{"M": "5/2,3/2,3,3", "deg": 19, "t": 0.08}
{"M": "5/2,-3/2,7/2,3", "deg": 10, "t": 0.02}
{"M": "5/2,-1,7/2,3", "deg": 23, "t": 0.12}
{"M": "5/2,-1/2,7/2,3", "deg": 2, "t": 0.0}
{"M": "5/2,0,7/2,3", "deg": 35, "t": 0.51}
{"M": "5/2,1/2,7/2,3", "deg": 14, "t": 0.04}
{"M": "5/2,1,7/2,3", "deg": 23, "t": 0.12}
{"M": "5/2,3/2,7/2,3", "deg": 8, "t": 0.01}
{"M": "5/2,-3/2,4,3", "deg": 22, "t": 0.19}
{"M": "5/2,-1,4,3", "deg": 14, "t": 0.04}
{"M": "5/2,-1/2,4,3", "deg": 37, "t": 0.44}
{"M": "5/2,0,4,3", "deg": 20, "t": 0.04}
{"M": "5/2,1/2,4,3", "deg": 37, "t": 0.47}
{"M": "5/2,1,4,3", "deg": 14, "t": 0.04}
{"M": "5/2,3/2,4,3", "deg": 16, "t": 0.05}
{"M": "3,-1/2,1/2,3", "deg": 12, "t": 0.02}
{"M": "3,0,1/2,3", "deg": 6, "t": 0.0}
{"M": "3,1/2,1/2,3", "deg": 12, "t": 0.01}
{"M": "3,-1/2,1,3", "deg": 11, "t": 0.01}
{"M": "3,0,1,3", "deg": 3, "t": 0.0}
{"M": "3,1/2,1,3", "deg": 12, "t": 0.02}
{"M": "3,-1,3/2,3", "deg": 7, "t": 0.01}
{"M": "3,-1/2,3/2,3", "deg": 15, "t": 0.03}
{"M": "3,0,3/2,3", "deg": 9, "t": 0.0}
{"M": "3,1/2,3/2,3", "deg": 15, "t": 0.03}
{"M": "3,1,3/2,3", "deg": 6, "t": 0.01}
{"M": "3,-1,2,3", "deg": 4, "r1": 2, "zpol": "w^4 - 2*w^3 - w^2 + 2*w - 1", "regs": [-0.6861614560643444], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.07}
{"M": "3,-1/2,2,3", "deg": 21, "t": 0.09}
{"M": "3,0,2,3", "deg": 6, "t": 0.0}
{"M": "3,1/2,2,3", "deg": 7, "t": 0.01}
{"M": "3,1,2,3", "deg": 3, "t": 0.0}
{"M": "3,-3/2,5/2,3", "deg": 18, "t": 0.06}
{"M": "3,-1,5/2,3", "deg": 9, "t": 0.01}
{"M": "3,-1/2,5/2,3", "deg": 27, "t": 0.14}
{"M": "3,0,5/2,3", "deg": 15, "t": 0.02}
{"M": "3,1/2,5/2,3", "deg": 27, "t": 0.14}
{"M": "3,1,5/2,3", "deg": 9, "t": 0.02}
{"M": "3,3/2,5/2,3", "deg": 19, "t": 0.07}
{"M": "3,-3/2,3,3", "deg": 20, "t": 0.08}
{"M": "3,-1,3,3", "deg": 6, "t": 0.01}
{"M": "3,-1/2,3,3", "deg": 33, "t": 0.26}
{"M": "3,0,3,3", "deg": 3, "t": 0.0}
{"M": "3,1/2,3,3", "deg": 33, "t": 0.26}
{"M": "3,1,3,3", "deg": 6, "t": 0.01}
{"M": "3,3/2,3,3", "deg": 15, "t": 0.05}
{"M": "3,-3/2,7/2,3", "deg": 22, "t": 0.09}
{"M": "3,-1,7/2,3", "deg": 15, "t": 0.03}
{"M": "3,-1/2,7/2,3", "deg": 39, "t": 0.4}
{"M": "3,0,7/2,3", "deg": 21, "t": 0.05}
{"M": "3,1/2,7/2,3", "deg": 39, "t": 0.42}
{"M": "3,1,7/2,3", "deg": 15, "t": 0.05}
{"M": "3,3/2,7/2,3", "deg": 15, "t": 0.04}
{"M": "3,-3/2,4,3", "deg": 24, "t": 0.17}
{"M": "3,-1,4,3", "deg": 9, "t": 0.02}
{"M": "3,-1/2,4,3", "deg": 5, "t": 0.01}
{"M": "3,0,4,3", "deg": 12, "t": 0.01}
{"M": "3,1/2,4,3", "deg": 45, "t": 0.72}
{"M": "3,1,4,3", "deg": 9, "t": 0.02}
{"M": "3,3/2,4,3", "deg": 18, "t": 0.09}
{"M": "7/2,-1/2,1/2,3", "deg": 7, "t": 0.01}
{"M": "7/2,0,1/2,3", "deg": 14, "t": 0.02}
{"M": "7/2,1/2,1/2,3", "deg": 7, "t": 0.01}
{"M": "7/2,-1,1,3", "deg": 7, "t": 0.01}
{"M": "7/2,-1/2,1,3", "deg": 13, "t": 0.02}
{"M": "7/2,0,1,3", "deg": 7, "t": 0.0}
{"M": "7/2,1/2,1,3", "deg": 14, "t": 0.03}
{"M": "7/2,1,1,3", "deg": 8, "t": 0.01}
{"M": "7/2,-1,3/2,3", "deg": 16, "t": 0.04}
{"M": "7/2,-1/2,3/2,3", "deg": 9, "t": 0.02}
{"M": "7/2,0,3/2,3", "deg": 21, "t": 0.04}
{"M": "7/2,1/2,3/2,3", "deg": 9, "t": 0.01}
{"M": "7/2,1,3/2,3", "deg": 9, "t": 0.02}
{"M": "7/2,-3/2,2,3", "deg": 18, "t": 0.06}
{"M": "7/2,-1,2,3", "deg": 9, "t": 0.01}
{"M": "7/2,-1/2,2,3", "deg": 25, "t": 0.14}
{"M": "7/2,0,2,3", "deg": 14, "t": 0.02}
{"M": "7/2,1/2,2,3", "deg": 25, "t": 0.15}
{"M": "7/2,1,2,3", "deg": 8, "t": 0.01}
{"M": "7/2,3/2,2,3", "deg": 21, "t": 0.08}
{"M": "7/2,-3/2,5/2,3", "deg": 10, "t": 0.02}
{"M": "7/2,-1,5/2,3", "deg": 23, "t": 0.1}
{"M": "7/2,-1/2,5/2,3", "deg": 16, "t": 0.06}
{"M": "7/2,0,5/2,3", "deg": 35, "t": 0.46}
{"M": "7/2,1/2,5/2,3", "deg": 4, "r1": 2, "zpol": "w^4 - w - 1", "regs": [-1.3084917718563094], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.12}
{"M": "7/2,1,5/2,3", "deg": 23, "t": 0.11}
{"M": "7/2,3/2,5/2,3", "deg": 8, "t": 0.01}
{"M": "7/2,-3/2,3,3", "deg": 22, "t": 0.1}
{"M": "7/2,-1,3,3", "deg": 15, "t": 0.05}
{"M": "7/2,-1/2,3,3", "deg": 39, "t": 0.39}
{"M": "7/2,0,3,3", "deg": 21, "t": 0.05}
{"M": "7/2,1/2,3,3", "deg": 39, "t": 0.4}
{"M": "7/2,1,3,3", "deg": 15, "t": 0.04}
{"M": "7/2,3/2,3,3", "deg": 15, "t": 0.05}
{"M": "7/2,-2,7/2,3", "deg": 24, "t": 0.14}
{"M": "7/2,-3/2,7/2,3", "deg": 12, "t": 0.03}
{"M": "7/2,-1,7/2,3", "deg": 37, "t": 0.37}
{"M": "7/2,-1/2,7/2,3", "deg": 23, "t": 0.1}
{"M": "7/2,0,7/2,3", "deg": 7, "t": 0.01}
{"M": "7/2,1/2,7/2,3", "deg": 23, "t": 0.1}
{"M": "7/2,1,7/2,3", "deg": 37, "t": 0.35}
{"M": "7/2,3/2,7/2,3", "deg": 11, "t": 0.02}
{"M": "7/2,2,7/2,3", "deg": 27, "t": 0.18}
{"M": "7/2,-2,4,3", "deg": 13, "t": 0.03}
{"M": "7/2,-3/2,4,3", "deg": 29, "t": 0.3}
{"M": "7/2,-1,4,3", "deg": 22, "t": 0.15}
{"M": "7/2,-1/2,4,3", "deg": 53, "t": 1.02}
{"M": "7/2,0,4,3", "deg": 28, "t": 0.19}
{"M": "7/2,1/2,4,3", "deg": 53, "t": 1.12}
{"M": "7/2,1,4,3", "deg": 22, "t": 0.13}
{"M": "7/2,3/2,4,3", "deg": 29, "t": 0.26}
{"M": "7/2,2,4,3", "deg": 11, "t": 0.03}
{"M": "4,-1/2,1/2,3", "deg": 16, "t": 0.04}
{"M": "4,0,1/2,3", "deg": 8, "t": 0.01}
{"M": "4,1/2,1/2,3", "deg": 16, "t": 0.04}
{"M": "4,-1,1,3", "deg": 4, "r1": 2, "zpol": "w^4 - 2*w - 1", "regs": [-0.8085284595554563], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.07}
{"M": "4,-1/2,1,3", "deg": 15, "t": 0.02}
{"M": "4,0,1,3", "deg": 4, "r1": 2, "zpol": "w^4 - w - 1", "regs": [-0.9813688288922321], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.04}
{"M": "4,1/2,1,3", "deg": 16, "t": 0.05}
{"M": "4,1,1,3", "deg": 4, "r1": 2, "zpol": "w^4 - 5*w^2 - 3*w + 2", "regs": [1.2252152019832903], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.09}
{"M": "4,-1,3/2,3", "deg": 9, "t": 0.02}
{"M": "4,-1/2,3/2,3", "deg": 21, "t": 0.08}
{"M": "4,0,3/2,3", "deg": 12, "t": 0.01}
{"M": "4,1/2,3/2,3", "deg": 21, "t": 0.08}
{"M": "4,1,3/2,3", "deg": 8, "t": 0.02}
{"M": "4,-3/2,2,3", "deg": 20, "t": 0.07}
{"M": "4,-1,2,3", "deg": 2, "t": 0.0}
{"M": "4,-1/2,2,3", "deg": 29, "t": 0.17}
{"M": "4,0,2,3", "deg": 8, "t": 0.01}
{"M": "4,1/2,2,3", "deg": 29, "t": 0.19}
{"M": "4,1,2,3", "deg": 3, "t": 0.0}
{"M": "4,3/2,2,3", "deg": 19, "t": 0.07}
{"M": "4,-3/2,5/2,3", "deg": 22, "t": 0.07}
{"M": "4,-1,5/2,3", "deg": 14, "t": 0.04}
{"M": "4,-1/2,5/2,3", "deg": 37, "t": 0.29}
{"M": "4,0,5/2,3", "deg": 20, "t": 0.04}
{"M": "4,1/2,5/2,3", "deg": 37, "t": 0.31}
{"M": "4,1,5/2,3", "deg": 14, "t": 0.04}
{"M": "4,3/2,5/2,3", "deg": 16, "t": 0.06}
{"M": "4,-3/2,3,3", "deg": 24, "t": 0.12}
{"M": "4,-1,3,3", "deg": 9, "t": 0.02}
{"M": "4,-1/2,3,3", "deg": 45, "t": 0.58}
{"M": "4,0,3,3", "deg": 12, "t": 0.01}
{"M": "4,1/2,3,3", "deg": 9, "t": 0.02}
{"M": "4,1,3,3", "deg": 9, "t": 0.01}
{"M": "4,3/2,3,3", "deg": 16, "t": 0.07}
{"M": "4,-2,7/2,3", "deg": 13, "t": 0.03}
{"M": "4,-3/2,7/2,3", "deg": 29, "t": 0.2}
{"M": "4,-1,7/2,3", "deg": 22, "t": 0.1}
{"M": "4,-1/2,7/2,3", "deg": 53, "t": 0.81}
{"M": "4,0,7/2,3", "deg": 28, "t": 0.19}
{"M": "4,1/2,7/2,3", "deg": 53, "t": 0.88}
{"M": "4,1,7/2,3", "deg": 22, "t": 0.12}
{"M": "4,3/2,7/2,3", "deg": 29, "t": 0.18}
{"M": "4,2,7/2,3", "deg": 11, "t": 0.02}
{"M": "4,-2,4,3", "deg": 7, "t": 0.01}
{"M": "4,-3/2,4,3", "deg": 37, "t": 0.63}
{"M": "4,-1,4,3", "deg": 13, "t": 0.03}
{"M": "4,-1/2,4,3", "deg": 61, "t": 1.55}
{"M": "4,0,4,3", "deg": 4, "r1": 2, "zpol": "w^4 - w - 1", "regs": [-1.3084917718563094], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.07}
{"M": "4,1/2,4,3", "deg": 61, "t": 1.47}
{"M": "4,1,4,3", "deg": 13, "t": 0.02}
{"M": "4,3/2,4,3", "deg": 37, "t": 0.49}
{"M": "4,2,4,3", "deg": 1, "t": 0.0}
{"M": "1/3,0,1/3,2", "deg": 3, "t": 0.0}
{"M": "1/3,0,2/3,2", "deg": 9, "t": 0.0}
{"M": "1/3,-1/3,1,2", "deg": 9, "t": 0.01}
{"M": "1/3,0,1,2", "deg": 3, "t": 0.0}
{"M": "1/3,1/3,1,2", "deg": 11, "t": 0.02}
{"M": "1/3,-1/3,4/3,2", "deg": 12, "t": 0.03}
{"M": "1/3,0,4/3,2", "deg": 12, "t": 0.01}
{"M": "1/3,1/3,4/3,2", "deg": 13, "t": 0.03}
{"M": "1/3,-1/3,5/3,2", "deg": 5, "t": 0.01}
{"M": "1/3,0,5/3,2", "deg": 15, "t": 0.01}
{"M": "1/3,1/3,5/3,2", "deg": 5, "t": 0.01}
{"M": "1/3,-1/3,2,2", "deg": 18, "t": 0.09}
{"M": "1/3,0,2,2", "deg": 6, "t": 0.0}
{"M": "1/3,1/3,2,2", "deg": 18, "t": 0.08}
{"M": "1/3,-1/3,7/3,2", "deg": 21, "t": 0.14}
{"M": "1/3,0,7/3,2", "deg": 21, "t": 0.05}
{"M": "1/3,1/3,7/3,2", "deg": 21, "t": 0.16}
{"M": "1/3,-1/3,8/3,2", "deg": 8, "t": 0.01}
{"M": "1/3,0,8/3,2", "deg": 24, "t": 0.03}
{"M": "1/3,1/3,8/3,2", "deg": 8, "t": 0.01}
{"M": "1/3,-2/3,3,2", "deg": 27, "t": 0.32}
{"M": "1/3,-1/3,3,2", "deg": 27, "t": 0.2}
{"M": "1/3,0,3,2", "deg": 3, "t": 0.0}
{"M": "1/3,1/3,3,2", "deg": 27, "t": 0.35}
{"M": "1/3,2/3,3,2", "deg": 29, "t": 0.24}
{"M": "2/3,0,1/3,2", "deg": 9, "t": 0.01}
{"M": "2/3,-1/3,2/3,2", "deg": 9, "t": 0.01}
{"M": "2/3,0,2/3,2", "deg": 3, "t": 0.0}
{"M": "2/3,1/3,2/3,2", "deg": 10, "t": 0.02}
{"M": "2/3,-1/3,1,2", "deg": 3, "t": 0.0}
{"M": "2/3,0,1,2", "deg": 3, "t": 0.0}
{"M": "2/3,1/3,1,2", "deg": 11, "t": 0.02}
{"M": "2/3,-1/3,4/3,2", "deg": 4, "r1": 2, "zpol": "w^4 - 2*w^2 - 3*w - 1", "regs": [-0.6318546193290219], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.09}
{"M": "2/3,0,4/3,2", "deg": 12, "t": 0.01}
{"M": "2/3,1/3,4/3,2", "deg": 4, "r1": 2, "zpol": "w^4 - 3*w^2 - w + 2", "regs": [-1.39091695619804], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.1}
{"M": "2/3,-2/3,5/3,2", "deg": 15, "t": 0.05}
{"M": "2/3,-1/3,5/3,2", "deg": 15, "t": 0.04}
{"M": "2/3,0,5/3,2", "deg": 15, "t": 0.02}
{"M": "2/3,1/3,5/3,2", "deg": 15, "t": 0.06}
{"M": "2/3,2/3,5/3,2", "deg": 19, "t": 0.08}
{"M": "2/3,-2/3,2,2", "deg": 18, "t": 0.07}
{"M": "2/3,-1/3,2,2", "deg": 18, "t": 0.08}
{"M": "2/3,0,2,2", "deg": 6, "t": 0.0}
{"M": "2/3,1/3,2,2", "deg": 18, "t": 0.1}
{"M": "2/3,2/3,2,2", "deg": 20, "t": 0.08}
{"M": "2/3,-2/3,7/3,2", "deg": 7, "t": 0.01}
{"M": "2/3,-1/3,7/3,2", "deg": 7, "t": 0.01}
{"M": "2/3,0,7/3,2", "deg": 21, "t": 0.05}
{"M": "2/3,1/3,7/3,2", "deg": 7, "t": 0.01}
{"M": "2/3,2/3,7/3,2", "deg": 7, "t": 0.01}
{"M": "2/3,-2/3,8/3,2", "deg": 24, "t": 0.26}
{"M": "2/3,-1/3,8/3,2", "deg": 24, "t": 0.17}
{"M": "2/3,0,8/3,2", "deg": 24, "t": 0.04}
{"M": "2/3,1/3,8/3,2", "deg": 24, "t": 0.17}
{"M": "2/3,2/3,8/3,2", "deg": 24, "t": 0.17}
{"M": "2/3,-2/3,3,2", "deg": 27, "t": 0.31}
{"M": "2/3,-1/3,3,2", "deg": 27, "t": 0.21}
{"M": "2/3,0,3,2", "deg": 9, "t": 0.01}
{"M": "2/3,1/3,3,2", "deg": 27, "t": 0.27}
{"M": "2/3,2/3,3,2", "deg": 27, "t": 0.37}
{"M": "1,-1/3,1/3,2", "deg": 9, "t": 0.02}
{"M": "1,0,1/3,2", "deg": 3, "t": 0.0}
{"M": "1,1/3,1/3,2", "deg": 11, "t": 0.02}
{"M": "1,-1/3,2/3,2", "deg": 9, "t": 0.02}
{"M": "1,0,2/3,2", "deg": 3, "t": 0.0}
{"M": "1,1/3,2/3,2", "deg": 4, "r1": 2, "zpol": "w^4 - w - 1", "regs": [1.4720532433383482], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.15}
{"M": "1,-2/3,1,2", "deg": 9, "t": 0.02}
{"M": "1,-1/3,1,2", "deg": 9, "t": 0.02}
{"M": "1,1/3,1,2", "deg": 11, "t": 0.02}
{"M": "1,2/3,1,2", "deg": 17, "t": 0.05}
{"M": "1,-2/3,4/3,2", "deg": 12, "t": 0.03}
{"M": "1,-1/3,4/3,2", "deg": 3, "t": 0.0}
{"M": "1,0,4/3,2", "deg": 4, "r1": 2, "zpol": "w^4 - w - 1", "regs": [0.49068441444611605], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.04}
{"M": "1,1/3,4/3,2", "deg": 12, "t": 0.04}
{"M": "1,2/3,4/3,2", "deg": 17, "t": 0.06}
{"M": "1,-2/3,5/3,2", "deg": 3, "t": 0.0}
{"M": "1,-1/3,5/3,2", "deg": 15, "t": 0.06}
{"M": "1,0,5/3,2", "deg": 5, "t": 0.0}
{"M": "1,1/3,5/3,2", "deg": 15, "t": 0.05}
{"M": "1,2/3,5/3,2", "deg": 17, "t": 0.07}
{"M": "1,-2/3,2,2", "deg": 18, "t": 0.08}
{"M": "1,-1/3,2,2", "deg": 18, "t": 0.09}
{"M": "1,1/3,2,2", "deg": 18, "t": 0.13}
{"M": "1,2/3,2,2", "deg": 18, "t": 0.08}
{"M": "1,-1,7/3,2", "deg": 7, "t": 0.01}
{"M": "1,-2/3,7/3,2", "deg": 21, "t": 0.12}
{"M": "1,-1/3,7/3,2", "deg": 21, "t": 0.15}
{"M": "1,0,7/3,2", "deg": 7, "t": 0.0}
{"M": "1,1/3,7/3,2", "deg": 21, "t": 0.12}
{"M": "1,2/3,7/3,2", "deg": 21, "t": 0.11}
{"M": "1,1,7/3,2", "deg": 9, "t": 0.01}
{"M": "1,-1,8/3,2", "deg": 8, "t": 0.01}
{"M": "1,-2/3,8/3,2", "deg": 24, "t": 0.18}
{"M": "1,-1/3,8/3,2", "deg": 24, "t": 0.2}
{"M": "1,0,8/3,2", "deg": 8, "t": 0.0}
{"M": "1,1/3,8/3,2", "deg": 24, "t": 0.14}
{"M": "1,2/3,8/3,2", "deg": 24, "t": 0.27}
{"M": "1,1,8/3,2", "deg": 9, "t": 0.01}
{"M": "1,-2/3,3,2", "deg": 27, "t": 0.35}
{"M": "1,-1/3,3,2", "deg": 27, "t": 0.31}
{"M": "1,1/3,3,2", "deg": 27, "t": 0.25}
{"M": "1,2/3,3,2", "deg": 27, "t": 0.2}
{"M": "4/3,-1/3,1/3,2", "deg": 12, "t": 0.02}
{"M": "4/3,0,1/3,2", "deg": 12, "t": 0.01}
{"M": "4/3,1/3,1/3,2", "deg": 13, "t": 0.02}
{"M": "4/3,-1/3,2/3,2", "deg": 4, "r1": 2, "zpol": "w^4 - 2*w^2 - 3*w - 1", "regs": [-1.2637092386580437], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.08}
{"M": "4/3,0,2/3,2", "deg": 12, "t": 0.01}
{"M": "4/3,1/3,2/3,2", "deg": 3, "t": 0.0}
{"M": "4/3,-2/3,1,2", "deg": 12, "t": 0.02}
{"M": "4/3,-1/3,1,2", "deg": 12, "t": 0.02}
{"M": "4/3,0,1,2", "deg": 4, "r1": 2, "zpol": "w^4 - w - 1", "regs": [0.9813688288922321], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.03}
{"M": "4/3,1/3,1,2", "deg": 5, "t": 0.0}
{"M": "4/3,2/3,1,2", "deg": 17, "t": 0.05}
{"M": "4/3,-2/3,4/3,2", "deg": 15, "t": 0.03}
{"M": "4/3,-1/3,4/3,2", "deg": 15, "t": 0.04}
{"M": "4/3,0,4/3,2", "deg": 4, "r1": 2, "zpol": "w^4 - w - 1", "regs": [1.4720532433383482], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.06}
{"M": "4/3,1/3,4/3,2", "deg": 14, "t": 0.03}
{"M": "4/3,2/3,4/3,2", "deg": 16, "t": 0.05}
{"M": "4/3,-1,5/3,2", "deg": 18, "t": 0.07}
{"M": "4/3,-2/3,5/3,2", "deg": 6, "t": 0.01}
{"M": "4/3,-1/3,5/3,2", "deg": 1, "t": 0.0}
{"M": "4/3,0,5/3,2", "deg": 20, "t": 0.04}
{"M": "4/3,1/3,5/3,2", "deg": 4, "r1": 2, "zpol": "w^4 - w - 1", "regs": [1.2267110361152902], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.1}
{"M": "4/3,2/3,5/3,2", "deg": 5, "t": 0.0}
{"M": "4/3,1,5/3,2", "deg": 25, "t": 0.12}
{"M": "4/3,-1,2,2", "deg": 7, "t": 0.01}
{"M": "4/3,-2/3,2,2", "deg": 3, "t": 0.0}
{"M": "4/3,-1/3,2,2", "deg": 22, "t": 0.11}
{"M": "4/3,0,2,2", "deg": 8, "t": 0.01}
{"M": "4/3,1/3,2,2", "deg": 22, "t": 0.11}
{"M": "4/3,2/3,2,2", "deg": 18, "t": 0.08}
{"M": "4/3,1,2,2", "deg": 8, "t": 0.01}
{"M": "4/3,-1,7/3,2", "deg": 3, "t": 0.0}
{"M": "4/3,-2/3,7/3,2", "deg": 24, "t": 0.12}
{"M": "4/3,-1/3,7/3,2", "deg": 26, "t": 0.15}
{"M": "4/3,0,7/3,2", "deg": 28, "t": 0.16}
{"M": "4/3,1/3,7/3,2", "deg": 26, "t": 0.15}
{"M": "4/3,2/3,7/3,2", "deg": 21, "t": 0.12}
{"M": "4/3,1,7/3,2", "deg": 23, "t": 0.13}
{"M": "4/3,-1,8/3,2", "deg": 27, "t": 0.22}
{"M": "4/3,-2/3,8/3,2", "deg": 9, "t": 0.02}
{"M": "4/3,-1/3,8/3,2", "deg": 10, "t": 0.02}
{"M": "4/3,0,8/3,2", "deg": 32, "t": 0.4}
{"M": "4/3,1/3,8/3,2", "deg": 10, "t": 0.02}
{"M": "4/3,2/3,8/3,2", "deg": 7, "t": 0.01}
{"M": "4/3,1,8/3,2", "deg": 24, "t": 0.16}
{"M": "4/3,-4/3,3,2", "deg": 30, "t": 0.41}
{"M": "4/3,-1,3,2", "deg": 10, "t": 0.02}
{"M": "4/3,-2/3,3,2", "deg": 30, "t": 0.27}
{"M": "4/3,-1/3,3,2", "deg": 34, "t": 0.41}
{"M": "4/3,0,3,2", "deg": 12, "t": 0.01}
{"M": "4/3,1/3,3,2", "deg": 34, "t": 0.41}
{"M": "4/3,2/3,3,2", "deg": 28, "t": 0.24}
{"M": "4/3,1,3,2", "deg": 9, "t": 0.02}
{"M": "4/3,4/3,3,2", "deg": 35, "t": 0.47}
{"M": "5/3,-1/3,1/3,2", "deg": 5, "t": 0.01}
{"M": "5/3,0,1/3,2", "deg": 15, "t": 0.02}
{"M": "5/3,1/3,1/3,2", "deg": 5, "t": 0.01}
{"M": "5/3,-2/3,2/3,2", "deg": 15, "t": 0.03}
{"M": "5/3,-1/3,2/3,2", "deg": 15, "t": 0.03}
{"M": "5/3,0,2/3,2", "deg": 15, "t": 0.02}
{"M": "5/3,1/3,2/3,2", "deg": 15, "t": 0.04}
{"M": "5/3,2/3,2/3,2", "deg": 19, "t": 0.05}
{"M": "5/3,-2/3,1,2", "deg": 15, "t": 0.03}
{"M": "5/3,-1/3,1,2", "deg": 15, "t": 0.03}
{"M": "5/3,0,1,2", "deg": 5, "t": 0.0}
{"M": "5/3,1/3,1,2", "deg": 15, "t": 0.03}
{"M": "5/3,2/3,1,2", "deg": 7, "t": 0.01}
{"M": "5/3,-1,4/3,2", "deg": 18, "t": 0.06}
{"M": "5/3,-2/3,4/3,2", "deg": 6, "t": 0.01}
{"M": "5/3,-1/3,4/3,2", "deg": 5, "t": 0.0}
{"M": "5/3,0,4/3,2", "deg": 20, "t": 0.04}
{"M": "5/3,1/3,4/3,2", "deg": 2, "t": 0.0}
{"M": "5/3,2/3,4/3,2", "deg": 3, "t": 0.0}
{"M": "5/3,1,4/3,2", "deg": 25, "t": 0.1}
{"M": "5/3,-1,5/3,2", "deg": 21, "t": 0.09}
{"M": "5/3,-2/3,5/3,2", "deg": 21, "t": 0.09}
{"M": "5/3,-1/3,5/3,2", "deg": 23, "t": 0.12}
{"M": "5/3,0,5/3,2", "deg": 5, "t": 0.0}
{"M": "5/3,1/3,5/3,2", "deg": 23, "t": 0.11}
{"M": "5/3,2/3,5/3,2", "deg": 17, "t": 0.07}
{"M": "5/3,1,5/3,2", "deg": 23, "t": 0.13}
{"M": "5/3,-1,2,2", "deg": 8, "t": 0.01}
{"M": "5/3,-2/3,2,2", "deg": 24, "t": 0.13}
{"M": "5/3,-1/3,2,2", "deg": 4, "r1": 2, "zpol": "w^4 - w - 1", "regs": [1.4720532433383482], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.18}
{"M": "5/3,0,2,2", "deg": 10, "t": 0.01}
{"M": "5/3,1/3,2,2", "deg": 28, "t": 0.18}
{"M": "5/3,2/3,2,2", "deg": 22, "t": 0.09}
{"M": "5/3,1,2,2", "deg": 7, "t": 0.01}
{"M": "5/3,-4/3,7/3,2", "deg": 9, "t": 0.01}
{"M": "5/3,-1,7/3,2", "deg": 27, "t": 0.21}
{"M": "5/3,-2/3,7/3,2", "deg": 1, "t": 0.0}
{"M": "5/3,-1/3,7/3,2", "deg": 11, "t": 0.03}
{"M": "5/3,0,7/3,2", "deg": 35, "t": 0.52}
{"M": "5/3,1/3,7/3,2", "deg": 11, "t": 0.03}
{"M": "5/3,2/3,7/3,2", "deg": 7, "t": 0.01}
{"M": "5/3,1,7/3,2", "deg": 21, "t": 0.17}
{"M": "5/3,4/3,7/3,2", "deg": 5, "t": 0.01}
{"M": "5/3,-4/3,8/3,2", "deg": 30, "t": 0.27}
{"M": "5/3,-1,8/3,2", "deg": 3, "t": 0.0}
{"M": "5/3,-2/3,8/3,2", "deg": 32, "t": 0.28}
{"M": "5/3,-1/3,8/3,2", "deg": 38, "t": 0.54}
{"M": "5/3,0,8/3,2", "deg": 40, "t": 0.12}
{"M": "5/3,1/3,8/3,2", "deg": 38, "t": 0.46}
{"M": "5/3,2/3,8/3,2", "deg": 32, "t": 0.28}
{"M": "5/3,1,8/3,2", "deg": 24, "t": 0.18}
{"M": "5/3,4/3,8/3,2", "deg": 31, "t": 0.33}
{"M": "5/3,-4/3,3,2", "deg": 3, "t": 0.0}
{"M": "5/3,-1,3,2", "deg": 11, "t": 0.03}
{"M": "5/3,-2/3,3,2", "deg": 37, "t": 0.51}
{"M": "5/3,-1/3,3,2", "deg": 43, "t": 0.9}
{"M": "5/3,0,3,2", "deg": 15, "t": 0.01}
{"M": "5/3,1/3,3,2", "deg": 43, "t": 0.65}
{"M": "5/3,2/3,3,2", "deg": 37, "t": 0.54}
{"M": "5/3,1,3,2", "deg": 9, "t": 0.02}
{"M": "5/3,4/3,3,2", "deg": 29, "t": 0.35}
{"M": "2,-1/3,1/3,2", "deg": 18, "t": 0.06}
{"M": "2,0,1/3,2", "deg": 6, "t": 0.0}
{"M": "2,1/3,1/3,2", "deg": 18, "t": 0.05}
{"M": "2,-2/3,2/3,2", "deg": 18, "t": 0.06}
{"M": "2,-1/3,2/3,2", "deg": 18, "t": 0.06}
{"M": "2,0,2/3,2", "deg": 6, "t": 0.0}
{"M": "2,1/3,2/3,2", "deg": 18, "t": 0.06}
{"M": "2,2/3,2/3,2", "deg": 20, "t": 0.06}
{"M": "2,-2/3,1,2", "deg": 18, "t": 0.05}
{"M": "2,-1/3,1,2", "deg": 18, "t": 0.06}
{"M": "2,1/3,1,2", "deg": 18, "t": 0.05}
{"M": "2,2/3,1,2", "deg": 18, "t": 0.06}
{"M": "2,-1,4/3,2", "deg": 7, "t": 0.01}
{"M": "2,-2/3,4/3,2", "deg": 21, "t": 0.09}
{"M": "2,-1/3,4/3,2", "deg": 22, "t": 0.09}
{"M": "2,0,4/3,2", "deg": 8, "t": 0.0}
{"M": "2,1/3,4/3,2", "deg": 22, "t": 0.08}
{"M": "2,2/3,4/3,2", "deg": 8, "t": 0.01}
{"M": "2,1,4/3,2", "deg": 8, "t": 0.01}
{"M": "2,-1,5/3,2", "deg": 8, "t": 0.01}
{"M": "2,-2/3,5/3,2", "deg": 24, "t": 0.12}
{"M": "2,-1/3,5/3,2", "deg": 28, "t": 0.15}
{"M": "2,0,5/3,2", "deg": 10, "t": 0.01}
{"M": "2,1/3,5/3,2", "deg": 7, "t": 0.01}
{"M": "2,2/3,5/3,2", "deg": 22, "t": 0.1}
{"M": "2,1,5/3,2", "deg": 7, "t": 0.01}
{"M": "2,-4/3,2,2", "deg": 27, "t": 0.19}
{"M": "2,-2/3,2,2", "deg": 28, "t": 0.2}
{"M": "2,-1/3,2,2", "deg": 34, "t": 0.41}
{"M": "2,1/3,2,2", "deg": 34, "t": 0.34}
{"M": "2,2/3,2,2", "deg": 28, "t": 0.19}
{"M": "2,4/3,2,2", "deg": 32, "t": 0.27}
{"M": "2,-4/3,7/3,2", "deg": 30, "t": 0.3}
{"M": "2,-1,7/3,2", "deg": 10, "t": 0.02}
{"M": "2,-2/3,7/3,2", "deg": 34, "t": 0.39}
{"M": "2,-1/3,7/3,2", "deg": 5, "t": 0.01}
{"M": "2,0,7/3,2", "deg": 14, "t": 0.02}
{"M": "2,1/3,7/3,2", "deg": 40, "t": 0.47}
{"M": "2,2/3,7/3,2", "deg": 34, "t": 0.36}
{"M": "2,1,7/3,2", "deg": 8, "t": 0.01}
{"M": "2,4/3,7/3,2", "deg": 29, "t": 0.3}
{"M": "2,-4/3,8/3,2", "deg": 33, "t": 0.39}
{"M": "2,-1,8/3,2", "deg": 11, "t": 0.02}
{"M": "2,-2/3,8/3,2", "deg": 4, "r1": 2, "zpol": "w^4 - w - 1", "regs": [1.4720532433383482], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.19}
{"M": "2,-1/3,8/3,2", "deg": 46, "t": 0.96}
{"M": "2,0,8/3,2", "deg": 16, "t": 0.02}
{"M": "2,1/3,8/3,2", "deg": 46, "t": 0.73}
{"M": "2,2/3,8/3,2", "deg": 40, "t": 0.71}
{"M": "2,1,8/3,2", "deg": 10, "t": 0.02}
{"M": "2,4/3,8/3,2", "deg": 26, "t": 0.22}
{"M": "2,-5/3,3,2", "deg": 36, "t": 0.65}
{"M": "2,-4/3,3,2", "deg": 36, "t": 0.64}
{"M": "2,-2/3,3,2", "deg": 46, "t": 1.14}
{"M": "2,-1/3,3,2", "deg": 52, "t": 1.92}
{"M": "2,1/3,3,2", "deg": 52, "t": 1.19}
{"M": "2,2/3,3,2", "deg": 46, "t": 1.29}
{"M": "2,4/3,3,2", "deg": 27, "t": 0.55}
{"M": "2,5/3,3,2", "deg": 41, "t": 0.72}
{"M": "7/3,-1/3,1/3,2", "deg": 21, "t": 0.08}
{"M": "7/3,0,1/3,2", "deg": 21, "t": 0.05}
{"M": "7/3,1/3,1/3,2", "deg": 21, "t": 0.07}
{"M": "7/3,-2/3,2/3,2", "deg": 7, "t": 0.01}
{"M": "7/3,-1/3,2/3,2", "deg": 7, "t": 0.01}
{"M": "7/3,0,2/3,2", "deg": 21, "t": 0.04}
{"M": "7/3,1/3,2/3,2", "deg": 7, "t": 0.01}
{"M": "7/3,2/3,2/3,2", "deg": 7, "t": 0.01}
{"M": "7/3,-1,1,2", "deg": 7, "t": 0.01}
{"M": "7/3,-2/3,1,2", "deg": 21, "t": 0.09}
{"M": "7/3,-1/3,1,2", "deg": 21, "t": 0.07}
{"M": "7/3,0,1,2", "deg": 7, "t": 0.01}
{"M": "7/3,1/3,1,2", "deg": 21, "t": 0.08}
{"M": "7/3,2/3,1,2", "deg": 21, "t": 0.08}
{"M": "7/3,1,1,2", "deg": 5, "t": 0.01}
{"M": "7/3,-1,4/3,2", "deg": 24, "t": 0.09}
{"M": "7/3,-2/3,4/3,2", "deg": 24, "t": 0.11}
{"M": "7/3,-1/3,4/3,2", "deg": 26, "t": 0.12}
{"M": "7/3,0,4/3,2", "deg": 28, "t": 0.18}
{"M": "7/3,1/3,4/3,2", "deg": 26, "t": 0.13}
{"M": "7/3,2/3,4/3,2", "deg": 21, "t": 0.1}
{"M": "7/3,1,4/3,2", "deg": 10, "t": 0.02}
{"M": "7/3,-4/3,5/3,2", "deg": 9, "t": 0.02}
{"M": "7/3,-1,5/3,2", "deg": 27, "t": 0.17}
{"M": "7/3,-2/3,5/3,2", "deg": 5, "t": 0.0}
{"M": "7/3,-1/3,5/3,2", "deg": 11, "t": 0.02}
{"M": "7/3,0,5/3,2", "deg": 35, "t": 0.54}
{"M": "7/3,1/3,5/3,2", "deg": 11, "t": 0.02}
{"M": "7/3,2/3,5/3,2", "deg": 3, "t": 0.0}
{"M": "7/3,1,5/3,2", "deg": 21, "t": 0.09}
{"M": "7/3,4/3,5/3,2", "deg": 11, "t": 0.02}
{"M": "7/3,-4/3,2,2", "deg": 30, "t": 0.23}
{"M": "7/3,-1,2,2", "deg": 10, "t": 0.02}
{"M": "7/3,-2/3,2,2", "deg": 34, "t": 0.39}
{"M": "7/3,-1/3,2,2", "deg": 40, "t": 0.41}
{"M": "7/3,0,2,2", "deg": 14, "t": 0.02}
{"M": "7/3,1/3,2,2", "deg": 8, "t": 0.01}
{"M": "7/3,2/3,2,2", "deg": 34, "t": 0.36}
{"M": "7/3,1,2,2", "deg": 8, "t": 0.01}
{"M": "7/3,4/3,2,2", "deg": 29, "t": 0.25}
{"M": "7/3,-4/3,7/3,2", "deg": 33, "t": 0.29}
{"M": "7/3,-1,7/3,2", "deg": 33, "t": 0.33}
{"M": "7/3,-2/3,7/3,2", "deg": 41, "t": 0.72}
{"M": "7/3,-1/3,7/3,2", "deg": 47, "t": 0.69}
{"M": "7/3,0,7/3,2", "deg": 7, "t": 0.01}
{"M": "7/3,1/3,7/3,2", "deg": 47, "t": 0.74}
{"M": "7/3,2/3,7/3,2", "deg": 41, "t": 0.66}
{"M": "7/3,1,7/3,2", "deg": 31, "t": 0.33}
{"M": "7/3,4/3,7/3,2", "deg": 25, "t": 0.18}
{"M": "7/3,-5/3,8/3,2", "deg": 12, "t": 0.02}
{"M": "7/3,-4/3,8/3,2", "deg": 12, "t": 0.03}
{"M": "7/3,-1,8/3,2", "deg": 38, "t": 0.74}
{"M": "7/3,-2/3,8/3,2", "deg": 16, "t": 0.06}
{"M": "7/3,-1/3,8/3,2", "deg": 2, "t": 0.0}
{"M": "7/3,0,8/3,2", "deg": 56, "t": 0.39}
{"M": "7/3,1/3,8/3,2", "deg": 18, "t": 0.11}
{"M": "7/3,2/3,8/3,2", "deg": 16, "t": 0.08}
{"M": "7/3,1,8/3,2", "deg": 38, "t": 0.72}
{"M": "7/3,4/3,8/3,2", "deg": 4, "r1": 2, "zpol": "w^4 - w - 1", "regs": [0.9813688288922321], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.14}
{"M": "7/3,5/3,8/3,2", "deg": 13, "t": 0.04}
{"M": "7/3,-5/3,3,2", "deg": 39, "t": 0.84}
{"M": "7/3,-4/3,3,2", "deg": 39, "t": 0.72}
{"M": "7/3,-1,3,2", "deg": 15, "t": 0.06}
{"M": "7/3,-2/3,3,2", "deg": 5, "t": 0.01}
{"M": "7/3,-1/3,3,2", "deg": 61, "t": 1.62}
{"M": "7/3,0,3,2", "deg": 21, "t": 0.06}
{"M": "7/3,1/3,3,2", "deg": 61, "t": 1.92}
{"M": "7/3,2/3,3,2", "deg": 55, "t": 1.85}
{"M": "7/3,1,3,2", "deg": 15, "t": 0.07}
{"M": "7/3,4/3,3,2", "deg": 31, "t": 0.45}
{"M": "7/3,5/3,3,2", "deg": 35, "t": 0.61}
{"M": "8/3,-1/3,1/3,2", "deg": 8, "t": 0.02}
{"M": "8/3,0,1/3,2", "deg": 24, "t": 0.05}
{"M": "8/3,1/3,1/3,2", "deg": 8, "t": 0.01}
{"M": "8/3,-2/3,2/3,2", "deg": 24, "t": 0.1}
{"M": "8/3,-1/3,2/3,2", "deg": 24, "t": 0.1}
{"M": "8/3,0,2/3,2", "deg": 24, "t": 0.05}
{"M": "8/3,1/3,2/3,2", "deg": 24, "t": 0.09}
{"M": "8/3,2/3,2/3,2", "deg": 24, "t": 0.11}
{"M": "8/3,-1,1,2", "deg": 7, "t": 0.01}
{"M": "8/3,-2/3,1,2", "deg": 24, "t": 0.12}
{"M": "8/3,-1/3,1,2", "deg": 24, "t": 0.1}
{"M": "8/3,0,1,2", "deg": 8, "t": 0.01}
{"M": "8/3,1/3,1,2", "deg": 24, "t": 0.1}
{"M": "8/3,2/3,1,2", "deg": 24, "t": 0.11}
{"M": "8/3,1,1,2", "deg": 9, "t": 0.02}
{"M": "8/3,-1,4/3,2", "deg": 27, "t": 0.1}
{"M": "8/3,-2/3,4/3,2", "deg": 9, "t": 0.01}
{"M": "8/3,-1/3,4/3,2", "deg": 10, "t": 0.02}
{"M": "8/3,0,4/3,2", "deg": 32, "t": 0.44}
{"M": "8/3,1/3,4/3,2", "deg": 10, "t": 0.02}
{"M": "8/3,2/3,4/3,2", "deg": 7, "t": 0.01}
{"M": "8/3,1,4/3,2", "deg": 24, "t": 0.13}
{"M": "8/3,-4/3,5/3,2", "deg": 30, "t": 0.18}
{"M": "8/3,-1,5/3,2", "deg": 30, "t": 0.19}
{"M": "8/3,-2/3,5/3,2", "deg": 32, "t": 0.24}
{"M": "8/3,-1/3,5/3,2", "deg": 38, "t": 0.36}
{"M": "8/3,0,5/3,2", "deg": 40, "t": 0.15}
{"M": "8/3,1/3,5/3,2", "deg": 38, "t": 0.33}
{"M": "8/3,2/3,5/3,2", "deg": 32, "t": 0.22}
{"M": "8/3,1,5/3,2", "deg": 11, "t": 0.02}
{"M": "8/3,4/3,5/3,2", "deg": 31, "t": 0.28}
{"M": "8/3,-4/3,2,2", "deg": 33, "t": 0.25}
{"M": "8/3,-1,2,2", "deg": 11, "t": 0.02}
{"M": "8/3,-2/3,2,2", "deg": 40, "t": 0.41}
{"M": "8/3,-1/3,2,2", "deg": 46, "t": 0.61}
{"M": "8/3,0,2,2", "deg": 16, "t": 0.02}
{"M": "8/3,1/3,2,2", "deg": 46, "t": 0.6}
{"M": "8/3,2/3,2,2", "deg": 10, "t": 0.02}
{"M": "8/3,1,2,2", "deg": 10, "t": 0.02}
{"M": "8/3,4/3,2,2", "deg": 26, "t": 0.19}
{"M": "8/3,-5/3,7/3,2", "deg": 12, "t": 0.03}
{"M": "8/3,-4/3,7/3,2", "deg": 12, "t": 0.02}
{"M": "8/3,-1,7/3,2", "deg": 38, "t": 0.59}
{"M": "8/3,-2/3,7/3,2", "deg": 16, "t": 0.06}
{"M": "8/3,-1/3,7/3,2", "deg": 16, "t": 0.07}
{"M": "8/3,0,7/3,2", "deg": 56, "t": 0.33}
{"M": "8/3,1/3,7/3,2", "deg": 3, "t": 0.01}
{"M": "8/3,2/3,7/3,2", "deg": 16, "t": 0.08}
{"M": "8/3,1,7/3,2", "deg": 38, "t": 0.56}
{"M": "8/3,4/3,7/3,2", "deg": 8, "t": 0.01}
{"M": "8/3,5/3,7/3,2", "deg": 13, "t": 0.03}
{"M": "8/3,-5/3,8/3,2", "deg": 39, "t": 0.75}
{"M": "8/3,-4/3,8/3,2", "deg": 39, "t": 0.71}
{"M": "8/3,-1,8/3,2", "deg": 46, "t": 1.23}
{"M": "8/3,-2/3,8/3,2", "deg": 56, "t": 1.33}
{"M": "8/3,-1/3,8/3,2", "deg": 62, "t": 1.43}
{"M": "8/3,0,8/3,2", "deg": 8, "t": 0.01}
{"M": "8/3,1/3,8/3,2", "deg": 62, "t": 1.51}
{"M": "8/3,2/3,8/3,2", "deg": 56, "t": 1.88}
{"M": "8/3,1,8/3,2", "deg": 46, "t": 1.15}
{"M": "8/3,4/3,8/3,2", "deg": 32, "t": 0.4}
{"M": "8/3,5/3,8/3,2", "deg": 34, "t": 0.38}
{"M": "8/3,-5/3,3,2", "deg": 42, "t": 1.1}
{"M": "8/3,-4/3,3,2", "deg": 42, "t": 1.04}
{"M": "8/3,-1,3,2", "deg": 18, "t": 0.13}
{"M": "8/3,-2/3,3,2", "deg": 64, "t": 2.62}
{"M": "8/3,-1/3,3,2", "deg": 7, "t": 0.01}
{"M": "8/3,0,3,2", "deg": 24, "t": 0.04}
{"M": "8/3,1/3,3,2", "deg": 70, "t": 2.73}
{"M": "8/3,2/3,3,2", "deg": 64, "t": 3.04}
{"M": "8/3,1,3,2", "deg": 18, "t": 0.09}
{"M": "8/3,4/3,3,2", "deg": 40, "t": 0.97}
{"M": "8/3,5/3,3,2", "deg": 29, "t": 0.39}
{"M": "3,-2/3,1/3,2", "deg": 27, "t": 0.12}
{"M": "3,-1/3,1/3,2", "deg": 27, "t": 0.13}
{"M": "3,0,1/3,2", "deg": 3, "t": 0.0}
{"M": "3,1/3,1/3,2", "deg": 27, "t": 0.13}
{"M": "3,2/3,1/3,2", "deg": 29, "t": 0.15}
{"M": "3,-2/3,2/3,2", "deg": 27, "t": 0.15}
{"M": "3,-1/3,2/3,2", "deg": 27, "t": 0.12}
{"M": "3,0,2/3,2", "deg": 9, "t": 0.0}
{"M": "3,1/3,2/3,2", "deg": 27, "t": 0.12}
{"M": "3,2/3,2/3,2", "deg": 27, "t": 0.13}
{"M": "3,-2/3,1,2", "deg": 27, "t": 0.14}
{"M": "3,-1/3,1,2", "deg": 27, "t": 0.13}
{"M": "3,1/3,1,2", "deg": 27, "t": 0.12}
{"M": "3,2/3,1,2", "deg": 27, "t": 0.16}
{"M": "3,-4/3,4/3,2", "deg": 30, "t": 0.18}
{"M": "3,-1,4/3,2", "deg": 10, "t": 0.02}
{"M": "3,-2/3,4/3,2", "deg": 30, "t": 0.19}
{"M": "3,-1/3,4/3,2", "deg": 34, "t": 0.2}
{"M": "3,0,4/3,2", "deg": 12, "t": 0.01}
{"M": "3,1/3,4/3,2", "deg": 34, "t": 0.24}
{"M": "3,2/3,4/3,2", "deg": 28, "t": 0.18}
{"M": "3,1,4/3,2", "deg": 9, "t": 0.02}
{"M": "3,4/3,4/3,2", "deg": 35, "t": 0.31}
{"M": "3,-4/3,5/3,2", "deg": 33, "t": 0.23}
{"M": "3,-1,5/3,2", "deg": 11, "t": 0.02}
{"M": "3,-2/3,5/3,2", "deg": 37, "t": 0.38}
{"M": "3,-1/3,5/3,2", "deg": 43, "t": 0.48}
{"M": "3,0,5/3,2", "deg": 15, "t": 0.02}
{"M": "3,1/3,5/3,2", "deg": 43, "t": 0.47}
{"M": "3,2/3,5/3,2", "deg": 37, "t": 0.41}
{"M": "3,1,5/3,2", "deg": 9, "t": 0.02}
{"M": "3,4/3,5/3,2", "deg": 13, "t": 0.03}
{"M": "3,-5/3,2,2", "deg": 36, "t": 0.51}
{"M": "3,-4/3,2,2", "deg": 36, "t": 0.4}
{"M": "3,-2/3,2,2", "deg": 46, "t": 0.66}
{"M": "3,-1/3,2,2", "deg": 52, "t": 0.79}
{"M": "3,1/3,2,2", "deg": 52, "t": 0.81}
{"M": "3,2/3,2,2", "deg": 46, "t": 0.87}
{"M": "3,4/3,2,2", "deg": 27, "t": 0.21}
{"M": "3,5/3,2,2", "deg": 41, "t": 0.51}
{"M": "3,-5/3,7/3,2", "deg": 39, "t": 0.53}
{"M": "3,-4/3,7/3,2", "deg": 39, "t": 0.77}
{"M": "3,-1,7/3,2", "deg": 15, "t": 0.04}
{"M": "3,-2/3,7/3,2", "deg": 55, "t": 1.33}
{"M": "3,-1/3,7/3,2", "deg": 61, "t": 1.22}
{"M": "3,0,7/3,2", "deg": 21, "t": 0.05}
{"M": "3,1/3,7/3,2", "deg": 61, "t": 1.42}
{"M": "3,2/3,7/3,2", "deg": 11, "t": 0.02}
{"M": "3,1,7/3,2", "deg": 15, "t": 0.05}
{"M": "3,4/3,7/3,2", "deg": 31, "t": 0.31}
{"M": "3,5/3,7/3,2", "deg": 35, "t": 0.56}
{"M": "3,-5/3,8/3,2", "deg": 42, "t": 0.65}
{"M": "3,-4/3,8/3,2", "deg": 42, "t": 0.96}
{"M": "3,-1,8/3,2", "deg": 18, "t": 0.09}
{"M": "3,-2/3,8/3,2", "deg": 64, "t": 2.46}
{"M": "3,-1/3,8/3,2", "deg": 70, "t": 2.14}
{"M": "3,0,8/3,2", "deg": 24, "t": 0.03}
{"M": "3,1/3,8/3,2", "deg": 10, "t": 0.02}
{"M": "3,2/3,8/3,2", "deg": 64, "t": 2.63}
{"M": "3,1,8/3,2", "deg": 18, "t": 0.09}
{"M": "3,4/3,8/3,2", "deg": 40, "t": 0.85}
{"M": "3,5/3,8/3,2", "deg": 29, "t": 0.33}
{"M": "3,-5/3,3,2", "deg": 45, "t": 1.38}
{"M": "3,-4/3,3,2", "deg": 49, "t": 1.88}
{"M": "3,-2/3,3,2", "deg": 73, "t": 3.79}
{"M": "3,-1/3,3,2", "deg": 79, "t": 3.24}
{"M": "3,1/3,3,2", "deg": 79, "t": 3.45}
{"M": "3,2/3,3,2", "deg": 73, "t": 4.15}
{"M": "3,4/3,3,2", "deg": 49, "t": 1.6}
{"M": "3,5/3,3,2", "deg": 31, "t": 0.5}
{"M": "1/3,0,1/3,3", "deg": 3, "t": 0.0}
{"M": "1/3,0,2/3,3", "deg": 9, "t": 0.0}
{"M": "1/3,0,1,3", "deg": 3, "t": 0.0}
{"M": "1/3,-1/3,4/3,3", "deg": 12, "t": 0.03}
{"M": "1/3,0,4/3,3", "deg": 12, "t": 0.01}
{"M": "1/3,1/3,4/3,3", "deg": 14, "t": 0.03}
{"M": "1/3,-1/3,5/3,3", "deg": 15, "t": 0.05}
{"M": "1/3,0,5/3,3", "deg": 15, "t": 0.01}
{"M": "1/3,1/3,5/3,3", "deg": 16, "t": 0.04}
{"M": "1/3,-1/3,2,3", "deg": 6, "t": 0.01}
{"M": "1/3,0,2,3", "deg": 6, "t": 0.0}
{"M": "1/3,1/3,2,3", "deg": 6, "t": 0.01}
{"M": "1/3,-1/3,7/3,3", "deg": 21, "t": 0.14}
{"M": "1/3,0,7/3,3", "deg": 21, "t": 0.05}
{"M": "1/3,1/3,7/3,3", "deg": 21, "t": 0.16}
{"M": "1/3,-1/3,8/3,3", "deg": 24, "t": 0.13}
{"M": "1/3,0,8/3,3", "deg": 24, "t": 0.03}
{"M": "1/3,1/3,8/3,3", "deg": 24, "t": 0.21}
{"M": "1/3,-1/3,3,3", "deg": 9, "t": 0.02}
{"M": "1/3,0,3,3", "deg": 3, "t": 0.0}
{"M": "1/3,1/3,3,3", "deg": 9, "t": 0.02}
{"M": "2/3,0,1/3,3", "deg": 9, "t": 0.0}
{"M": "2/3,-1/3,2/3,3", "deg": 9, "t": 0.01}
{"M": "2/3,0,2/3,3", "deg": 3, "t": 0.0}
{"M": "2/3,1/3,2/3,3", "deg": 11, "t": 0.02}
{"M": "2/3,-1/3,1,3", "deg": 3, "t": 0.0}
{"M": "2/3,0,1,3", "deg": 3, "t": 0.0}
{"M": "2/3,1/3,1,3", "deg": 4, "r1": 2, "zpol": "w^4 - 2*w^3 - w^2 + 2*w - 1", "regs": [0.6861614560643444], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.08}
{"M": "2/3,-1/3,4/3,3", "deg": 3, "t": 0.0}
{"M": "2/3,0,4/3,3", "deg": 12, "t": 0.01}
{"M": "2/3,1/3,4/3,3", "deg": 13, "t": 0.03}
{"M": "2/3,-1/3,5/3,3", "deg": 15, "t": 0.04}
{"M": "2/3,0,5/3,3", "deg": 15, "t": 0.02}
{"M": "2/3,1/3,5/3,3", "deg": 15, "t": 0.04}
{"M": "2/3,-1/3,2,3", "deg": 6, "t": 0.01}
{"M": "2/3,0,2,3", "deg": 6, "t": 0.0}
{"M": "2/3,1/3,2,3", "deg": 6, "t": 0.01}
{"M": "2/3,-2/3,7/3,3", "deg": 21, "t": 0.1}
{"M": "2/3,-1/3,7/3,3", "deg": 21, "t": 0.1}
{"M": "2/3,0,7/3,3", "deg": 21, "t": 0.05}
{"M": "2/3,1/3,7/3,3", "deg": 21, "t": 0.13}
{"M": "2/3,2/3,7/3,3", "deg": 25, "t": 0.13}
{"M": "2/3,-2/3,8/3,3", "deg": 24, "t": 0.14}
{"M": "2/3,-1/3,8/3,3", "deg": 24, "t": 0.13}
{"M": "2/3,0,8/3,3", "deg": 24, "t": 0.04}
{"M": "2/3,1/3,8/3,3", "deg": 24, "t": 0.14}
{"M": "2/3,2/3,8/3,3", "deg": 26, "t": 0.19}
{"M": "2/3,-2/3,3,3", "deg": 9, "t": 0.02}
{"M": "2/3,-1/3,3,3", "deg": 9, "t": 0.02}
{"M": "2/3,0,3,3", "deg": 9, "t": 0.01}
{"M": "2/3,1/3,3,3", "deg": 9, "t": 0.02}
{"M": "2/3,2/3,3,3", "deg": 9, "t": 0.02}
{"M": "1,0,1/3,3", "deg": 3, "t": 0.0}
{"M": "1,-1/3,2/3,3", "deg": 3, "t": 0.0}
{"M": "1,0,2/3,3", "deg": 3, "t": 0.0}
{"M": "1,1/3,2/3,3", "deg": 4, "r1": 2, "zpol": "w^4 - 2*w^2 - 3*w - 1", "regs": [1.0530910322150364], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.08}
{"M": "1,-1/3,1,3", "deg": 3, "t": 0.0}
{"M": "1,1/3,1,3", "deg": 4, "r1": 2, "zpol": "w^4 - w^3 + 2*w - 1", "regs": [0.7810057123004355], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.07}
{"M": "1,-1/3,4/3,3", "deg": 4, "r1": 2, "zpol": "w^4 - 2*w - 1", "regs": [-0.8085284595554563], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.07}
{"M": "1,0,4/3,3", "deg": 4, "r1": 2, "zpol": "w^4 - w - 1", "regs": [0.32712294296407735], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.03}
{"M": "1,1/3,4/3,3", "deg": 4, "r1": 2, "zpol": "w^4 - 5*w^2 - 3*w + 2", "regs": [1.2252152019832903], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.09}
{"M": "1,-2/3,5/3,3", "deg": 5, "t": 0.01}
{"M": "1,-1/3,5/3,3", "deg": 3, "t": 0.0}
{"M": "1,0,5/3,3", "deg": 5, "t": 0.0}
{"M": "1,1/3,5/3,3", "deg": 5, "t": 0.0}
{"M": "1,2/3,5/3,3", "deg": 7, "t": 0.01}
{"M": "1,-2/3,2,3", "deg": 6, "t": 0.01}
{"M": "1,-1/3,2,3", "deg": 6, "t": 0.01}
{"M": "1,1/3,2,3", "deg": 6, "t": 0.01}
{"M": "1,2/3,2,3", "deg": 7, "t": 0.01}
{"M": "1,-2/3,7/3,3", "deg": 3, "t": 0.0}
{"M": "1,-1/3,7/3,3", "deg": 7, "t": 0.01}
{"M": "1,0,7/3,3", "deg": 7, "t": 0.0}
{"M": "1,1/3,7/3,3", "deg": 7, "t": 0.01}
{"M": "1,2/3,7/3,3", "deg": 7, "t": 0.01}
{"M": "1,-2/3,8/3,3", "deg": 8, "t": 0.02}
{"M": "1,-1/3,8/3,3", "deg": 4, "r1": 2, "zpol": "w^4 - w - 1", "regs": [-0.6542458859281547], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.12}
{"M": "1,0,8/3,3", "deg": 8, "t": 0.0}
{"M": "1,1/3,8/3,3", "deg": 8, "t": 0.01}
{"M": "1,2/3,8/3,3", "deg": 8, "t": 0.01}
{"M": "1,-2/3,3,3", "deg": 9, "t": 0.02}
{"M": "1,-1/3,3,3", "deg": 7, "t": 0.01}
{"M": "1,1/3,3,3", "deg": 9, "t": 0.02}
{"M": "1,2/3,3,3", "deg": 9, "t": 0.02}
{"M": "4/3,-1/3,1/3,3", "deg": 12, "t": 0.02}
{"M": "4/3,0,1/3,3", "deg": 12, "t": 0.01}
{"M": "4/3,1/3,1/3,3", "deg": 14, "t": 0.03}
{"M": "4/3,-1/3,2/3,3", "deg": 12, "t": 0.02}
{"M": "4/3,0,2/3,3", "deg": 12, "t": 0.01}
{"M": "4/3,1/3,2/3,3", "deg": 5, "t": 0.0}
{"M": "4/3,-1/3,1,3", "deg": 4, "r1": 2, "zpol": "w^4 - 5*w^2 - 3*w + 2", "regs": [-1.2252152019832903], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.1}
{"M": "4/3,0,1,3", "deg": 4, "r1": 2, "zpol": "w^4 - w - 1", "regs": [0.9813688288922321], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.04}
{"M": "4/3,1/3,1,3", "deg": 4, "r1": 2, "zpol": "w^4 - 2*w - 1", "regs": [0.8085284595554563], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.08}
{"M": "4/3,-2/3,4/3,3", "deg": 15, "t": 0.04}
{"M": "4/3,-1/3,4/3,3", "deg": 15, "t": 0.04}
{"M": "4/3,0,4/3,3", "deg": 4, "r1": 2, "zpol": "w^4 - w - 1", "regs": [1.3084917718563094], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.08}
{"M": "4/3,1/3,4/3,3", "deg": 13, "t": 0.04}
{"M": "4/3,2/3,4/3,3", "deg": 20, "t": 0.07}
{"M": "4/3,-2/3,5/3,3", "deg": 18, "t": 0.08}
{"M": "4/3,-1/3,5/3,3", "deg": 18, "t": 0.07}
{"M": "4/3,0,5/3,3", "deg": 20, "t": 0.05}
{"M": "4/3,1/3,5/3,3", "deg": 17, "t": 0.06}
{"M": "4/3,2/3,5/3,3", "deg": 19, "t": 0.08}
{"M": "4/3,-2/3,2,3", "deg": 7, "t": 0.01}
{"M": "4/3,-1/3,2,3", "deg": 1, "t": 0.0}
{"M": "4/3,0,2,3", "deg": 8, "t": 0.01}
{"M": "4/3,1/3,2,3", "deg": 7, "t": 0.01}
{"M": "4/3,2/3,2,3", "deg": 5, "t": 0.01}
{"M": "4/3,-1,7/3,3", "deg": 24, "t": 0.18}
{"M": "4/3,-2/3,7/3,3", "deg": 24, "t": 0.14}
{"M": "4/3,-1/3,7/3,3", "deg": 25, "t": 0.16}
{"M": "4/3,0,7/3,3", "deg": 28, "t": 0.18}
{"M": "4/3,1/3,7/3,3", "deg": 25, "t": 0.16}
{"M": "4/3,2/3,7/3,3", "deg": 21, "t": 0.17}
{"M": "4/3,1,7/3,3", "deg": 32, "t": 0.25}
{"M": "4/3,-1,8/3,3", "deg": 27, "t": 0.28}
{"M": "4/3,-2/3,8/3,3", "deg": 3, "t": 0.0}
{"M": "4/3,-1/3,8/3,3", "deg": 29, "t": 0.24}
{"M": "4/3,0,8/3,3", "deg": 32, "t": 0.43}
{"M": "4/3,1/3,8/3,3", "deg": 29, "t": 0.19}
{"M": "4/3,2/3,8/3,3", "deg": 24, "t": 0.27}
{"M": "4/3,1,8/3,3", "deg": 31, "t": 0.33}
{"M": "4/3,-1,3,3", "deg": 10, "t": 0.02}
{"M": "4/3,-2/3,3,3", "deg": 10, "t": 0.02}
{"M": "4/3,-1/3,3,3", "deg": 11, "t": 0.02}
{"M": "4/3,0,3,3", "deg": 12, "t": 0.01}
{"M": "4/3,1/3,3,3", "deg": 3, "t": 0.0}
{"M": "4/3,2/3,3,3", "deg": 9, "t": 0.02}
{"M": "4/3,1,3,3", "deg": 10, "t": 0.02}
{"M": "5/3,-1/3,1/3,3", "deg": 15, "t": 0.03}
{"M": "5/3,0,1/3,3", "deg": 15, "t": 0.02}
{"M": "5/3,1/3,1/3,3", "deg": 16, "t": 0.04}
{"M": "5/3,-1/3,2/3,3", "deg": 15, "t": 0.03}
{"M": "5/3,0,2/3,3", "deg": 15, "t": 0.02}
{"M": "5/3,1/3,2/3,3", "deg": 15, "t": 0.03}
{"M": "5/3,-2/3,1,3", "deg": 3, "t": 0.0}
{"M": "5/3,-1/3,1,3", "deg": 5, "t": 0.0}
{"M": "5/3,0,1,3", "deg": 5, "t": 0.0}
{"M": "5/3,1/3,1,3", "deg": 2, "t": 0.0}
{"M": "5/3,2/3,1,3", "deg": 5, "t": 0.01}
{"M": "5/3,-2/3,4/3,3", "deg": 18, "t": 0.05}
{"M": "5/3,-1/3,4/3,3", "deg": 18, "t": 0.06}
{"M": "5/3,0,4/3,3", "deg": 20, "t": 0.04}
{"M": "5/3,1/3,4/3,3", "deg": 17, "t": 0.06}
{"M": "5/3,2/3,4/3,3", "deg": 19, "t": 0.06}
{"M": "5/3,-2/3,5/3,3", "deg": 21, "t": 0.07}
{"M": "5/3,-1/3,5/3,3", "deg": 22, "t": 0.09}
{"M": "5/3,0,5/3,3", "deg": 5, "t": 0.0}
{"M": "5/3,1/3,5/3,3", "deg": 22, "t": 0.09}
{"M": "5/3,2/3,5/3,3", "deg": 17, "t": 0.05}
{"M": "5/3,-1,2,3", "deg": 8, "t": 0.01}
{"M": "5/3,-2/3,2,3", "deg": 8, "t": 0.02}
{"M": "5/3,-1/3,2,3", "deg": 9, "t": 0.02}
{"M": "5/3,0,2,3", "deg": 10, "t": 0.01}
{"M": "5/3,1/3,2,3", "deg": 9, "t": 0.02}
{"M": "5/3,2/3,2,3", "deg": 6, "t": 0.01}
{"M": "5/3,1,2,3", "deg": 7, "t": 0.01}
{"M": "5/3,-1,7/3,3", "deg": 27, "t": 0.21}
{"M": "5/3,-2/3,7/3,3", "deg": 27, "t": 0.17}
{"M": "5/3,-1/3,7/3,3", "deg": 4, "r1": 2, "zpol": "w^4 - w - 1", "regs": [1.3084917718563094], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.19}
{"M": "5/3,0,7/3,3", "deg": 35, "t": 0.51}
{"M": "5/3,1/3,7/3,3", "deg": 32, "t": 0.26}
{"M": "5/3,2/3,7/3,3", "deg": 23, "t": 0.11}
{"M": "5/3,1,7/3,3", "deg": 28, "t": 0.21}
{"M": "5/3,-1,8/3,3", "deg": 30, "t": 0.31}
{"M": "5/3,-2/3,8/3,3", "deg": 30, "t": 0.25}
{"M": "5/3,-1/3,8/3,3", "deg": 37, "t": 0.48}
{"M": "5/3,0,8/3,3", "deg": 40, "t": 0.12}
{"M": "5/3,1/3,8/3,3", "deg": 37, "t": 0.43}
{"M": "5/3,2/3,8/3,3", "deg": 28, "t": 0.22}
{"M": "5/3,1,8/3,3", "deg": 26, "t": 0.25}
{"M": "5/3,-1,3,3", "deg": 11, "t": 0.03}
{"M": "5/3,-2/3,3,3", "deg": 1, "t": 0.0}
{"M": "5/3,-1/3,3,3", "deg": 14, "t": 0.05}
{"M": "5/3,0,3,3", "deg": 15, "t": 0.01}
{"M": "5/3,1/3,3,3", "deg": 14, "t": 0.04}
{"M": "5/3,2/3,3,3", "deg": 11, "t": 0.03}
{"M": "5/3,1,3,3", "deg": 9, "t": 0.02}
{"M": "2,-1/3,1/3,3", "deg": 6, "t": 0.01}
{"M": "2,0,1/3,3", "deg": 6, "t": 0.0}
{"M": "2,1/3,1/3,3", "deg": 6, "t": 0.01}
{"M": "2,-1/3,2/3,3", "deg": 6, "t": 0.01}
{"M": "2,0,2/3,3", "deg": 6, "t": 0.0}
{"M": "2,1/3,2/3,3", "deg": 6, "t": 0.01}
{"M": "2,-2/3,1,3", "deg": 6, "t": 0.01}
{"M": "2,-1/3,1,3", "deg": 6, "t": 0.01}
{"M": "2,1/3,1,3", "deg": 6, "t": 0.01}
{"M": "2,2/3,1,3", "deg": 7, "t": 0.01}
{"M": "2,-2/3,4/3,3", "deg": 7, "t": 0.01}
{"M": "2,-1/3,4/3,3", "deg": 3, "t": 0.0}
{"M": "2,0,4/3,3", "deg": 8, "t": 0.0}
{"M": "2,1/3,4/3,3", "deg": 7, "t": 0.01}
{"M": "2,2/3,4/3,3", "deg": 4, "r1": 2, "zpol": "w^4 - 3*w^2 - w + 2", "regs": [-0.9272779707986932], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.1}
{"M": "2,-1,5/3,3", "deg": 8, "t": 0.01}
{"M": "2,-2/3,5/3,3", "deg": 8, "t": 0.02}
{"M": "2,-1/3,5/3,3", "deg": 9, "t": 0.02}
{"M": "2,0,5/3,3", "deg": 10, "t": 0.01}
{"M": "2,1/3,5/3,3", "deg": 9, "t": 0.02}
{"M": "2,2/3,5/3,3", "deg": 6, "t": 0.01}
{"M": "2,1,5/3,3", "deg": 10, "t": 0.02}
{"M": "2,-2/3,2,3", "deg": 9, "t": 0.02}
{"M": "2,-1/3,2,3", "deg": 11, "t": 0.04}
{"M": "2,1/3,2,3", "deg": 11, "t": 0.03}
{"M": "2,2/3,2,3", "deg": 8, "t": 0.02}
{"M": "2,-1,7/3,3", "deg": 10, "t": 0.02}
{"M": "2,-2/3,7/3,3", "deg": 10, "t": 0.02}
{"M": "2,-1/3,7/3,3", "deg": 13, "t": 0.04}
{"M": "2,0,7/3,3", "deg": 14, "t": 0.02}
{"M": "2,1/3,7/3,3", "deg": 13, "t": 0.03}
{"M": "2,2/3,7/3,3", "deg": 10, "t": 0.02}
{"M": "2,1,7/3,3", "deg": 8, "t": 0.01}
{"M": "2,-1,8/3,3", "deg": 11, "t": 0.02}
{"M": "2,-2/3,8/3,3", "deg": 12, "t": 0.03}
{"M": "2,-1/3,8/3,3", "deg": 5, "t": 0.01}
{"M": "2,0,8/3,3", "deg": 16, "t": 0.02}
{"M": "2,1/3,8/3,3", "deg": 15, "t": 0.04}
{"M": "2,2/3,8/3,3", "deg": 12, "t": 0.04}
{"M": "2,1,8/3,3", "deg": 8, "t": 0.01}
{"M": "2,-4/3,3,3", "deg": 12, "t": 0.03}
{"M": "2,-2/3,3,3", "deg": 14, "t": 0.05}
{"M": "2,-1/3,3,3", "deg": 17, "t": 0.11}
{"M": "2,1/3,3,3", "deg": 17, "t": 0.09}
{"M": "2,2/3,3,3", "deg": 14, "t": 0.05}
{"M": "2,4/3,3,3", "deg": 13, "t": 0.04}
{"M": "7/3,-1/3,1/3,3", "deg": 21, "t": 0.08}
{"M": "7/3,0,1/3,3", "deg": 21, "t": 0.05}
{"M": "7/3,1/3,1/3,3", "deg": 21, "t": 0.07}
{"M": "7/3,-2/3,2/3,3", "deg": 21, "t": 0.09}
{"M": "7/3,-1/3,2/3,3", "deg": 21, "t": 0.08}
{"M": "7/3,0,2/3,3", "deg": 21, "t": 0.05}
{"M": "7/3,1/3,2/3,3", "deg": 21, "t": 0.09}
{"M": "7/3,2/3,2/3,3", "deg": 25, "t": 0.12}
{"M": "7/3,-2/3,1,3", "deg": 7, "t": 0.01}
{"M": "7/3,-1/3,1,3", "deg": 7, "t": 0.01}
{"M": "7/3,0,1,3", "deg": 7, "t": 0.01}
{"M": "7/3,1/3,1,3", "deg": 7, "t": 0.01}
{"M": "7/3,2/3,1,3", "deg": 3, "t": 0.0}
{"M": "7/3,-1,4/3,3", "deg": 24, "t": 0.12}
{"M": "7/3,-2/3,4/3,3", "deg": 24, "t": 0.1}
{"M": "7/3,-1/3,4/3,3", "deg": 25, "t": 0.13}
{"M": "7/3,0,4/3,3", "deg": 28, "t": 0.18}
{"M": "7/3,1/3,4/3,3", "deg": 25, "t": 0.14}
{"M": "7/3,2/3,4/3,3", "deg": 21, "t": 0.09}
{"M": "7/3,1,4/3,3", "deg": 32, "t": 0.22}
{"M": "7/3,-1,5/3,3", "deg": 27, "t": 0.15}
{"M": "7/3,-2/3,5/3,3", "deg": 27, "t": 0.14}
{"M": "7/3,-1/3,5/3,3", "deg": 32, "t": 0.27}
{"M": "7/3,0,5/3,3", "deg": 35, "t": 0.55}
{"M": "7/3,1/3,5/3,3", "deg": 8, "t": 0.01}
{"M": "7/3,2/3,5/3,3", "deg": 23, "t": 0.14}
{"M": "7/3,1,5/3,3", "deg": 28, "t": 0.21}
{"M": "7/3,-1,2,3", "deg": 3, "t": 0.0}
{"M": "7/3,-2/3,2,3", "deg": 10, "t": 0.02}
{"M": "7/3,-1/3,2,3", "deg": 13, "t": 0.04}
{"M": "7/3,0,2,3", "deg": 14, "t": 0.03}
{"M": "7/3,1/3,2,3", "deg": 13, "t": 0.05}
{"M": "7/3,2/3,2,3", "deg": 10, "t": 0.02}
{"M": "7/3,1,2,3", "deg": 8, "t": 0.01}
{"M": "7/3,-4/3,7/3,3", "deg": 33, "t": 0.48}
{"M": "7/3,-1,7/3,3", "deg": 33, "t": 0.33}
{"M": "7/3,-2/3,7/3,3", "deg": 37, "t": 0.52}
{"M": "7/3,-1/3,7/3,3", "deg": 46, "t": 0.64}
{"M": "7/3,0,7/3,3", "deg": 7, "t": 0.01}
{"M": "7/3,1/3,7/3,3", "deg": 46, "t": 0.7}
{"M": "7/3,2/3,7/3,3", "deg": 37, "t": 0.43}
{"M": "7/3,1,7/3,3", "deg": 22, "t": 0.13}
{"M": "7/3,4/3,7/3,3", "deg": 41, "t": 0.66}
{"M": "7/3,-4/3,8/3,3", "deg": 36, "t": 0.63}
{"M": "7/3,-1,8/3,3", "deg": 36, "t": 0.49}
{"M": "7/3,-2/3,8/3,3", "deg": 44, "t": 0.95}
{"M": "7/3,-1/3,8/3,3", "deg": 53, "t": 1.41}
{"M": "7/3,0,8/3,3", "deg": 56, "t": 0.34}
{"M": "7/3,1/3,8/3,3", "deg": 53, "t": 1.17}
{"M": "7/3,2/3,8/3,3", "deg": 44, "t": 0.65}
{"M": "7/3,1,8/3,3", "deg": 29, "t": 0.29}
{"M": "7/3,4/3,8/3,3", "deg": 37, "t": 0.46}
{"M": "7/3,-4/3,3,3", "deg": 11, "t": 0.03}
{"M": "7/3,-1,3,3", "deg": 13, "t": 0.04}
{"M": "7/3,-2/3,3,3", "deg": 15, "t": 0.06}
{"M": "7/3,-1/3,3,3", "deg": 2, "t": 0.01}
{"M": "7/3,0,3,3", "deg": 21, "t": 0.06}
{"M": "7/3,1/3,3,3", "deg": 20, "t": 0.14}
{"M": "7/3,2/3,3,3", "deg": 15, "t": 0.07}
{"M": "7/3,1,3,3", "deg": 12, "t": 0.03}
{"M": "7/3,4/3,3,3", "deg": 9, "t": 0.02}
{"M": "8/3,-1/3,1/3,3", "deg": 24, "t": 0.09}
{"M": "8/3,0,1/3,3", "deg": 24, "t": 0.04}
{"M": "8/3,1/3,1/3,3", "deg": 24, "t": 0.09}
{"M": "8/3,-2/3,2/3,3", "deg": 24, "t": 0.09}
{"M": "8/3,-1/3,2/3,3", "deg": 24, "t": 0.09}
{"M": "8/3,0,2/3,3", "deg": 24, "t": 0.05}
{"M": "8/3,1/3,2/3,3", "deg": 24, "t": 0.1}
{"M": "8/3,2/3,2/3,3", "deg": 26, "t": 0.13}
{"M": "8/3,-2/3,1,3", "deg": 8, "t": 0.01}
{"M": "8/3,-1/3,1,3", "deg": 2, "t": 0.0}
{"M": "8/3,0,1,3", "deg": 8, "t": 0.01}
{"M": "8/3,1/3,1,3", "deg": 8, "t": 0.01}
{"M": "8/3,2/3,1,3", "deg": 8, "t": 0.01}
{"M": "8/3,-1,4/3,3", "deg": 27, "t": 0.11}
{"M": "8/3,-2/3,4/3,3", "deg": 27, "t": 0.11}
{"M": "8/3,-1/3,4/3,3", "deg": 29, "t": 0.19}
{"M": "8/3,0,4/3,3", "deg": 32, "t": 0.44}
{"M": "8/3,1/3,4/3,3", "deg": 29, "t": 0.16}
{"M": "8/3,2/3,4/3,3", "deg": 10, "t": 0.02}
{"M": "8/3,1,4/3,3", "deg": 31, "t": 0.21}
{"M": "8/3,-1,5/3,3", "deg": 30, "t": 0.18}
{"M": "8/3,-2/3,5/3,3", "deg": 30, "t": 0.18}
{"M": "8/3,-1/3,5/3,3", "deg": 37, "t": 0.28}
{"M": "8/3,0,5/3,3", "deg": 40, "t": 0.14}
{"M": "8/3,1/3,5/3,3", "deg": 37, "t": 0.33}
{"M": "8/3,2/3,5/3,3", "deg": 28, "t": 0.15}
{"M": "8/3,1,5/3,3", "deg": 26, "t": 0.16}
{"M": "8/3,-1,2,3", "deg": 11, "t": 0.03}
{"M": "8/3,-2/3,2,3", "deg": 12, "t": 0.03}
{"M": "8/3,-1/3,2,3", "deg": 15, "t": 0.05}
{"M": "8/3,0,2,3", "deg": 16, "t": 0.02}
{"M": "8/3,1/3,2,3", "deg": 3, "t": 0.0}
{"M": "8/3,2/3,2,3", "deg": 12, "t": 0.03}
{"M": "8/3,1,2,3", "deg": 8, "t": 0.01}
{"M": "8/3,-4/3,7/3,3", "deg": 36, "t": 0.6}
{"M": "8/3,-1,7/3,3", "deg": 36, "t": 0.52}
{"M": "8/3,-2/3,7/3,3", "deg": 44, "t": 1.0}
{"M": "8/3,-1/3,7/3,3", "deg": 53, "t": 1.05}
{"M": "8/3,0,7/3,3", "deg": 56, "t": 0.42}
{"M": "8/3,1/3,7/3,3", "deg": 53, "t": 1.05}
{"M": "8/3,2/3,7/3,3", "deg": 44, "t": 0.61}
{"M": "8/3,1,7/3,3", "deg": 29, "t": 0.3}
{"M": "8/3,4/3,7/3,3", "deg": 37, "t": 0.39}
{"M": "8/3,-4/3,8/3,3", "deg": 39, "t": 0.79}
{"M": "8/3,-1,8/3,3", "deg": 39, "t": 0.7}
{"M": "8/3,-2/3,8/3,3", "deg": 52, "t": 1.22}
{"M": "8/3,-1/3,8/3,3", "deg": 61, "t": 1.38}
{"M": "8/3,0,8/3,3", "deg": 8, "t": 0.01}
{"M": "8/3,1/3,8/3,3", "deg": 61, "t": 1.5}
{"M": "8/3,2/3,8/3,3", "deg": 52, "t": 1.5}
{"M": "8/3,1,8/3,3", "deg": 37, "t": 0.59}
{"M": "8/3,4/3,8/3,3", "deg": 32, "t": 0.43}
{"M": "8/3,-4/3,3,3", "deg": 14, "t": 0.04}
{"M": "8/3,-1,3,3", "deg": 4, "r1": 2, "zpol": "w^4 - w - 1", "regs": [0.6542458859281547], "match": 1, "l2": "none", "l23": "none", "l123": "none", "l1234": "none", "pts2": "[]", "pts23": "[]", "pts123": "[]", "pts1234": "[]", "t": 0.12}
{"M": "8/3,-2/3,3,3", "deg": 20, "t": 0.12}
{"M": "8/3,-1/3,3,3", "deg": 23, "t": 0.27}
{"M": "8/3,0,3,3", "deg": 24, "t": 0.04}
{"M": "8/3,1/3,3,3", "deg": 23, "t": 0.16}
{"M": "8/3,2/3,3,3", "deg": 20, "t": 0.12}
{"M": "8/3,1,3,3", "deg": 15, "t": 0.05}
{"M": "8/3,4/3,3,3", "deg": 7, "t": 0.01}
{"M": "3,-1/3,1/3,3", "deg": 9, "t": 0.02}
{"M": "3,0,1/3,3", "deg": 3, "t": 0.0}
{"M": "3,1/3,1/3,3", "deg": 9, "t": 0.01}
{"M": "3,-2/3,2/3,3", "deg": 9, "t": 0.02}
{"M": "3,-1/3,2/3,3", "deg": 9, "t": 0.02}
{"M": "3,0,2/3,3", "deg": 9, "t": 0.0}
{"M": "3,1/3,2/3,3", "deg": 9, "t": 0.01}
{"M": "3,2/3,2/3,3", "deg": 9, "t": 0.01}
{"M": "3,-2/3,1,3", "deg": 9, "t": 0.02}
{"M": "3,-1/3,1,3", "deg": 9, "t": 0.01}
{"M": "3,1/3,1,3", "deg": 9, "t": 0.02}
{"M": "3,2/3,1,3", "deg": 9, "t": 0.02}
{"M": "3,-1,4/3,3", "deg": 10, "t": 0.02}
{"M": "3,-2/3,4/3,3", "deg": 10, "t": 0.02}
{"M": "3,-1/3,4/3,3", "deg": 11, "t": 0.03}
{"M": "3,0,4/3,3", "deg": 12, "t": 0.01}
{"M": "3,1/3,4/3,3", "deg": 11, "t": 0.02}
{"M": "3,2/3,4/3,3", "deg": 9, "t": 0.02}
{"M": "3,1,4/3,3", "deg": 10, "t": 0.02}
{"M": "3,-1,5/3,3", "deg": 11, "t": 0.02}
{"M": "3,-2/3,5/3,3", "deg": 9, "t": 0.01}
{"M": "3,-1/3,5/3,3", "deg": 14, "t": 0.03}
{"M": "3,0,5/3,3", "deg": 15, "t": 0.01}
{"M": "3,1/3,5/3,3", "deg": 14, "t": 0.04}
{"M": "3,2/3,5/3,3", "deg": 11, "t": 0.02}
{"M": "3,1,5/3,3", "deg": 9, "t": 0.02}
{"M": "3,-4/3,2,3", "deg": 12, "t": 0.04}
{"M": "3,-2/3,2,3", "deg": 14, "t": 0.05}
{"M": "3,-1/3,2,3", "deg": 17, "t": 0.1}
{"M": "3,1/3,2,3", "deg": 17, "t": 0.08}
{"M": "3,2/3,2,3", "deg": 14, "t": 0.06}
{"M": "3,4/3,2,3", "deg": 13, "t": 0.04}
{"M": "3,-4/3,7/3,3", "deg": 13, "t": 0.03}
{"M": "3,-1,7/3,3", "deg": 13, "t": 0.03}
{"M": "3,-2/3,7/3,3", "deg": 17, "t": 0.08}
{"M": "3,-1/3,7/3,3", "deg": 20, "t": 0.13}
{"M": "3,0,7/3,3", "deg": 21, "t": 0.05}
{"M": "3,1/3,7/3,3", "deg": 10, "t": 0.02}
{"M": "3,2/3,7/3,3", "deg": 17, "t": 0.08}
{"M": "3,1,7/3,3", "deg": 12, "t": 0.03}
{"M": "3,4/3,7/3,3", "deg": 11, "t": 0.03}
{"M": "3,-4/3,8/3,3", "deg": 14, "t": 0.04}
{"M": "3,-1,8/3,3", "deg": 3, "t": 0.0}
{"M": "3,-2/3,8/3,3", "deg": 20, "t": 0.13}
{"M": "3,-1/3,8/3,3", "deg": 23, "t": 0.15}
{"M": "3,0,8/3,3", "deg": 24, "t": 0.04}
{"M": "3,1/3,8/3,3", "deg": 23, "t": 0.16}
{"M": "3,2/3,8/3,3", "deg": 20, "t": 0.11}
{"M": "3,1,8/3,3", "deg": 15, "t": 0.04}
{"M": "3,4/3,8/3,3", "deg": 5, "t": 0.01}
{"M": "3,-5/3,3,3", "deg": 15, "t": 0.05}
{"M": "3,-4/3,3,3", "deg": 15, "t": 0.05}
{"M": "3,-2/3,3,3", "deg": 23, "t": 0.13}
{"M": "3,-1/3,3,3", "deg": 26, "t": 0.25}
{"M": "3,1/3,3,3", "deg": 26, "t": 0.29}
{"M": "3,2/3,3,3", "deg": 23, "t": 0.2}
{"M": "3,4/3,3,3", "deg": 11, "t": 0.03}
{"M": "3,5/3,3,3", "deg": 16, "t": 0.07}


==> anc/code/box.py <==
import sys, json, time
from fractions import Fraction as Fr
from multiprocessing import Pool

def matrices():
    seen=set(); out=[]
    for den, amax, bmax in [(2,4,3),(3,3,2)]:
        vals_ad = [Fr(k,den) for k in range(1, amax*den+1)]
        vals_b  = [Fr(k,den) for k in range(-bmax*den, bmax*den+1)]
        for m in (2,3):
            for a in vals_ad:
                for d in vals_ad:
                    for b in vals_b:
                        if a*d - m*b*b <= 0: continue
                        key=(a,b,d,m)
                        if key in seen: continue
                        seen.add(key); out.append(key)
    return out

def work(chunk):
    import cypari2
    pari = cypari2.Pari(); pari.allocatemem(1500*10**6, silent=True) if 'silent' in pari.allocatemem.__doc__ else pari.allocatemem(1500*10**6)
    pari('default(realprecision, 120)'); pari('read("nahm.gp")')
    res=[]
    for (a,b,d,m) in chunk:
        s = f'{a},{b},{d},{m}'
        t0=time.time()
        try:
            r = pari(f'iferr(alarm(120, sieve({s},4)), E, [-1, Str(E)])')
            n = int(r[0])
            if n == -1:
                res.append(dict(M=s, err=str(r[1])))
            elif n != 4:
                res.append(dict(M=s, deg=n))
            else:
                res.append(dict(M=s, deg=4, r1=int(r[1]), zpol=str(r[2]),
                    regs=[float(v) for v in r[3][0]], match=int(r[3][1]),
                    l2=str(r[4][0]), l23=str(r[5][0]), l123=str(r[6][0]), l1234=str(r[7][0]),
                    pts23=str(r[5][1]), pts123=str(r[6][1]), pts1234=str(r[7][1]), t=time.time()-t0))
        except Exception as e:
            res.append(dict(M=s, err=repr(e)[:200]))
    return res

if __name__=='__main__':
    Ms = matrices()
    print(len(Ms), "matrices", flush=True)
    nw = int(sys.argv[1]) if len(sys.argv)>1 else 4
    chunks = [Ms[i::nw*8] for i in range(nw*8)]
    allres=[]
    with Pool(nw) as p:
        for i,r in enumerate(p.imap_unordered(work, chunks)):
            allres += r
            print(f"chunk {i+1}/{len(chunks)} done, {len(allres)} results", flush=True)
    json.dump(allres, open('box_results.json','w'))


==> anc/code/box2.py <==
import sys, json, time, os
from box import matrices
import cypari2
pari = cypari2.Pari(); pari.allocatemem(1200*10**6)
pari('default(realprecision, 120)'); pari('read("nahm.gp")')
done=set()
if os.path.exists('box.jsonl'):
    for line in open('box.jsonl'): done.add(json.loads(line)['M'])
Ms=[M for M in matrices() if f'{M[0]},{M[1]},{M[2]},{M[3]}' not in done]
print(len(Ms),"to do", flush=True)
f=open('box.jsonl','a')
for i,(a,b,d,m) in enumerate(Ms):
    s=f'{a},{b},{d},{m}'; t0=time.time()
    try:
        r = pari(f'iferr(alarm(90, sieve({s},4)), E, [-1, Str(E)])')
        n=int(r[0])
        if n==-1: rec=dict(M=s, err=str(r[1])[:300])
        elif n!=4: rec=dict(M=s, deg=n)
        else:
            rec=dict(M=s, deg=4, r1=int(r[1]), zpol=str(r[2]), regs=[float(v) for v in r[3][0]], match=int(r[3][1]),
                     l2=str(r[4][0]), l23=str(r[5][0]), l123=str(r[6][0]), l1234=str(r[7][0]),
                     pts2=str(r[4][1])[:2000], pts23=str(r[5][1])[:2000], pts123=str(r[6][1])[:2000], pts1234=str(r[7][1])[:2000])
    except Exception as e:
        rec=dict(M=s, err=repr(e)[:300])
    rec['t']=round(time.time()-t0,2)
    f.write(json.dumps(rec)+"\n"); f.flush()
    if i%50==0: print(i, s, rec.get('deg'), rec['t'], flush=True)


==> anc/code/box3.jsonl <==
{"M": "1,0,1,4", "deg": 1, "r1": 1}
{"M": "1,0,2,4", "deg": 2, "r1": 2}
{"M": "1,0,3,4", "deg": 3, "r1": 1}
{"M": "2,0,1,4", "deg": 2, "r1": 2}
{"M": "2,0,2,4", "deg": 2, "r1": 2}
{"M": "2,-1,3,4", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "2,0,3,4", "deg": 6, "r1": 2}
{"M": "2,1,3,4", "deg": 3, "r1": 1}
{"M": "3,0,1,4", "deg": 3, "r1": 1}
{"M": "3,-1,2,4", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "3,0,2,4", "deg": 6, "r1": 2}
{"M": "3,1,2,4", "deg": 2, "r1": 2}
{"M": "3,-1,3,4", "deg": 5, "r1": 1}
{"M": "3,0,3,4", "deg": 3, "r1": 1}
{"M": "3,1,3,4", "deg": 5, "r1": 1}
{"M": "1,0,1,5", "deg": 1, "r1": 1}
{"M": "1,0,2,5", "deg": 2, "r1": 2}
{"M": "1,0,3,5", "deg": 3, "r1": 1}
{"M": "2,0,1,5", "deg": 2, "r1": 2}
{"M": "2,0,2,5", "deg": 2, "r1": 2}
{"M": "2,-1,3,5", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "2,0,3,5", "deg": 6, "r1": 2}
{"M": "2,1,3,5", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "3,0,1,5", "deg": 3, "r1": 1}
{"M": "3,-1,2,5", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "3,0,2,5", "deg": 6, "r1": 2}
{"M": "3,1,2,5", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "3,-1,3,5", "deg": 5, "r1": 1}
{"M": "3,0,3,5", "deg": 3, "r1": 1}
{"M": "3,1,3,5", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1/2,0,1/2,4", "deg": 2, "r1": 2}
{"M": "1/2,0,1,4", "deg": 2, "r1": 2}
{"M": "1/2,0,3/2,4", "deg": 6, "r1": 2}
{"M": "1/2,0,2,4", "deg": 2, "r1": 2}
{"M": "1/2,-1/2,5/2,4", "deg": 10, "r1": 2}
{"M": "1/2,0,5/2,4", "deg": 10, "r1": 2}
{"M": "1/2,1/2,5/2,4", "deg": 11, "r1": 3}
{"M": "1/2,-1/2,3,4", "deg": 6, "r1": 2}
{"M": "1/2,0,3,4", "deg": 6, "r1": 2}
{"M": "1/2,1/2,3,4", "deg": 5, "r1": 1}
{"M": "1,0,1/2,4", "deg": 2, "r1": 2}
{"M": "1,-1/2,3/2,4", "deg": 2, "r1": 2}
{"M": "1,0,3/2,4", "deg": 3, "r1": 1}
{"M": "1,1/2,3/2,4", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1,-1/2,2,4", "deg": 3, "r1": 1}
{"M": "1,1/2,2,4", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1,-1/2,5/2,4", "deg": 2, "r1": 2}
{"M": "1,0,5/2,4", "deg": 5, "r1": 1}
{"M": "1,1/2,5/2,4", "deg": 5, "r1": 1}
{"M": "1,-1/2,3,4", "deg": 5, "r1": 1}
{"M": "1,1/2,3,4", "deg": 6, "r1": 2}
{"M": "3/2,0,1/2,4", "deg": 6, "r1": 2}
{"M": "3/2,-1/2,1,4", "deg": 3, "r1": 1}
{"M": "3/2,0,1,4", "deg": 3, "r1": 1}
{"M": "3/2,1/2,1,4", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "3/2,-1/2,3/2,4", "deg": 8, "r1": 2}
{"M": "3/2,0,3/2,4", "deg": 3, "r1": 1}
{"M": "3/2,1/2,3/2,4", "deg": 7, "r1": 3}
{"M": "3/2,-1/2,2,4", "deg": 5, "r1": 1}
{"M": "3/2,0,2,4", "deg": 6, "r1": 2}
{"M": "3/2,1/2,2,4", "deg": 3, "r1": 1}
{"M": "3/2,-1/2,5/2,4", "deg": 12, "r1": 2}
{"M": "3/2,0,5/2,4", "deg": 15, "r1": 1}
{"M": "3/2,1/2,5/2,4", "deg": 11, "r1": 1}
{"M": "3/2,-1,3,4", "deg": 7, "r1": 1}
{"M": "3/2,-1/2,3,4", "deg": 1, "r1": 1}
{"M": "3/2,0,3,4", "deg": 9, "r1": 1}
{"M": "3/2,1/2,3,4", "deg": 5, "r1": 1}
{"M": "3/2,1,3,4", "deg": 8, "r1": 2}
{"M": "2,0,1/2,4", "deg": 2, "r1": 2}
{"M": "2,-1/2,1,4", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "2,1/2,1,4", "deg": 3, "r1": 1}
{"M": "2,-1/2,3/2,4", "deg": 5, "r1": 3}
{"M": "2,0,3/2,4", "deg": 6, "r1": 2}
{"M": "2,1/2,3/2,4", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "2,-1/2,2,4", "deg": 6, "r1": 2}
{"M": "2,1/2,2,4", "deg": 6, "r1": 2}
{"M": "2,-1,5/2,4", "deg": 7, "r1": 3}
{"M": "2,-1/2,5/2,4", "deg": 8, "r1": 2}
{"M": "2,0,5/2,4", "deg": 10, "r1": 2}
{"M": "2,1/2,5/2,4", "deg": 8, "r1": 2}
{"M": "2,1,5/2,4", "deg": 7, "r1": 3}
{"M": "2,-1/2,3,4", "deg": 10, "r1": 2}
{"M": "2,1/2,3,4", "deg": 10, "r1": 2}
{"M": "5/2,-1/2,1/2,4", "deg": 10, "r1": 2}
{"M": "5/2,0,1/2,4", "deg": 10, "r1": 2}
{"M": "5/2,1/2,1/2,4", "deg": 11, "r1": 3}
{"M": "5/2,-1/2,1,4", "deg": 3, "r1": 1}
{"M": "5/2,0,1,4", "deg": 5, "r1": 1}
{"M": "5/2,1/2,1,4", "deg": 3, "r1": 1}
{"M": "5/2,-1/2,3/2,4", "deg": 12, "r1": 2}
{"M": "5/2,0,3/2,4", "deg": 15, "r1": 1}
{"M": "5/2,1/2,3/2,4", "deg": 11, "r1": 3}
{"M": "5/2,-1,2,4", "deg": 7, "r1": 3}
{"M": "5/2,-1/2,2,4", "deg": 8, "r1": 2}
{"M": "5/2,0,2,4", "deg": 10, "r1": 2}
{"M": "5/2,1/2,2,4", "deg": 8, "r1": 2}
{"M": "5/2,1,2,4", "deg": 7, "r1": 3}
{"M": "5/2,-1,5/2,4", "deg": 16, "r1": 2}
{"M": "5/2,-1/2,5/2,4", "deg": 21, "r1": 1}
{"M": "5/2,0,5/2,4", "deg": 5, "r1": 1}
{"M": "5/2,1/2,5/2,4", "deg": 21, "r1": 1}
{"M": "5/2,1,5/2,4", "deg": 11, "r1": 3}
{"M": "5/2,-1,3,4", "deg": 9, "r1": 1}
{"M": "5/2,-1/2,3,4", "deg": 13, "r1": 1}
{"M": "5/2,0,3,4", "deg": 15, "r1": 1}
{"M": "5/2,1/2,3,4", "deg": 13, "r1": 1}
{"M": "5/2,1,3,4", "deg": 7, "r1": 1}
{"M": "3,-1/2,1/2,4", "deg": 6, "r1": 2}
{"M": "3,0,1/2,4", "deg": 6, "r1": 2}
{"M": "3,1/2,1/2,4", "deg": 6, "r1": 2}
{"M": "3,-1/2,1,4", "deg": 6, "r1": 2}
{"M": "3,1/2,1,4", "deg": 6, "r1": 2}
{"M": "3,-1,3/2,4", "deg": 7, "r1": 1}
{"M": "3,-1/2,3/2,4", "deg": 2, "r1": 2}
{"M": "3,0,3/2,4", "deg": 9, "r1": 1}
{"M": "3,1/2,3/2,4", "deg": 7, "r1": 1}
{"M": "3,1,3/2,4", "deg": 8, "r1": 2}
{"M": "3,-1/2,2,4", "deg": 10, "r1": 2}
{"M": "3,1/2,2,4", "deg": 10, "r1": 2}
{"M": "3,-1,5/2,4", "deg": 9, "r1": 1}
{"M": "3,-1/2,5/2,4", "deg": 13, "r1": 1}
{"M": "3,0,5/2,4", "deg": 15, "r1": 1}
{"M": "3,1/2,5/2,4", "deg": 13, "r1": 1}
{"M": "3,1,5/2,4", "deg": 7, "r1": 3}
{"M": "3,-1/2,3,4", "deg": 16, "r1": 2}
{"M": "3,1/2,3,4", "deg": 16, "r1": 2}
{"M": "1/2,0,1/2,5", "deg": 2, "r1": 2}
{"M": "1/2,0,1,5", "deg": 2, "r1": 2}
{"M": "1/2,0,3/2,5", "deg": 6, "r1": 2}
{"M": "1/2,0,2,5", "deg": 2, "r1": 2}
{"M": "1/2,0,5/2,5", "deg": 10, "r1": 2}
{"M": "1/2,-1/2,3,5", "deg": 7, "r1": 3}
{"M": "1/2,0,3,5", "deg": 6, "r1": 2}
{"M": "1/2,1/2,3,5", "deg": 13, "r1": 3}
{"M": "1,0,1/2,5", "deg": 2, "r1": 2}
{"M": "1,-1/2,3/2,5", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1,0,3/2,5", "deg": 3, "r1": 1}
{"M": "1,1/2,3/2,5", "deg": 9, "r1": 3}
{"M": "1,-1/2,2,5", "deg": 6, "r1": 2}
{"M": "1,1/2,2,5", "deg": 9, "r1": 3}
{"M": "1,-1/2,5/2,5", "deg": 8, "r1": 2}
{"M": "1,0,5/2,5", "deg": 5, "r1": 1}
{"M": "1,1/2,5/2,5", "deg": 10, "r1": 4}
{"M": "1,-1/2,3,5", "deg": 2, "r1": 2}
{"M": "1,1/2,3,5", "deg": 10, "r1": 2}
{"M": "3/2,0,1/2,5", "deg": 6, "r1": 2}
{"M": "3/2,-1/2,1,5", "deg": 5, "r1": 1}
{"M": "3/2,0,1,5", "deg": 3, "r1": 1}
{"M": "3/2,1/2,1,5", "deg": 9, "r1": 3}
{"M": "3/2,-1/2,3/2,5", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "3/2,0,3/2,5", "deg": 3, "r1": 1}
{"M": "3/2,1/2,3/2,5", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "3/2,-1/2,2,5", "deg": 10, "r1": 2}
{"M": "3/2,0,2,5", "deg": 6, "r1": 2}
{"M": "3/2,1/2,2,5", "deg": 8, "r1": 4}
{"M": "3/2,-1/2,5/2,5", "deg": 6, "r1": 2}
{"M": "3/2,0,5/2,5", "deg": 15, "r1": 1}
{"M": "3/2,1/2,5/2,5", "deg": 5, "r1": 1}
{"M": "3/2,-1/2,3,5", "deg": 14, "r1": 2}
{"M": "3/2,0,3,5", "deg": 9, "r1": 1}
{"M": "3/2,1/2,3,5", "deg": 13, "r1": 1}
{"M": "2,0,1/2,5", "deg": 2, "r1": 2}
{"M": "2,-1/2,1,5", "deg": 7, "r1": 1}
{"M": "2,1/2,1,5", "deg": 9, "r1": 3}
{"M": "2,-1/2,3/2,5", "deg": 10, "r1": 2}
{"M": "2,0,3/2,5", "deg": 6, "r1": 2}
{"M": "2,1/2,3/2,5", "deg": 8, "r1": 2}
{"M": "2,-1/2,2,5", "deg": 12, "r1": 2}
{"M": "2,1/2,2,5", "deg": 8, "r1": 2}
{"M": "2,-1/2,5/2,5", "deg": 15, "r1": 1}
{"M": "2,0,5/2,5", "deg": 10, "r1": 2}
{"M": "2,1/2,5/2,5", "deg": 15, "r1": 1}
{"M": "2,-1/2,3,5", "deg": 19, "r1": 1}
{"M": "2,1/2,3,5", "deg": 19, "r1": 1}
{"M": "5/2,0,1/2,5", "deg": 10, "r1": 2}
{"M": "5/2,-1/2,1,5", "deg": 9, "r1": 1}
{"M": "5/2,0,1,5", "deg": 5, "r1": 1}
{"M": "5/2,1/2,1,5", "deg": 10, "r1": 2}
{"M": "5/2,-1/2,3/2,5", "deg": 6, "r1": 2}
{"M": "5/2,0,3/2,5", "deg": 15, "r1": 1}
{"M": "5/2,1/2,3/2,5", "deg": 5, "r1": 1}
{"M": "5/2,-1/2,2,5", "deg": 15, "r1": 1}
{"M": "5/2,0,2,5", "deg": 10, "r1": 2}
{"M": "5/2,1/2,2,5", "deg": 15, "r1": 1}
{"M": "5/2,-1,5/2,5", "deg": 16, "r1": 2}
{"M": "5/2,-1/2,5/2,5", "deg": 10, "r1": 2}
{"M": "5/2,0,5/2,5", "deg": 5, "r1": 1}
{"M": "5/2,1/2,5/2,5", "deg": 10, "r1": 2}
{"M": "5/2,1,5/2,5", "deg": 15, "r1": 3}
{"M": "5/2,-1,3,5", "deg": 9, "r1": 1}
{"M": "5/2,-1/2,3,5", "deg": 25, "r1": 1}
{"M": "5/2,0,3,5", "deg": 15, "r1": 1}
{"M": "5/2,1/2,3,5", "deg": 25, "r1": 1}
{"M": "5/2,1,3,5", "deg": 6, "r1": 2}
{"M": "3,-1/2,1/2,5", "deg": 12, "r1": 2}
{"M": "3,0,1/2,5", "deg": 6, "r1": 2}
{"M": "3,1/2,1/2,5", "deg": 13, "r1": 3}
{"M": "3,-1/2,1,5", "deg": 11, "r1": 1}
{"M": "3,1/2,1,5", "deg": 7, "r1": 1}
{"M": "3,-1/2,3/2,5", "deg": 14, "r1": 2}
{"M": "3,0,3/2,5", "deg": 9, "r1": 1}
{"M": "3,1/2,3/2,5", "deg": 13, "r1": 3}
{"M": "3,-1/2,2,5", "deg": 19, "r1": 1}
{"M": "3,1/2,2,5", "deg": 19, "r1": 1}
{"M": "3,-1,5/2,5", "deg": 9, "r1": 1}
{"M": "3,-1/2,5/2,5", "deg": 25, "r1": 1}
{"M": "3,0,5/2,5", "deg": 15, "r1": 1}
{"M": "3,1/2,5/2,5", "deg": 25, "r1": 1}
{"M": "3,1,5/2,5", "deg": 6, "r1": 2}
{"M": "3,-1/2,3,5", "deg": 31, "r1": 1}
{"M": "3,1/2,3,5", "deg": 31, "r1": 1}
{"M": "1/3,0,1/3,4", "deg": 3, "r1": 1}
{"M": "1/3,0,2/3,4", "deg": 9, "r1": 1}
{"M": "1/3,0,1,4", "deg": 3, "r1": 1}
{"M": "1/3,0,4/3,4", "deg": 12, "r1": 2}
{"M": "1/3,-1/3,5/3,4", "deg": 15, "r1": 1}
{"M": "1/3,0,5/3,4", "deg": 15, "r1": 1}
{"M": "1/3,1/3,5/3,4", "deg": 17, "r1": 1}
{"M": "1/3,-1/3,2,4", "deg": 18, "r1": 2}
{"M": "1/3,0,2,4", "deg": 6, "r1": 2}
{"M": "1/3,1/3,2,4", "deg": 19, "r1": 3}
{"M": "1/3,-1/3,7/3,4", "deg": 7, "r1": 1}
{"M": "1/3,0,7/3,4", "deg": 21, "r1": 1}
{"M": "1/3,1/3,7/3,4", "deg": 7, "r1": 1}
{"M": "1/3,-1/3,8/3,4", "deg": 24, "r1": 2}
{"M": "1/3,0,8/3,4", "deg": 24, "r1": 2}
{"M": "1/3,1/3,8/3,4", "deg": 24, "r1": 2}
{"M": "1/3,-1/3,3,4", "deg": 27, "r1": 1}
{"M": "1/3,0,3,4", "deg": 3, "r1": 1}
{"M": "1/3,1/3,3,4", "deg": 27, "r1": 1}
{"M": "2/3,0,1/3,4", "deg": 9, "r1": 1}
{"M": "2/3,0,2/3,4", "deg": 3, "r1": 1}
{"M": "2/3,-1/3,1,4", "deg": 9, "r1": 1}
{"M": "2/3,0,1,4", "deg": 3, "r1": 1}
{"M": "2/3,1/3,1,4", "deg": 13, "r1": 1}
{"M": "2/3,-1/3,4/3,4", "deg": 12, "r1": 2}
{"M": "2/3,0,4/3,4", "deg": 12, "r1": 2}
{"M": "2/3,1/3,4/3,4", "deg": 14, "r1": 2}
{"M": "2/3,-1/3,5/3,4", "deg": 3, "r1": 1}
{"M": "2/3,0,5/3,4", "deg": 15, "r1": 1}
{"M": "2/3,1/3,5/3,4", "deg": 3, "r1": 1}
{"M": "2/3,-1/3,2,4", "deg": 18, "r1": 2}
{"M": "2/3,0,2,4", "deg": 6, "r1": 2}
{"M": "2/3,1/3,2,4", "deg": 18, "r1": 2}
{"M": "2/3,-1/3,7/3,4", "deg": 21, "r1": 1}
{"M": "2/3,0,7/3,4", "deg": 21, "r1": 1}
{"M": "2/3,1/3,7/3,4", "deg": 21, "r1": 1}
{"M": "2/3,-1/3,8/3,4", "deg": 8, "r1": 2}
{"M": "2/3,0,8/3,4", "deg": 24, "r1": 2}
{"M": "2/3,1/3,8/3,4", "deg": 8, "r1": 2}
{"M": "2/3,-2/3,3,4", "deg": 27, "r1": 1}
{"M": "2/3,-1/3,3,4", "deg": 27, "r1": 1}
{"M": "2/3,0,3,4", "deg": 9, "r1": 1}
{"M": "2/3,1/3,3,4", "deg": 27, "r1": 1}
{"M": "2/3,2/3,3,4", "deg": 31, "r1": 1}
{"M": "1,0,1/3,4", "deg": 3, "r1": 1}
{"M": "1,-1/3,2/3,4", "deg": 9, "r1": 1}
{"M": "1,0,2/3,4", "deg": 3, "r1": 1}
{"M": "1,1/3,2/3,4", "deg": 13, "r1": 3}
{"M": "1,-1/3,1,4", "deg": 9, "r1": 1}
{"M": "1,1/3,1,4", "deg": 13, "r1": 1}
{"M": "1,-1/3,4/3,4", "deg": 12, "r1": 2}
{"M": "1,0,4/3,4", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1,1/3,4/3,4", "deg": 13, "r1": 3}
{"M": "1,-1/3,5/3,4", "deg": 15, "r1": 1}
{"M": "1,0,5/3,4", "deg": 5, "r1": 1}
{"M": "1,1/3,5/3,4", "deg": 15, "r1": 1}
{"M": "1,-2/3,2,4", "deg": 18, "r1": 2}
{"M": "1,-1/3,2,4", "deg": 3, "r1": 1}
{"M": "1,1/3,2,4", "deg": 18, "r1": 2}
{"M": "1,2/3,2,4", "deg": 25, "r1": 1}
{"M": "1,-2/3,7/3,4", "deg": 21, "r1": 1}
{"M": "1,-1/3,7/3,4", "deg": 21, "r1": 1}
{"M": "1,0,7/3,4", "deg": 7, "r1": 1}
{"M": "1,1/3,7/3,4", "deg": 21, "r1": 1}
{"M": "1,2/3,7/3,4", "deg": 25, "r1": 1}
{"M": "1,-2/3,8/3,4", "deg": 24, "r1": 2}
{"M": "1,-1/3,8/3,4", "deg": 24, "r1": 2}
{"M": "1,0,8/3,4", "deg": 8, "r1": 2}
{"M": "1,1/3,8/3,4", "deg": 24, "r1": 2}
{"M": "1,2/3,8/3,4", "deg": 25, "r1": 1}
{"M": "1,-2/3,3,4", "deg": 3, "r1": 1}
{"M": "1,-1/3,3,4", "deg": 27, "r1": 1}
{"M": "1,1/3,3,4", "deg": 27, "r1": 1}
{"M": "1,2/3,3,4", "deg": 27, "r1": 1}
{"M": "4/3,0,1/3,4", "deg": 12, "r1": 2}
{"M": "4/3,-1/3,2/3,4", "deg": 12, "r1": 2}
{"M": "4/3,0,2/3,4", "deg": 12, "r1": 2}
{"M": "4/3,1/3,2/3,4", "deg": 14, "r1": 2}
{"M": "4/3,-1/3,1,4", "deg": 12, "r1": 2}
{"M": "4/3,0,1,4", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "4/3,1/3,1,4", "deg": 13, "r1": 1}
{"M": "4/3,-1/3,4/3,4", "deg": 5, "r1": 3}
{"M": "4/3,0,4/3,4", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "4/3,1/3,4/3,4", "deg": 3, "r1": 1}
{"M": "4/3,-2/3,5/3,4", "deg": 18, "r1": 2}
{"M": "4/3,-1/3,5/3,4", "deg": 18, "r1": 2}
{"M": "4/3,0,5/3,4", "deg": 20, "r1": 2}
{"M": "4/3,1/3,5/3,4", "deg": 16, "r1": 2}
{"M": "4/3,2/3,5/3,4", "deg": 23, "r1": 1}
{"M": "4/3,-2/3,2,4", "deg": 21, "r1": 3}
{"M": "4/3,-1/3,2,4", "deg": 21, "r1": 3}
{"M": "4/3,0,2,4", "deg": 8, "r1": 4}
{"M": "4/3,1/3,2,4", "deg": 20, "r1": 2}
{"M": "4/3,2/3,2,4", "deg": 22, "r1": 2}
{"M": "4/3,-2/3,7/3,4", "deg": 8, "r1": 2}
{"M": "4/3,-1/3,7/3,4", "deg": 1, "r1": 1}
{"M": "4/3,0,7/3,4", "deg": 28, "r1": 2}
{"M": "4/3,1/3,7/3,4", "deg": 3, "r1": 1}
{"M": "4/3,2/3,7/3,4", "deg": 7, "r1": 1}
{"M": "4/3,-2/3,8/3,4", "deg": 27, "r1": 3}
{"M": "4/3,-1/3,8/3,4", "deg": 28, "r1": 2}
{"M": "4/3,0,8/3,4", "deg": 32, "r1": 4}
{"M": "4/3,1/3,8/3,4", "deg": 28, "r1": 2}
{"M": "4/3,2/3,8/3,4", "deg": 24, "r1": 2}
{"M": "4/3,-2/3,3,4", "deg": 30, "r1": 2}
{"M": "4/3,-1/3,3,4", "deg": 32, "r1": 2}
{"M": "4/3,0,3,4", "deg": 12, "r1": 2}
{"M": "4/3,1/3,3,4", "deg": 32, "r1": 2}
{"M": "4/3,2/3,3,4", "deg": 27, "r1": 1}
{"M": "5/3,-1/3,1/3,4", "deg": 15, "r1": 1}
{"M": "5/3,0,1/3,4", "deg": 15, "r1": 1}
{"M": "5/3,1/3,1/3,4", "deg": 17, "r1": 1}
{"M": "5/3,-1/3,2/3,4", "deg": 5, "r1": 1}
{"M": "5/3,0,2/3,4", "deg": 15, "r1": 1}
{"M": "5/3,1/3,2/3,4", "deg": 2, "r1": 2}
{"M": "5/3,-1/3,1,4", "deg": 15, "r1": 1}
{"M": "5/3,0,1,4", "deg": 5, "r1": 1}
{"M": "5/3,1/3,1,4", "deg": 15, "r1": 1}
{"M": "5/3,-2/3,4/3,4", "deg": 18, "r1": 2}
{"M": "5/3,-1/3,4/3,4", "deg": 18, "r1": 2}
{"M": "5/3,0,4/3,4", "deg": 20, "r1": 2}
{"M": "5/3,1/3,4/3,4", "deg": 16, "r1": 2}
{"M": "5/3,2/3,4/3,4", "deg": 23, "r1": 1}
{"M": "5/3,-2/3,5/3,4", "deg": 7, "r1": 1}
{"M": "5/3,-1/3,5/3,4", "deg": 7, "r1": 1}
{"M": "5/3,0,5/3,4", "deg": 5, "r1": 1}
{"M": "5/3,1/3,5/3,4", "deg": 7, "r1": 1}
{"M": "5/3,2/3,5/3,4", "deg": 7, "r1": 1}
{"M": "5/3,-2/3,2,4", "deg": 24, "r1": 2}
{"M": "5/3,-1/3,2,4", "deg": 26, "r1": 2}
{"M": "5/3,0,2,4", "deg": 10, "r1": 2}
{"M": "5/3,1/3,2,4", "deg": 26, "r1": 2}
{"M": "5/3,2/3,2,4", "deg": 19, "r1": 1}
{"M": "5/3,-2/3,7/3,4", "deg": 27, "r1": 1}
{"M": "5/3,-1/3,7/3,4", "deg": 31, "r1": 1}
{"M": "5/3,0,7/3,4", "deg": 35, "r1": 1}
{"M": "5/3,1/3,7/3,4", "deg": 31, "r1": 1}
{"M": "5/3,2/3,7/3,4", "deg": 21, "r1": 1}
{"M": "5/3,-1,8/3,4", "deg": 30, "r1": 2}
{"M": "5/3,-2/3,8/3,4", "deg": 10, "r1": 2}
{"M": "5/3,-1/3,8/3,4", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "5/3,0,8/3,4", "deg": 40, "r1": 2}
{"M": "5/3,1/3,8/3,4", "deg": 12, "r1": 2}
{"M": "5/3,2/3,8/3,4", "deg": 6, "r1": 2}
{"M": "5/3,1,8/3,4", "deg": 35, "r1": 3}
{"M": "5/3,-1,3,4", "deg": 11, "r1": 1}
{"M": "5/3,-2/3,3,4", "deg": 33, "r1": 1}
{"M": "5/3,-1/3,3,4", "deg": 41, "r1": 1}
{"M": "5/3,0,3,4", "deg": 15, "r1": 1}
{"M": "5/3,1/3,3,4", "deg": 41, "r1": 1}
{"M": "5/3,2/3,3,4", "deg": 29, "r1": 1}
{"M": "5/3,1,3,4", "deg": 11, "r1": 1}
{"M": "2,-1/3,1/3,4", "deg": 18, "r1": 2}
{"M": "2,0,1/3,4", "deg": 6, "r1": 2}
{"M": "2,1/3,1/3,4", "deg": 19, "r1": 1}
{"M": "2,-1/3,2/3,4", "deg": 18, "r1": 2}
{"M": "2,0,2/3,4", "deg": 6, "r1": 2}
{"M": "2,1/3,2/3,4", "deg": 18, "r1": 2}
{"M": "2,-2/3,1,4", "deg": 18, "r1": 2}
{"M": "2,-1/3,1,4", "deg": 18, "r1": 2}
{"M": "2,1/3,1,4", "deg": 7, "r1": 1}
{"M": "2,2/3,1,4", "deg": 25, "r1": 1}
{"M": "2,-2/3,4/3,4", "deg": 21, "r1": 3}
{"M": "2,-1/3,4/3,4", "deg": 21, "r1": 3}
{"M": "2,0,4/3,4", "deg": 8, "r1": 4}
{"M": "2,1/3,4/3,4", "deg": 20, "r1": 2}
{"M": "2,2/3,4/3,4", "deg": 22, "r1": 2}
{"M": "2,-2/3,5/3,4", "deg": 24, "r1": 2}
{"M": "2,-1/3,5/3,4", "deg": 26, "r1": 2}
{"M": "2,0,5/3,4", "deg": 10, "r1": 2}
{"M": "2,1/3,5/3,4", "deg": 26, "r1": 2}
{"M": "2,2/3,5/3,4", "deg": 19, "r1": 1}
{"M": "2,-2/3,2,4", "deg": 27, "r1": 3}
{"M": "2,-1/3,2,4", "deg": 32, "r1": 2}
{"M": "2,1/3,2,4", "deg": 32, "r1": 2}
{"M": "2,2/3,2,4", "deg": 20, "r1": 4}
{"M": "2,-1,7/3,4", "deg": 10, "r1": 2}
{"M": "2,-2/3,7/3,4", "deg": 30, "r1": 2}
{"M": "2,-1/3,7/3,4", "deg": 38, "r1": 2}
{"M": "2,0,7/3,4", "deg": 14, "r1": 2}
{"M": "2,1/3,7/3,4", "deg": 38, "r1": 2}
{"M": "2,2/3,7/3,4", "deg": 26, "r1": 2}
{"M": "2,1,7/3,4", "deg": 11, "r1": 1}
{"M": "2,-1,8/3,4", "deg": 11, "r1": 3}
{"M": "2,-2/3,8/3,4", "deg": 33, "r1": 3}
{"M": "2,-1/3,8/3,4", "deg": 44, "r1": 2}
{"M": "2,0,8/3,4", "deg": 16, "r1": 4}
{"M": "2,1/3,8/3,4", "deg": 44, "r1": 2}
{"M": "2,2/3,8/3,4", "deg": 32, "r1": 4}
{"M": "2,1,8/3,4", "deg": 10, "r1": 2}
{"M": "2,-2/3,3,4", "deg": 38, "r1": 2}
{"M": "2,-1/3,3,4", "deg": 5, "r1": 1}
{"M": "2,1/3,3,4", "deg": 50, "r1": 2}
{"M": "2,2/3,3,4", "deg": 38, "r1": 2}
{"M": "7/3,-1/3,1/3,4", "deg": 7, "r1": 1}
{"M": "7/3,0,1/3,4", "deg": 21, "r1": 1}
{"M": "7/3,1/3,1/3,4", "deg": 7, "r1": 1}
{"M": "7/3,-1/3,2/3,4", "deg": 21, "r1": 1}
{"M": "7/3,0,2/3,4", "deg": 21, "r1": 1}
{"M": "7/3,1/3,2/3,4", "deg": 21, "r1": 1}
{"M": "7/3,-2/3,1,4", "deg": 21, "r1": 1}
{"M": "7/3,-1/3,1,4", "deg": 21, "r1": 1}
{"M": "7/3,0,1,4", "deg": 7, "r1": 1}
{"M": "7/3,1/3,1,4", "deg": 21, "r1": 1}
{"M": "7/3,2/3,1,4", "deg": 25, "r1": 1}
{"M": "7/3,-2/3,4/3,4", "deg": 8, "r1": 2}
{"M": "7/3,-1/3,4/3,4", "deg": 7, "r1": 1}
{"M": "7/3,0,4/3,4", "deg": 28, "r1": 2}
{"M": "7/3,1/3,4/3,4", "deg": 8, "r1": 2}
{"M": "7/3,2/3,4/3,4", "deg": 5, "r1": 1}
{"M": "7/3,-2/3,5/3,4", "deg": 27, "r1": 1}
{"M": "7/3,-1/3,5/3,4", "deg": 31, "r1": 1}
{"M": "7/3,0,5/3,4", "deg": 35, "r1": 1}
{"M": "7/3,1/3,5/3,4", "deg": 31, "r1": 1}
{"M": "7/3,2/3,5/3,4", "deg": 21, "r1": 1}
{"M": "7/3,-1,2,4", "deg": 10, "r1": 2}
{"M": "7/3,-2/3,2,4", "deg": 30, "r1": 2}
{"M": "7/3,-1/3,2,4", "deg": 38, "r1": 2}
{"M": "7/3,0,2,4", "deg": 14, "r1": 2}
{"M": "7/3,1/3,2,4", "deg": 38, "r1": 2}
{"M": "7/3,2/3,2,4", "deg": 26, "r1": 2}
{"M": "7/3,1,2,4", "deg": 11, "r1": 3}
{"M": "7/3,-1,7/3,4", "deg": 33, "r1": 1}
{"M": "7/3,-2/3,7/3,4", "deg": 11, "r1": 1}
{"M": "7/3,-1/3,7/3,4", "deg": 15, "r1": 1}
{"M": "7/3,0,7/3,4", "deg": 7, "r1": 1}
{"M": "7/3,1/3,7/3,4", "deg": 15, "r1": 1}
{"M": "7/3,2/3,7/3,4", "deg": 11, "r1": 1}
{"M": "7/3,1,7/3,4", "deg": 29, "r1": 1}
{"M": "7/3,-1,8/3,4", "deg": 36, "r1": 2}
{"M": "7/3,-2/3,8/3,4", "deg": 40, "r1": 2}
{"M": "7/3,-1/3,8/3,4", "deg": 52, "r1": 2}
{"M": "7/3,0,8/3,4", "deg": 56, "r1": 2}
{"M": "7/3,1/3,8/3,4", "deg": 52, "r1": 2}
{"M": "7/3,2/3,8/3,4", "deg": 40, "r1": 2}
{"M": "7/3,1,8/3,4", "deg": 25, "r1": 3}
{"M": "7/3,-1,3,4", "deg": 13, "r1": 1}
{"M": "7/3,-2/3,3,4", "deg": 47, "r1": 1}
{"M": "7/3,-1/3,3,4", "deg": 59, "r1": 1}
{"M": "7/3,0,3,4", "deg": 21, "r1": 1}
{"M": "7/3,1/3,3,4", "deg": 59, "r1": 1}
{"M": "7/3,2/3,3,4", "deg": 47, "r1": 1}
{"M": "7/3,1,3,4", "deg": 9, "r1": 1}
{"M": "8/3,-1/3,1/3,4", "deg": 24, "r1": 2}
{"M": "8/3,0,1/3,4", "deg": 24, "r1": 2}
{"M": "8/3,1/3,1/3,4", "deg": 24, "r1": 2}
{"M": "8/3,-1/3,2/3,4", "deg": 8, "r1": 2}
{"M": "8/3,0,2/3,4", "deg": 24, "r1": 2}
{"M": "8/3,1/3,2/3,4", "deg": 8, "r1": 2}
{"M": "8/3,-2/3,1,4", "deg": 24, "r1": 2}
{"M": "8/3,-1/3,1,4", "deg": 24, "r1": 2}
{"M": "8/3,0,1,4", "deg": 8, "r1": 2}
{"M": "8/3,1/3,1,4", "deg": 24, "r1": 2}
{"M": "8/3,2/3,1,4", "deg": 25, "r1": 1}
{"M": "8/3,-2/3,4/3,4", "deg": 27, "r1": 3}
{"M": "8/3,-1/3,4/3,4", "deg": 28, "r1": 2}
{"M": "8/3,0,4/3,4", "deg": 32, "r1": 4}
{"M": "8/3,1/3,4/3,4", "deg": 28, "r1": 2}
{"M": "8/3,2/3,4/3,4", "deg": 24, "r1": 4}
{"M": "8/3,-1,5/3,4", "deg": 30, "r1": 2}
{"M": "8/3,-2/3,5/3,4", "deg": 10, "r1": 2}
{"M": "8/3,-1/3,5/3,4", "deg": 12, "r1": 2}
{"M": "8/3,0,5/3,4", "deg": 40, "r1": 2}
{"M": "8/3,1/3,5/3,4", "deg": 3, "r1": 1}
{"M": "8/3,2/3,5/3,4", "deg": 8, "r1": 2}
{"M": "8/3,1,5/3,4", "deg": 35, "r1": 1}
{"M": "8/3,-1,2,4", "deg": 11, "r1": 3}
{"M": "8/3,-2/3,2,4", "deg": 33, "r1": 3}
{"M": "8/3,-1/3,2,4", "deg": 44, "r1": 2}
{"M": "8/3,0,2,4", "deg": 16, "r1": 4}
{"M": "8/3,1/3,2,4", "deg": 44, "r1": 2}
{"M": "8/3,2/3,2,4", "deg": 32, "r1": 4}
{"M": "8/3,1,2,4", "deg": 10, "r1": 2}
{"M": "8/3,-1,7/3,4", "deg": 36, "r1": 2}
{"M": "8/3,-2/3,7/3,4", "deg": 40, "r1": 2}
{"M": "8/3,-1/3,7/3,4", "deg": 52, "r1": 2}
{"M": "8/3,0,7/3,4", "deg": 56, "r1": 2}
{"M": "8/3,1/3,7/3,4", "deg": 52, "r1": 2}
{"M": "8/3,2/3,7/3,4", "deg": 40, "r1": 2}
{"M": "8/3,1,7/3,4", "deg": 25, "r1": 1}
{"M": "8/3,-1,8/3,4", "deg": 39, "r1": 3}
{"M": "8/3,-2/3,8/3,4", "deg": 16, "r1": 4}
{"M": "8/3,-1/3,8/3,4", "deg": 20, "r1": 2}
{"M": "8/3,0,8/3,4", "deg": 8, "r1": 2}
{"M": "8/3,1/3,8/3,4", "deg": 20, "r1": 2}
{"M": "8/3,2/3,8/3,4", "deg": 16, "r1": 4}
{"M": "8/3,1,8/3,4", "deg": 28, "r1": 2}
{"M": "8/3,-4/3,3,4", "deg": 42, "r1": 2}
{"M": "8/3,-1,3,4", "deg": 14, "r1": 2}
{"M": "8/3,-2/3,3,4", "deg": 56, "r1": 2}
{"M": "8/3,-1/3,3,4", "deg": 68, "r1": 2}
{"M": "8/3,0,3,4", "deg": 24, "r1": 2}
{"M": "8/3,1/3,3,4", "deg": 68, "r1": 2}
{"M": "8/3,2/3,3,4", "deg": 56, "r1": 2}
{"M": "8/3,1,3,4", "deg": 7, "r1": 1}
{"M": "8/3,4/3,3,4", "deg": 43, "r1": 1}
{"M": "3,-1/3,1/3,4", "deg": 27, "r1": 1}
{"M": "3,0,1/3,4", "deg": 3, "r1": 1}
{"M": "3,1/3,1/3,4", "deg": 27, "r1": 1}
{"M": "3,-2/3,2/3,4", "deg": 27, "r1": 3}
{"M": "3,-1/3,2/3,4", "deg": 27, "r1": 1}
{"M": "3,0,2/3,4", "deg": 9, "r1": 1}
{"M": "3,1/3,2/3,4", "deg": 27, "r1": 1}
{"M": "3,2/3,2/3,4", "deg": 31, "r1": 1}
{"M": "3,-2/3,1,4", "deg": 27, "r1": 1}
{"M": "3,-1/3,1,4", "deg": 27, "r1": 1}
{"M": "3,1/3,1,4", "deg": 27, "r1": 1}
{"M": "3,2/3,1,4", "deg": 11, "r1": 1}
{"M": "3,-2/3,4/3,4", "deg": 30, "r1": 2}
{"M": "3,-1/3,4/3,4", "deg": 32, "r1": 2}
{"M": "3,0,4/3,4", "deg": 12, "r1": 2}
{"M": "3,1/3,4/3,4", "deg": 32, "r1": 2}
{"M": "3,2/3,4/3,4", "deg": 27, "r1": 1}
{"M": "3,-1,5/3,4", "deg": 11, "r1": 1}
{"M": "3,-2/3,5/3,4", "deg": 33, "r1": 1}
{"M": "3,-1/3,5/3,4", "deg": 41, "r1": 1}
{"M": "3,0,5/3,4", "deg": 15, "r1": 1}
{"M": "3,1/3,5/3,4", "deg": 41, "r1": 1}
{"M": "3,2/3,5/3,4", "deg": 29, "r1": 1}
{"M": "3,1,5/3,4", "deg": 11, "r1": 1}
{"M": "3,-2/3,2,4", "deg": 38, "r1": 2}
{"M": "3,-1/3,2,4", "deg": 50, "r1": 2}
{"M": "3,1/3,2,4", "deg": 10, "r1": 2}
{"M": "3,2/3,2,4", "deg": 38, "r1": 2}
{"M": "3,-1,7/3,4", "deg": 13, "r1": 1}
{"M": "3,-2/3,7/3,4", "deg": 47, "r1": 1}
{"M": "3,-1/3,7/3,4", "deg": 59, "r1": 1}
{"M": "3,0,7/3,4", "deg": 21, "r1": 1}
{"M": "3,1/3,7/3,4", "deg": 59, "r1": 1}
{"M": "3,2/3,7/3,4", "deg": 47, "r1": 1}
{"M": "3,1,7/3,4", "deg": 9, "r1": 1}
{"M": "3,-4/3,8/3,4", "deg": 42, "r1": 2}
{"M": "3,-1,8/3,4", "deg": 14, "r1": 2}
{"M": "3,-2/3,8/3,4", "deg": 56, "r1": 2}
{"M": "3,-1/3,8/3,4", "deg": 68, "r1": 2}
{"M": "3,0,8/3,4", "deg": 24, "r1": 2}
{"M": "3,1/3,8/3,4", "deg": 68, "r1": 2}
{"M": "3,2/3,8/3,4", "deg": 56, "r1": 2}
{"M": "3,1,8/3,4", "deg": 12, "r1": 2}
{"M": "3,4/3,8/3,4", "deg": 43, "r1": 1}
{"M": "3,-4/3,3,4", "deg": 45, "r1": 1}
{"M": "3,-2/3,3,4", "deg": 65, "r1": 1}
{"M": "3,-1/3,3,4", "deg": 77, "r1": 1}
{"M": "3,1/3,3,4", "deg": 77, "r1": 1}
{"M": "3,2/3,3,4", "deg": 65, "r1": 1}
{"M": "3,4/3,3,4", "deg": 37, "r1": 1}
{"M": "1/3,0,1/3,5", "deg": 3, "r1": 1}
{"M": "1/3,0,2/3,5", "deg": 9, "r1": 1}
{"M": "1/3,0,1,5", "deg": 3, "r1": 1}
{"M": "1/3,0,4/3,5", "deg": 12, "r1": 2}
{"M": "1/3,0,5/3,5", "deg": 15, "r1": 1}
{"M": "1/3,-1/3,2,5", "deg": 18, "r1": 2}
{"M": "1/3,0,2,5", "deg": 6, "r1": 2}
{"M": "1/3,1/3,2,5", "deg": 20, "r1": 2}
{"M": "1/3,-1/3,7/3,5", "deg": 21, "r1": 1}
{"M": "1/3,0,7/3,5", "deg": 21, "r1": 1}
{"M": "1/3,1/3,7/3,5", "deg": 22, "r1": 2}
{"M": "1/3,-1/3,8/3,5", "deg": 8, "r1": 2}
{"M": "1/3,0,8/3,5", "deg": 24, "r1": 2}
{"M": "1/3,1/3,8/3,5", "deg": 6, "r1": 2}
{"M": "1/3,-1/3,3,5", "deg": 27, "r1": 1}
{"M": "1/3,0,3,5", "deg": 3, "r1": 1}
{"M": "1/3,1/3,3,5", "deg": 27, "r1": 1}
{"M": "2/3,0,1/3,5", "deg": 9, "r1": 1}
{"M": "2/3,0,2/3,5", "deg": 3, "r1": 1}
{"M": "2/3,-1/3,1,5", "deg": 9, "r1": 1}
{"M": "2/3,0,1,5", "deg": 3, "r1": 1}
{"M": "2/3,1/3,1,5", "deg": 14, "r1": 2}
{"M": "2/3,-1/3,4/3,5", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "2/3,0,4/3,5", "deg": 12, "r1": 2}
{"M": "2/3,1/3,4/3,5", "deg": 5, "r1": 3}
{"M": "2/3,-1/3,5/3,5", "deg": 15, "r1": 1}
{"M": "2/3,0,5/3,5", "deg": 15, "r1": 1}
{"M": "2/3,1/3,5/3,5", "deg": 16, "r1": 2}
{"M": "2/3,-1/3,2,5", "deg": 3, "r1": 1}
{"M": "2/3,0,2,5", "deg": 6, "r1": 2}
{"M": "2/3,1/3,2,5", "deg": 18, "r1": 2}
{"M": "2/3,-1/3,7/3,5", "deg": 7, "r1": 1}
{"M": "2/3,0,7/3,5", "deg": 21, "r1": 1}
{"M": "2/3,1/3,7/3,5", "deg": 7, "r1": 1}
{"M": "2/3,-1/3,8/3,5", "deg": 24, "r1": 2}
{"M": "2/3,0,8/3,5", "deg": 24, "r1": 2}
{"M": "2/3,1/3,8/3,5", "deg": 24, "r1": 2}
{"M": "2/3,-1/3,3,5", "deg": 27, "r1": 1}
{"M": "2/3,0,3,5", "deg": 9, "r1": 1}
{"M": "2/3,1/3,3,5", "deg": 27, "r1": 1}
{"M": "1,0,1/3,5", "deg": 3, "r1": 1}
{"M": "1,-1/3,2/3,5", "deg": 9, "r1": 1}
{"M": "1,0,2/3,5", "deg": 3, "r1": 1}
{"M": "1,1/3,2/3,5", "deg": 14, "r1": 2}
{"M": "1,-1/3,1,5", "deg": 9, "r1": 1}
{"M": "1,1/3,1,5", "deg": 14, "r1": 2}
{"M": "1,-1/3,4/3,5", "deg": 12, "r1": 2}
{"M": "1,0,4/3,5", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1,1/3,4/3,5", "deg": 14, "r1": 2}
{"M": "1,-1/3,5/3,5", "deg": 15, "r1": 1}
{"M": "1,0,5/3,5", "deg": 5, "r1": 1}
{"M": "1,1/3,5/3,5", "deg": 15, "r1": 1}
{"M": "1,-1/3,2,5", "deg": 18, "r1": 2}
{"M": "1,1/3,2,5", "deg": 18, "r1": 2}
{"M": "1,-2/3,7/3,5", "deg": 21, "r1": 1}
{"M": "1,-1/3,7/3,5", "deg": 3, "r1": 1}
{"M": "1,0,7/3,5", "deg": 7, "r1": 1}
{"M": "1,1/3,7/3,5", "deg": 21, "r1": 1}
{"M": "1,2/3,7/3,5", "deg": 29, "r1": 1}
{"M": "1,-2/3,8/3,5", "deg": 24, "r1": 2}
{"M": "1,-1/3,8/3,5", "deg": 24, "r1": 2}
{"M": "1,0,8/3,5", "deg": 8, "r1": 2}
{"M": "1,1/3,8/3,5", "deg": 24, "r1": 2}
{"M": "1,2/3,8/3,5", "deg": 29, "r1": 1}
{"M": "1,-2/3,3,5", "deg": 27, "r1": 1}
{"M": "1,-1/3,3,5", "deg": 27, "r1": 1}
{"M": "1,1/3,3,5", "deg": 27, "r1": 1}
{"M": "1,2/3,3,5", "deg": 29, "r1": 1}
{"M": "4/3,0,1/3,5", "deg": 12, "r1": 2}
{"M": "4/3,-1/3,2/3,5", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "4/3,0,2/3,5", "deg": 12, "r1": 2}
{"M": "4/3,1/3,2/3,5", "deg": 5, "r1": 3}
{"M": "4/3,-1/3,1,5", "deg": 12, "r1": 2}
{"M": "4/3,0,1,5", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "4/3,1/3,1,5", "deg": 14, "r1": 2}
{"M": "4/3,-1/3,4/3,5", "deg": 15, "r1": 3}
{"M": "4/3,0,4/3,5", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "4/3,1/3,4/3,5", "deg": 13, "r1": 3}
{"M": "4/3,-1/3,5/3,5", "deg": 6, "r1": 2}
{"M": "4/3,0,5/3,5", "deg": 20, "r1": 2}
{"M": "4/3,1/3,5/3,5", "deg": 3, "r1": 1}
{"M": "4/3,-2/3,2,5", "deg": 21, "r1": 3}
{"M": "4/3,-1/3,2,5", "deg": 21, "r1": 3}
{"M": "4/3,0,2,5", "deg": 8, "r1": 4}
{"M": "4/3,1/3,2,5", "deg": 19, "r1": 1}
{"M": "4/3,2/3,2,5", "deg": 26, "r1": 2}
{"M": "4/3,-2/3,7/3,5", "deg": 24, "r1": 2}
{"M": "4/3,-1/3,7/3,5", "deg": 24, "r1": 2}
{"M": "4/3,0,7/3,5", "deg": 28, "r1": 2}
{"M": "4/3,1/3,7/3,5", "deg": 23, "r1": 1}
{"M": "4/3,2/3,7/3,5", "deg": 25, "r1": 1}
{"M": "4/3,-2/3,8/3,5", "deg": 9, "r1": 3}
{"M": "4/3,-1/3,8/3,5", "deg": 1, "r1": 1}
{"M": "4/3,0,8/3,5", "deg": 32, "r1": 4}
{"M": "4/3,1/3,8/3,5", "deg": 7, "r1": 1}
{"M": "4/3,2/3,8/3,5", "deg": 7, "r1": 1}
{"M": "4/3,-2/3,3,5", "deg": 30, "r1": 2}
{"M": "4/3,-1/3,3,5", "deg": 31, "r1": 3}
{"M": "4/3,0,3,5", "deg": 12, "r1": 2}
{"M": "4/3,1/3,3,5", "deg": 31, "r1": 1}
{"M": "4/3,2/3,3,5", "deg": 27, "r1": 1}
{"M": "5/3,0,1/3,5", "deg": 15, "r1": 1}
{"M": "5/3,-1/3,2/3,5", "deg": 15, "r1": 1}
{"M": "5/3,0,2/3,5", "deg": 15, "r1": 1}
{"M": "5/3,1/3,2/3,5", "deg": 16, "r1": 2}
{"M": "5/3,-1/3,1,5", "deg": 15, "r1": 1}
{"M": "5/3,0,1,5", "deg": 5, "r1": 1}
{"M": "5/3,1/3,1,5", "deg": 15, "r1": 3}
{"M": "5/3,-1/3,4/3,5", "deg": 6, "r1": 2}
{"M": "5/3,0,4/3,5", "deg": 20, "r1": 2}
{"M": "5/3,1/3,4/3,5", "deg": 5, "r1": 1}
{"M": "5/3,-2/3,5/3,5", "deg": 21, "r1": 1}
{"M": "5/3,-1/3,5/3,5", "deg": 21, "r1": 1}
{"M": "5/3,0,5/3,5", "deg": 5, "r1": 1}
{"M": "5/3,1/3,5/3,5", "deg": 20, "r1": 2}
{"M": "5/3,2/3,5/3,5", "deg": 25, "r1": 1}
{"M": "5/3,-2/3,2,5", "deg": 24, "r1": 2}
{"M": "5/3,-1/3,2,5", "deg": 25, "r1": 1}
{"M": "5/3,0,2,5", "deg": 10, "r1": 2}
{"M": "5/3,1/3,2,5", "deg": 25, "r1": 1}
{"M": "5/3,2/3,2,5", "deg": 23, "r1": 1}
{"M": "5/3,-2/3,7/3,5", "deg": 9, "r1": 1}
{"M": "5/3,-1/3,7/3,5", "deg": 10, "r1": 2}
{"M": "5/3,0,7/3,5", "deg": 35, "r1": 1}
{"M": "5/3,1/3,7/3,5", "deg": 10, "r1": 2}
{"M": "5/3,2/3,7/3,5", "deg": 7, "r1": 1}
{"M": "5/3,-2/3,8/3,5", "deg": 30, "r1": 2}
{"M": "5/3,-1/3,8/3,5", "deg": 35, "r1": 1}
{"M": "5/3,0,8/3,5", "deg": 40, "r1": 2}
{"M": "5/3,1/3,8/3,5", "deg": 35, "r1": 1}
{"M": "5/3,2/3,8/3,5", "deg": 24, "r1": 2}
{"M": "5/3,-2/3,3,5", "deg": 33, "r1": 1}
{"M": "5/3,-1/3,3,5", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "5/3,0,3,5", "deg": 15, "r1": 1}
{"M": "5/3,1/3,3,5", "deg": 40, "r1": 2}
{"M": "5/3,2/3,3,5", "deg": 27, "r1": 1}
{"M": "2,-1/3,1/3,5", "deg": 18, "r1": 2}
{"M": "2,0,1/3,5", "deg": 6, "r1": 2}
{"M": "2,1/3,1/3,5", "deg": 20, "r1": 2}
{"M": "2,-1/3,2/3,5", "deg": 18, "r1": 2}
{"M": "2,0,2/3,5", "deg": 6, "r1": 2}
{"M": "2,1/3,2/3,5", "deg": 7, "r1": 1}
{"M": "2,-1/3,1,5", "deg": 18, "r1": 2}
{"M": "2,1/3,1,5", "deg": 18, "r1": 2}
{"M": "2,-2/3,4/3,5", "deg": 21, "r1": 3}
{"M": "2,-1/3,4/3,5", "deg": 21, "r1": 3}
{"M": "2,0,4/3,5", "deg": 8, "r1": 4}
{"M": "2,1/3,4/3,5", "deg": 19, "r1": 1}
{"M": "2,2/3,4/3,5", "deg": 26, "r1": 2}
{"M": "2,-2/3,5/3,5", "deg": 24, "r1": 2}
{"M": "2,-1/3,5/3,5", "deg": 25, "r1": 3}
{"M": "2,0,5/3,5", "deg": 10, "r1": 2}
{"M": "2,1/3,5/3,5", "deg": 25, "r1": 1}
{"M": "2,2/3,5/3,5", "deg": 23, "r1": 1}
{"M": "2,-2/3,2,5", "deg": 27, "r1": 3}
{"M": "2,-1/3,2,5", "deg": 31, "r1": 1}
{"M": "2,1/3,2,5", "deg": 31, "r1": 1}
{"M": "2,2/3,2,5", "deg": 20, "r1": 2}
{"M": "2,-2/3,7/3,5", "deg": 30, "r1": 2}
{"M": "2,-1/3,7/3,5", "deg": 37, "r1": 1}
{"M": "2,0,7/3,5", "deg": 14, "r1": 2}
{"M": "2,1/3,7/3,5", "deg": 37, "r1": 1}
{"M": "2,2/3,7/3,5", "deg": 22, "r1": 2}
{"M": "2,-1,8/3,5", "deg": 11, "r1": 3}
{"M": "2,-2/3,8/3,5", "deg": 33, "r1": 3}
{"M": "2,-1/3,8/3,5", "deg": 43, "r1": 1}
{"M": "2,0,8/3,5", "deg": 16, "r1": 4}
{"M": "2,1/3,8/3,5", "deg": 43, "r1": 1}
{"M": "2,2/3,8/3,5", "deg": 28, "r1": 4}
{"M": "2,1,8/3,5", "deg": 13, "r1": 3}
{"M": "2,-2/3,3,5", "deg": 36, "r1": 2}
{"M": "2,-1/3,3,5", "deg": 49, "r1": 1}
{"M": "2,1/3,3,5", "deg": 49, "r1": 1}
{"M": "2,2/3,3,5", "deg": 34, "r1": 2}
{"M": "7/3,-1/3,1/3,5", "deg": 21, "r1": 1}
{"M": "7/3,0,1/3,5", "deg": 21, "r1": 1}
{"M": "7/3,1/3,1/3,5", "deg": 22, "r1": 2}
{"M": "7/3,-1/3,2/3,5", "deg": 7, "r1": 1}
{"M": "7/3,0,2/3,5", "deg": 21, "r1": 1}
{"M": "7/3,1/3,2/3,5", "deg": 7, "r1": 1}
{"M": "7/3,-2/3,1,5", "deg": 21, "r1": 1}
{"M": "7/3,-1/3,1,5", "deg": 21, "r1": 1}
{"M": "7/3,0,1,5", "deg": 7, "r1": 1}
{"M": "7/3,1/3,1,5", "deg": 8, "r1": 2}
{"M": "7/3,2/3,1,5", "deg": 29, "r1": 1}
{"M": "7/3,-2/3,4/3,5", "deg": 24, "r1": 2}
{"M": "7/3,-1/3,4/3,5", "deg": 24, "r1": 2}
{"M": "7/3,0,4/3,5", "deg": 28, "r1": 2}
{"M": "7/3,1/3,4/3,5", "deg": 23, "r1": 1}
{"M": "7/3,2/3,4/3,5", "deg": 25, "r1": 1}
{"M": "7/3,-2/3,5/3,5", "deg": 9, "r1": 1}
{"M": "7/3,-1/3,5/3,5", "deg": 10, "r1": 2}
{"M": "7/3,0,5/3,5", "deg": 35, "r1": 1}
{"M": "7/3,1/3,5/3,5", "deg": 10, "r1": 2}
{"M": "7/3,2/3,5/3,5", "deg": 7, "r1": 1}
{"M": "7/3,-2/3,2,5", "deg": 30, "r1": 2}
{"M": "7/3,-1/3,2,5", "deg": 37, "r1": 1}
{"M": "7/3,0,2,5", "deg": 14, "r1": 2}
{"M": "7/3,1/3,2,5", "deg": 37, "r1": 1}
{"M": "7/3,2/3,2,5", "deg": 22, "r1": 2}
{"M": "7/3,-1,7/3,5", "deg": 33, "r1": 1}
{"M": "7/3,-2/3,7/3,5", "deg": 33, "r1": 1}
{"M": "7/3,-1/3,7/3,5", "deg": 44, "r1": 2}
{"M": "7/3,0,7/3,5", "deg": 7, "r1": 1}
{"M": "7/3,1/3,7/3,5", "deg": 44, "r1": 2}
{"M": "7/3,2/3,7/3,5", "deg": 29, "r1": 1}
{"M": "7/3,1,7/3,5", "deg": 38, "r1": 2}
{"M": "7/3,-1,8/3,5", "deg": 36, "r1": 2}
{"M": "7/3,-2/3,8/3,5", "deg": 12, "r1": 2}
{"M": "7/3,-1/3,8/3,5", "deg": 17, "r1": 1}
{"M": "7/3,0,8/3,5", "deg": 56, "r1": 2}
{"M": "7/3,1/3,8/3,5", "deg": 17, "r1": 1}
{"M": "7/3,2/3,8/3,5", "deg": 12, "r1": 2}
{"M": "7/3,1,8/3,5", "deg": 34, "r1": 2}
{"M": "7/3,-1,3,5", "deg": 13, "r1": 1}
{"M": "7/3,-2/3,3,5", "deg": 43, "r1": 1}
{"M": "7/3,-1/3,3,5", "deg": 58, "r1": 2}
{"M": "7/3,0,3,5", "deg": 21, "r1": 1}
{"M": "7/3,1/3,3,5", "deg": 58, "r1": 2}
{"M": "7/3,2/3,3,5", "deg": 43, "r1": 1}
{"M": "7/3,1,3,5", "deg": 10, "r1": 2}
{"M": "8/3,-1/3,1/3,5", "deg": 8, "r1": 2}
{"M": "8/3,0,1/3,5", "deg": 24, "r1": 2}
{"M": "8/3,1/3,1/3,5", "deg": 8, "r1": 2}
{"M": "8/3,-1/3,2/3,5", "deg": 24, "r1": 2}
{"M": "8/3,0,2/3,5", "deg": 24, "r1": 2}
{"M": "8/3,1/3,2/3,5", "deg": 24, "r1": 2}
{"M": "8/3,-2/3,1,5", "deg": 24, "r1": 2}
{"M": "8/3,-1/3,1,5", "deg": 24, "r1": 2}
{"M": "8/3,0,1,5", "deg": 8, "r1": 2}
{"M": "8/3,1/3,1,5", "deg": 24, "r1": 2}
{"M": "8/3,2/3,1,5", "deg": 29, "r1": 1}
{"M": "8/3,-2/3,4/3,5", "deg": 9, "r1": 3}
{"M": "8/3,-1/3,4/3,5", "deg": 2, "r1": 2}
{"M": "8/3,0,4/3,5", "deg": 32, "r1": 4}
{"M": "8/3,1/3,4/3,5", "deg": 3, "r1": 1}
{"M": "8/3,2/3,4/3,5", "deg": 6, "r1": 2}
{"M": "8/3,-2/3,5/3,5", "deg": 30, "r1": 2}
{"M": "8/3,-1/3,5/3,5", "deg": 35, "r1": 1}
{"M": "8/3,0,5/3,5", "deg": 40, "r1": 2}
{"M": "8/3,1/3,5/3,5", "deg": 35, "r1": 1}
{"M": "8/3,2/3,5/3,5", "deg": 24, "r1": 2}
{"M": "8/3,-1,2,5", "deg": 11, "r1": 3}
{"M": "8/3,-2/3,2,5", "deg": 33, "r1": 3}
{"M": "8/3,-1/3,2,5", "deg": 43, "r1": 1}
{"M": "8/3,0,2,5", "deg": 16, "r1": 4}
{"M": "8/3,1/3,2,5", "deg": 43, "r1": 1}
{"M": "8/3,2/3,2,5", "deg": 28, "r1": 4}
{"M": "8/3,1,2,5", "deg": 13, "r1": 3}
{"M": "8/3,-1,7/3,5", "deg": 36, "r1": 2}
{"M": "8/3,-2/3,7/3,5", "deg": 12, "r1": 2}
{"M": "8/3,-1/3,7/3,5", "deg": 17, "r1": 1}
{"M": "8/3,0,7/3,5", "deg": 56, "r1": 2}
{"M": "8/3,1/3,7/3,5", "deg": 17, "r1": 1}
{"M": "8/3,2/3,7/3,5", "deg": 12, "r1": 2}
{"M": "8/3,1,7/3,5", "deg": 34, "r1": 2}
{"M": "8/3,-1,8/3,5", "deg": 39, "r1": 3}
{"M": "8/3,-2/3,8/3,5", "deg": 44, "r1": 4}
{"M": "8/3,-1/3,8/3,5", "deg": 59, "r1": 1}
{"M": "8/3,0,8/3,5", "deg": 8, "r1": 2}
{"M": "8/3,1/3,8/3,5", "deg": 59, "r1": 1}
{"M": "8/3,2/3,8/3,5", "deg": 44, "r1": 4}
{"M": "8/3,1,8/3,5", "deg": 29, "r1": 3}
{"M": "8/3,-1,3,5", "deg": 14, "r1": 2}
{"M": "8/3,-2/3,3,5", "deg": 52, "r1": 2}
{"M": "8/3,-1/3,3,5", "deg": 67, "r1": 1}
{"M": "8/3,0,3,5", "deg": 24, "r1": 2}
{"M": "8/3,1/3,3,5", "deg": 67, "r1": 1}
{"M": "8/3,2/3,3,5", "deg": 52, "r1": 2}
{"M": "8/3,1,3,5", "deg": 9, "r1": 1}
{"M": "3,-1/3,1/3,5", "deg": 27, "r1": 1}
{"M": "3,0,1/3,5", "deg": 3, "r1": 1}
{"M": "3,1/3,1/3,5", "deg": 27, "r1": 3}
{"M": "3,-1/3,2/3,5", "deg": 27, "r1": 1}
{"M": "3,0,2/3,5", "deg": 9, "r1": 1}
{"M": "3,1/3,2/3,5", "deg": 27, "r1": 1}
{"M": "3,-2/3,1,5", "deg": 27, "r1": 1}
{"M": "3,-1/3,1,5", "deg": 27, "r1": 1}
{"M": "3,1/3,1,5", "deg": 27, "r1": 1}
{"M": "3,2/3,1,5", "deg": 29, "r1": 1}
{"M": "3,-2/3,4/3,5", "deg": 30, "r1": 2}
{"M": "3,-1/3,4/3,5", "deg": 31, "r1": 1}
{"M": "3,0,4/3,5", "deg": 12, "r1": 2}
{"M": "3,1/3,4/3,5", "deg": 31, "r1": 1}
{"M": "3,2/3,4/3,5", "deg": 27, "r1": 1}
{"M": "3,-2/3,5/3,5", "deg": 33, "r1": 1}
{"M": "3,-1/3,5/3,5", "deg": 40, "r1": 2}
{"M": "3,0,5/3,5", "deg": 15, "r1": 1}
{"M": "3,1/3,5/3,5", "deg": 10, "r1": 2}
{"M": "3,2/3,5/3,5", "deg": 27, "r1": 1}
{"M": "3,-2/3,2,5", "deg": 36, "r1": 2}
{"M": "3,-1/3,2,5", "deg": 49, "r1": 1}
{"M": "3,1/3,2,5", "deg": 49, "r1": 1}
{"M": "3,2/3,2,5", "deg": 34, "r1": 2}
{"M": "3,-1,7/3,5", "deg": 13, "r1": 1}
{"M": "3,-2/3,7/3,5", "deg": 43, "r1": 1}
{"M": "3,-1/3,7/3,5", "deg": 58, "r1": 2}
{"M": "3,0,7/3,5", "deg": 21, "r1": 1}
{"M": "3,1/3,7/3,5", "deg": 58, "r1": 2}
{"M": "3,2/3,7/3,5", "deg": 43, "r1": 1}
{"M": "3,1,7/3,5", "deg": 10, "r1": 2}
{"M": "3,-1,8/3,5", "deg": 14, "r1": 2}
{"M": "3,-2/3,8/3,5", "deg": 52, "r1": 2}
{"M": "3,-1/3,8/3,5", "deg": 67, "r1": 1}
{"M": "3,0,8/3,5", "deg": 24, "r1": 2}
{"M": "3,1/3,8/3,5", "deg": 67, "r1": 1}
{"M": "3,2/3,8/3,5", "deg": 52, "r1": 2}
{"M": "3,1,8/3,5", "deg": 9, "r1": 1}
{"M": "3,-4/3,3,5", "deg": 45, "r1": 1}
{"M": "3,-2/3,3,5", "deg": 61, "r1": 1}
{"M": "3,-1/3,3,5", "deg": 76, "r1": 2}
{"M": "3,1/3,3,5", "deg": 76, "r1": 2}
{"M": "3,2/3,3,5", "deg": 61, "r1": 1}
{"M": "3,4/3,3,5", "deg": 53, "r1": 1}
{"M": "1/4,0,1/4,2", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1/4,0,1/2,2", "deg": 8, "r1": 4}
{"M": "1/4,-1/4,3/4,2", "deg": 16, "r1": 4}
{"M": "1/4,0,3/4,2", "deg": 12, "r1": 2}
{"M": "1/4,1/4,3/4,2", "deg": 16, "r1": 4}
{"M": "1/4,-1/4,1,2", "deg": 7, "r1": 3}
{"M": "1/4,0,1,2", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1/4,1/4,1,2", "deg": 9, "r1": 3}
{"M": "1/4,-1/4,5/4,2", "deg": 20, "r1": 2}
{"M": "1/4,0,5/4,2", "deg": 20, "r1": 2}
{"M": "1/4,1/4,5/4,2", "deg": 21, "r1": 3}
{"M": "1/4,-1/4,3/2,2", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1/4,0,3/2,2", "deg": 12, "r1": 2}
{"M": "1/4,1/4,3/2,2", "deg": 3, "r1": 1}
{"M": "1/4,-1/4,7/4,2", "deg": 28, "r1": 2}
{"M": "1/4,0,7/4,2", "deg": 28, "r1": 2}
{"M": "1/4,1/4,7/4,2", "deg": 28, "r1": 2}
{"M": "1/4,-1/4,2,2", "deg": 16, "r1": 2}
{"M": "1/4,0,2,2", "deg": 8, "r1": 4}
{"M": "1/4,1/4,2,2", "deg": 16, "r1": 2}
{"M": "1/2,0,1/4,2", "deg": 8, "r1": 4}
{"M": "1/2,-1/4,1/2,2", "deg": 8, "r1": 4}
{"M": "1/2,1/4,1/2,2", "deg": 8, "r1": 4}
{"M": "1/2,-1/4,3/4,2", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1/2,0,3/4,2", "deg": 8, "r1": 4}
{"M": "1/2,1/4,3/4,2", "deg": 3, "r1": 1}
{"M": "1/2,-1/4,1,2", "deg": 7, "r1": 3}
{"M": "1/2,1/4,1,2", "deg": 9, "r1": 3}
{"M": "1/2,-1/2,5/4,2", "deg": 10, "r1": 2}
{"M": "1/2,-1/4,5/4,2", "deg": 5, "r1": 1}
{"M": "1/2,0,5/4,2", "deg": 10, "r1": 2}
{"M": "1/2,1/4,5/4,2", "deg": 5, "r1": 1}
{"M": "1/2,1/2,5/4,2", "deg": 13, "r1": 3}
{"M": "1/2,-1/4,3/2,2", "deg": 12, "r1": 2}
{"M": "1/2,1/4,3/2,2", "deg": 12, "r1": 2}
{"M": "1/2,-1/2,7/4,2", "deg": 14, "r1": 2}
{"M": "1/2,-1/4,7/4,2", "deg": 7, "r1": 1}
{"M": "1/2,0,7/4,2", "deg": 14, "r1": 2}
{"M": "1/2,1/4,7/4,2", "deg": 7, "r1": 1}
{"M": "1/2,1/2,7/4,2", "deg": 15, "r1": 3}
{"M": "1/2,-1/4,2,2", "deg": 16, "r1": 2}
{"M": "1/2,1/4,2,2", "deg": 16, "r1": 2}
{"M": "3/4,-1/4,1/4,2", "deg": 16, "r1": 4}
{"M": "3/4,0,1/4,2", "deg": 12, "r1": 2}
{"M": "3/4,1/4,1/4,2", "deg": 16, "r1": 4}
{"M": "3/4,-1/4,1/2,2", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "3/4,0,1/2,2", "deg": 8, "r1": 4}
{"M": "3/4,1/4,1/2,2", "deg": 1, "r1": 1}
{"M": "3/4,-1/2,3/4,2", "deg": 16, "r1": 4}
{"M": "3/4,-1/4,3/4,2", "deg": 16, "r1": 4}
{"M": "3/4,0,3/4,2", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "3/4,1/4,3/4,2", "deg": 17, "r1": 3}
{"M": "3/4,1/2,3/4,2", "deg": 23, "r1": 3}
{"M": "3/4,-1/2,1,2", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "3/4,-1/4,1,2", "deg": 2, "r1": 2}
{"M": "3/4,0,1,2", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "3/4,1/4,1,2", "deg": 7, "r1": 1}
{"M": "3/4,1/2,1,2", "deg": 6, "r1": 2}
{"M": "3/4,-1/2,5/4,2", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "3/4,-1/4,5/4,2", "deg": 20, "r1": 2}
{"M": "3/4,0,5/4,2", "deg": 20, "r1": 2}
{"M": "3/4,1/4,5/4,2", "deg": 20, "r1": 2}
{"M": "3/4,1/2,5/4,2", "deg": 25, "r1": 3}
{"M": "3/4,-1/2,3/2,2", "deg": 12, "r1": 2}
{"M": "3/4,-1/4,3/2,2", "deg": 6, "r1": 2}
{"M": "3/4,0,3/2,2", "deg": 12, "r1": 2}
{"M": "3/4,1/4,3/2,2", "deg": 6, "r1": 2}
{"M": "3/4,1/2,3/2,2", "deg": 13, "r1": 3}
{"M": "3/4,-3/4,7/4,2", "deg": 28, "r1": 2}
{"M": "3/4,-1/2,7/4,2", "deg": 28, "r1": 2}
{"M": "3/4,-1/4,7/4,2", "deg": 28, "r1": 2}
{"M": "3/4,0,7/4,2", "deg": 28, "r1": 2}
{"M": "3/4,1/4,7/4,2", "deg": 28, "r1": 2}
{"M": "3/4,1/2,7/4,2", "deg": 24, "r1": 2}
{"M": "3/4,3/4,7/4,2", "deg": 37, "r1": 3}
{"M": "3/4,-3/4,2,2", "deg": 16, "r1": 2}
{"M": "3/4,-1/2,2,2", "deg": 8, "r1": 4}
{"M": "3/4,-1/4,2,2", "deg": 16, "r1": 2}
{"M": "3/4,0,2,2", "deg": 8, "r1": 4}
{"M": "3/4,1/4,2,2", "deg": 16, "r1": 2}
{"M": "3/4,1/2,2,2", "deg": 8, "r1": 4}
{"M": "3/4,3/4,2,2", "deg": 19, "r1": 3}
{"M": "1,-1/4,1/4,2", "deg": 7, "r1": 3}
{"M": "1,0,1/4,2", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1,1/4,1/4,2", "deg": 9, "r1": 3}
{"M": "1,-1/4,1/2,2", "deg": 7, "r1": 3}
{"M": "1,1/4,1/2,2", "deg": 9, "r1": 3}
{"M": "1,-1/2,3/4,2", "deg": 2, "r1": 2}
{"M": "1,-1/4,3/4,2", "deg": 7, "r1": 3}
{"M": "1,0,3/4,2", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1,1/4,3/4,2", "deg": 5, "r1": 1}
{"M": "1,1/2,3/4,2", "deg": 6, "r1": 2}
{"M": "1,-1/4,1,2", "deg": 6, "r1": 2}
{"M": "1,1/4,1,2", "deg": 9, "r1": 3}
{"M": "1,-3/4,5/4,2", "deg": 8, "r1": 2}
{"M": "1,-1/2,5/4,2", "deg": 3, "r1": 1}
{"M": "1,-1/4,5/4,2", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1,0,5/4,2", "deg": 5, "r1": 1}
{"M": "1,1/4,5/4,2", "deg": 10, "r1": 2}
{"M": "1,1/2,5/4,2", "deg": 6, "r1": 2}
{"M": "1,3/4,5/4,2", "deg": 17, "r1": 3}
{"M": "1,-3/4,3/2,2", "deg": 10, "r1": 2}
{"M": "1,-1/4,3/2,2", "deg": 11, "r1": 1}
{"M": "1,1/4,3/2,2", "deg": 12, "r1": 2}
{"M": "1,3/4,3/2,2", "deg": 17, "r1": 3}
{"M": "1,-3/4,7/4,2", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1,-1/2,7/4,2", "deg": 5, "r1": 1}
{"M": "1,-1/4,7/4,2", "deg": 13, "r1": 1}
{"M": "1,0,7/4,2", "deg": 7, "r1": 1}
{"M": "1,1/4,7/4,2", "deg": 14, "r1": 2}
{"M": "1,1/2,7/4,2", "deg": 7, "r1": 1}
{"M": "1,3/4,7/4,2", "deg": 17, "r1": 3}
{"M": "1,-3/4,2,2", "deg": 14, "r1": 2}
{"M": "1,-1/4,2,2", "deg": 15, "r1": 1}
{"M": "1,1/4,2,2", "deg": 16, "r1": 2}
{"M": "1,3/4,2,2", "deg": 17, "r1": 3}
{"M": "5/4,-1/4,1/4,2", "deg": 20, "r1": 2}
{"M": "5/4,0,1/4,2", "deg": 20, "r1": 2}
{"M": "5/4,1/4,1/4,2", "deg": 21, "r1": 3}
{"M": "5/4,-1/2,1/2,2", "deg": 10, "r1": 2}
{"M": "5/4,-1/4,1/2,2", "deg": 5, "r1": 1}
{"M": "5/4,0,1/2,2", "deg": 10, "r1": 2}
{"M": "5/4,1/4,1/2,2", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "5/4,1/2,1/2,2", "deg": 13, "r1": 3}
{"M": "5/4,-1/2,3/4,2", "deg": 20, "r1": 2}
{"M": "5/4,-1/4,3/4,2", "deg": 20, "r1": 2}
{"M": "5/4,0,3/4,2", "deg": 20, "r1": 2}
{"M": "5/4,1/4,3/4,2", "deg": 20, "r1": 2}
{"M": "5/4,1/2,3/4,2", "deg": 7, "r1": 1}
{"M": "5/4,-3/4,1,2", "deg": 7, "r1": 1}
{"M": "5/4,-1/2,1,2", "deg": 5, "r1": 1}
{"M": "5/4,-1/4,1,2", "deg": 9, "r1": 1}
{"M": "5/4,0,1,2", "deg": 5, "r1": 1}
{"M": "5/4,1/4,1,2", "deg": 3, "r1": 1}
{"M": "5/4,1/2,1,2", "deg": 6, "r1": 2}
{"M": "5/4,3/4,1,2", "deg": 17, "r1": 3}
{"M": "5/4,-3/4,5/4,2", "deg": 24, "r1": 2}
{"M": "5/4,-1/2,5/4,2", "deg": 24, "r1": 2}
{"M": "5/4,-1/4,5/4,2", "deg": 24, "r1": 2}
{"M": "5/4,0,5/4,2", "deg": 5, "r1": 1}
{"M": "5/4,1/4,5/4,2", "deg": 23, "r1": 1}
{"M": "5/4,1/2,5/4,2", "deg": 19, "r1": 1}
{"M": "5/4,3/4,5/4,2", "deg": 33, "r1": 3}
{"M": "5/4,-3/4,3/2,2", "deg": 7, "r1": 1}
{"M": "5/4,-1/2,3/2,2", "deg": 14, "r1": 2}
{"M": "5/4,-1/4,3/2,2", "deg": 1, "r1": 1}
{"M": "5/4,0,3/2,2", "deg": 15, "r1": 1}
{"M": "5/4,1/4,3/2,2", "deg": 7, "r1": 1}
{"M": "5/4,1/2,3/2,2", "deg": 12, "r1": 2}
{"M": "5/4,3/4,3/2,2", "deg": 8, "r1": 2}
{"M": "5/4,-1,7/4,2", "deg": 32, "r1": 2}
{"M": "5/4,-3/4,7/4,2", "deg": 32, "r1": 2}
{"M": "5/4,-1/2,7/4,2", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "5/4,-1/4,7/4,2", "deg": 33, "r1": 1}
{"M": "5/4,0,7/4,2", "deg": 35, "r1": 1}
{"M": "5/4,1/4,7/4,2", "deg": 33, "r1": 1}
{"M": "5/4,1/2,7/4,2", "deg": 28, "r1": 2}
{"M": "5/4,3/4,7/4,2", "deg": 31, "r1": 3}
{"M": "5/4,1,7/4,2", "deg": 45, "r1": 3}
{"M": "5/4,-1,2,2", "deg": 9, "r1": 3}
{"M": "5/4,-3/4,2,2", "deg": 2, "r1": 2}
{"M": "5/4,-1/2,2,2", "deg": 9, "r1": 3}
{"M": "5/4,-1/4,2,2", "deg": 19, "r1": 1}
{"M": "5/4,0,2,2", "deg": 10, "r1": 2}
{"M": "5/4,1/4,2,2", "deg": 19, "r1": 1}
{"M": "5/4,1/2,2,2", "deg": 7, "r1": 3}
{"M": "5/4,3/4,2,2", "deg": 14, "r1": 2}
{"M": "5/4,1,2,2", "deg": 11, "r1": 3}
{"M": "3/2,-1/4,1/4,2", "deg": 6, "r1": 2}
{"M": "3/2,0,1/4,2", "deg": 12, "r1": 2}
{"M": "3/2,1/4,1/4,2", "deg": 2, "r1": 2}
{"M": "3/2,-1/4,1/2,2", "deg": 12, "r1": 2}
{"M": "3/2,1/4,1/2,2", "deg": 12, "r1": 2}
{"M": "3/2,-1/2,3/4,2", "deg": 12, "r1": 2}
{"M": "3/2,-1/4,3/4,2", "deg": 6, "r1": 2}
{"M": "3/2,0,3/4,2", "deg": 12, "r1": 2}
{"M": "3/2,1/4,3/4,2", "deg": 6, "r1": 2}
{"M": "3/2,1/2,3/4,2", "deg": 13, "r1": 3}
{"M": "3/2,-3/4,1,2", "deg": 9, "r1": 1}
{"M": "3/2,-1/4,1,2", "deg": 11, "r1": 1}
{"M": "3/2,1/4,1,2", "deg": 12, "r1": 2}
{"M": "3/2,3/4,1,2", "deg": 17, "r1": 3}
{"M": "3/2,-3/4,5/4,2", "deg": 7, "r1": 3}
{"M": "3/2,-1/2,5/4,2", "deg": 14, "r1": 2}
{"M": "3/2,-1/4,5/4,2", "deg": 6, "r1": 2}
{"M": "3/2,0,5/4,2", "deg": 15, "r1": 1}
{"M": "3/2,1/4,5/4,2", "deg": 7, "r1": 1}
{"M": "3/2,1/2,5/4,2", "deg": 12, "r1": 2}
{"M": "3/2,3/4,5/4,2", "deg": 8, "r1": 2}
{"M": "3/2,-3/4,3/2,2", "deg": 16, "r1": 2}
{"M": "3/2,-1/4,3/2,2", "deg": 17, "r1": 1}
{"M": "3/2,1/4,3/2,2", "deg": 17, "r1": 1}
{"M": "3/2,3/4,3/2,2", "deg": 15, "r1": 3}
{"M": "3/2,-1,7/4,2", "deg": 18, "r1": 2}
{"M": "3/2,-3/4,7/4,2", "deg": 9, "r1": 3}
{"M": "3/2,-1/2,7/4,2", "deg": 18, "r1": 2}
{"M": "3/2,-1/4,7/4,2", "deg": 5, "r1": 1}
{"M": "3/2,0,7/4,2", "deg": 21, "r1": 1}
{"M": "3/2,1/4,7/4,2", "deg": 10, "r1": 2}
{"M": "3/2,1/2,7/4,2", "deg": 17, "r1": 1}
{"M": "3/2,3/4,7/4,2", "deg": 7, "r1": 1}
{"M": "3/2,1,7/4,2", "deg": 21, "r1": 3}
{"M": "3/2,-3/4,2,2", "deg": 20, "r1": 2}
{"M": "3/2,-1/4,2,2", "deg": 23, "r1": 1}
{"M": "3/2,1/4,2,2", "deg": 23, "r1": 1}
{"M": "3/2,3/4,2,2", "deg": 16, "r1": 2}
{"M": "7/4,-1/4,1/4,2", "deg": 28, "r1": 2}
{"M": "7/4,0,1/4,2", "deg": 28, "r1": 2}
{"M": "7/4,1/4,1/4,2", "deg": 28, "r1": 2}
{"M": "7/4,-1/2,1/2,2", "deg": 14, "r1": 2}
{"M": "7/4,-1/4,1/2,2", "deg": 7, "r1": 1}
{"M": "7/4,0,1/2,2", "deg": 14, "r1": 2}
{"M": "7/4,1/4,1/2,2", "deg": 7, "r1": 1}
{"M": "7/4,1/2,1/2,2", "deg": 15, "r1": 3}
{"M": "7/4,-3/4,3/4,2", "deg": 28, "r1": 2}
{"M": "7/4,-1/2,3/4,2", "deg": 28, "r1": 2}
{"M": "7/4,-1/4,3/4,2", "deg": 28, "r1": 2}
{"M": "7/4,0,3/4,2", "deg": 28, "r1": 2}
{"M": "7/4,1/4,3/4,2", "deg": 28, "r1": 2}
{"M": "7/4,1/2,3/4,2", "deg": 23, "r1": 1}
{"M": "7/4,3/4,3/4,2", "deg": 37, "r1": 3}
{"M": "7/4,-3/4,1,2", "deg": 11, "r1": 1}
{"M": "7/4,-1/2,1,2", "deg": 7, "r1": 1}
{"M": "7/4,-1/4,1,2", "deg": 13, "r1": 1}
{"M": "7/4,0,1,2", "deg": 7, "r1": 1}
{"M": "7/4,1/4,1,2", "deg": 14, "r1": 2}
{"M": "7/4,1/2,1,2", "deg": 7, "r1": 1}
{"M": "7/4,3/4,1,2", "deg": 5, "r1": 1}
{"M": "7/4,-1,5/4,2", "deg": 32, "r1": 2}
{"M": "7/4,-3/4,5/4,2", "deg": 32, "r1": 2}
{"M": "7/4,-1/2,5/4,2", "deg": 32, "r1": 2}
{"M": "7/4,-1/4,5/4,2", "deg": 33, "r1": 1}
{"M": "7/4,0,5/4,2", "deg": 35, "r1": 1}
{"M": "7/4,1/4,5/4,2", "deg": 33, "r1": 1}
{"M": "7/4,1/2,5/4,2", "deg": 9, "r1": 1}
{"M": "7/4,3/4,5/4,2", "deg": 31, "r1": 3}
{"M": "7/4,1,5/4,2", "deg": 45, "r1": 3}
{"M": "7/4,-1,3/2,2", "deg": 18, "r1": 2}
{"M": "7/4,-3/4,3/2,2", "deg": 9, "r1": 1}
{"M": "7/4,-1/2,3/2,2", "deg": 18, "r1": 2}
{"M": "7/4,-1/4,3/2,2", "deg": 10, "r1": 2}
{"M": "7/4,0,3/2,2", "deg": 21, "r1": 1}
{"M": "7/4,1/4,3/2,2", "deg": 2, "r1": 2}
{"M": "7/4,1/2,3/2,2", "deg": 17, "r1": 1}
{"M": "7/4,3/4,3/2,2", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "7/4,1,3/2,2", "deg": 21, "r1": 3}
{"M": "7/4,-1,7/4,2", "deg": 40, "r1": 2}
{"M": "7/4,-3/4,7/4,2", "deg": 40, "r1": 2}
{"M": "7/4,-1/2,7/4,2", "deg": 41, "r1": 1}
{"M": "7/4,-1/4,7/4,2", "deg": 47, "r1": 1}
{"M": "7/4,0,7/4,2", "deg": 7, "r1": 1}
{"M": "7/4,1/4,7/4,2", "deg": 47, "r1": 1}
{"M": "7/4,1/2,7/4,2", "deg": 41, "r1": 1}
{"M": "7/4,3/4,7/4,2", "deg": 31, "r1": 3}
{"M": "7/4,1,7/4,2", "deg": 39, "r1": 3}
{"M": "7/4,-5/4,2,2", "deg": 22, "r1": 2}
{"M": "7/4,-1,2,2", "deg": 11, "r1": 3}
{"M": "7/4,-3/4,2,2", "deg": 22, "r1": 2}
{"M": "7/4,-1/2,2,2", "deg": 12, "r1": 2}
{"M": "7/4,-1/4,2,2", "deg": 3, "r1": 1}
{"M": "7/4,0,2,2", "deg": 14, "r1": 2}
{"M": "7/4,1/4,2,2", "deg": 27, "r1": 1}
{"M": "7/4,1/2,2,2", "deg": 12, "r1": 2}
{"M": "7/4,3/4,2,2", "deg": 19, "r1": 1}
{"M": "7/4,1,2,2", "deg": 9, "r1": 3}
{"M": "7/4,5/4,2,2", "deg": 27, "r1": 3}
{"M": "2,-1/4,1/4,2", "deg": 16, "r1": 2}
{"M": "2,0,1/4,2", "deg": 8, "r1": 4}
{"M": "2,1/4,1/4,2", "deg": 16, "r1": 2}
{"M": "2,-1/4,1/2,2", "deg": 16, "r1": 2}
{"M": "2,1/4,1/2,2", "deg": 16, "r1": 2}
{"M": "2,-3/4,3/4,2", "deg": 16, "r1": 2}
{"M": "2,-1/2,3/4,2", "deg": 8, "r1": 4}
{"M": "2,-1/4,3/4,2", "deg": 16, "r1": 2}
{"M": "2,0,3/4,2", "deg": 8, "r1": 4}
{"M": "2,1/4,3/4,2", "deg": 16, "r1": 2}
{"M": "2,1/2,3/4,2", "deg": 8, "r1": 4}
{"M": "2,3/4,3/4,2", "deg": 19, "r1": 3}
{"M": "2,-3/4,1,2", "deg": 13, "r1": 1}
{"M": "2,-1/4,1,2", "deg": 15, "r1": 1}
{"M": "2,1/4,1,2", "deg": 16, "r1": 2}
{"M": "2,3/4,1,2", "deg": 17, "r1": 3}
{"M": "2,-1,5/4,2", "deg": 9, "r1": 3}
{"M": "2,-3/4,5/4,2", "deg": 18, "r1": 2}
{"M": "2,-1/2,5/4,2", "deg": 9, "r1": 3}
{"M": "2,-1/4,5/4,2", "deg": 19, "r1": 1}
{"M": "2,0,5/4,2", "deg": 10, "r1": 2}
{"M": "2,1/4,5/4,2", "deg": 19, "r1": 1}
{"M": "2,1/2,5/4,2", "deg": 7, "r1": 3}
{"M": "2,3/4,5/4,2", "deg": 11, "r1": 1}
{"M": "2,1,5/4,2", "deg": 11, "r1": 3}
{"M": "2,-3/4,3/2,2", "deg": 20, "r1": 2}
{"M": "2,-1/4,3/2,2", "deg": 23, "r1": 1}
{"M": "2,1/4,3/2,2", "deg": 23, "r1": 1}
{"M": "2,3/4,3/2,2", "deg": 16, "r1": 2}
{"M": "2,-5/4,7/4,2", "deg": 22, "r1": 2}
{"M": "2,-1,7/4,2", "deg": 11, "r1": 3}
{"M": "2,-3/4,7/4,2", "deg": 22, "r1": 2}
{"M": "2,-1/2,7/4,2", "deg": 12, "r1": 2}
{"M": "2,-1/4,7/4,2", "deg": 27, "r1": 1}
{"M": "2,0,7/4,2", "deg": 14, "r1": 2}
{"M": "2,1/4,7/4,2", "deg": 9, "r1": 1}
{"M": "2,1/2,7/4,2", "deg": 12, "r1": 2}
{"M": "2,3/4,7/4,2", "deg": 19, "r1": 1}
{"M": "2,1,7/4,2", "deg": 9, "r1": 3}
{"M": "2,5/4,7/4,2", "deg": 27, "r1": 3}
{"M": "2,-5/4,2,2", "deg": 24, "r1": 2}
{"M": "2,-3/4,2,2", "deg": 24, "r1": 2}
{"M": "2,-1/4,2,2", "deg": 31, "r1": 1}
{"M": "2,1/4,2,2", "deg": 31, "r1": 1}
{"M": "2,3/4,2,2", "deg": 23, "r1": 1}
{"M": "2,5/4,2,2", "deg": 25, "r1": 3}
{"M": "1/4,0,1/4,3", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1/4,0,1/2,3", "deg": 8, "r1": 4}
{"M": "1/4,0,3/4,3", "deg": 12, "r1": 2}
{"M": "1/4,-1/4,1,3", "deg": 15, "r1": 3}
{"M": "1/4,0,1,3", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1/4,1/4,1,3", "deg": 19, "r1": 3}
{"M": "1/4,-1/4,5/4,3", "deg": 10, "r1": 2}
{"M": "1/4,0,5/4,3", "deg": 20, "r1": 2}
{"M": "1/4,1/4,5/4,3", "deg": 11, "r1": 3}
{"M": "1/4,-1/4,3/2,3", "deg": 24, "r1": 2}
{"M": "1/4,0,3/2,3", "deg": 12, "r1": 2}
{"M": "1/4,1/4,3/2,3", "deg": 25, "r1": 3}
{"M": "1/4,-1/4,7/4,3", "deg": 7, "r1": 1}
{"M": "1/4,0,7/4,3", "deg": 28, "r1": 2}
{"M": "1/4,1/4,7/4,3", "deg": 5, "r1": 1}
{"M": "1/4,-1/4,2,3", "deg": 32, "r1": 2}
{"M": "1/4,0,2,3", "deg": 8, "r1": 4}
{"M": "1/4,1/4,2,3", "deg": 32, "r1": 2}
{"M": "1/2,0,1/4,3", "deg": 8, "r1": 4}
{"M": "1/2,-1/4,1/2,3", "deg": 16, "r1": 4}
{"M": "1/2,1/4,1/2,3", "deg": 16, "r1": 4}
{"M": "1/2,-1/4,3/4,3", "deg": 16, "r1": 4}
{"M": "1/2,0,3/4,3", "deg": 8, "r1": 4}
{"M": "1/2,1/4,3/4,3", "deg": 17, "r1": 3}
{"M": "1/2,-1/4,1,3", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1/2,1/4,1,3", "deg": 19, "r1": 3}
{"M": "1/2,-1/4,5/4,3", "deg": 20, "r1": 2}
{"M": "1/2,0,5/4,3", "deg": 10, "r1": 2}
{"M": "1/2,1/4,5/4,3", "deg": 21, "r1": 3}
{"M": "1/2,-1/4,3/2,3", "deg": 24, "r1": 2}
{"M": "1/2,1/4,3/2,3", "deg": 20, "r1": 2}
{"M": "1/2,-1/2,7/4,3", "deg": 14, "r1": 2}
{"M": "1/2,-1/4,7/4,3", "deg": 28, "r1": 2}
{"M": "1/2,0,7/4,3", "deg": 14, "r1": 2}
{"M": "1/2,1/4,7/4,3", "deg": 28, "r1": 2}
{"M": "1/2,1/2,7/4,3", "deg": 17, "r1": 3}
{"M": "1/2,-1/4,2,3", "deg": 32, "r1": 2}
{"M": "1/2,1/4,2,3", "deg": 32, "r1": 2}
{"M": "3/4,0,1/4,3", "deg": 12, "r1": 2}
{"M": "3/4,-1/4,1/2,3", "deg": 16, "r1": 4}
{"M": "3/4,0,1/2,3", "deg": 8, "r1": 4}
{"M": "3/4,1/4,1/2,3", "deg": 17, "r1": 3}
{"M": "3/4,-1/4,3/4,3", "deg": 8, "r1": 4}
{"M": "3/4,0,3/4,3", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "3/4,1/4,3/4,3", "deg": 9, "r1": 3}
{"M": "3/4,-1/4,1,3", "deg": 15, "r1": 3}
{"M": "3/4,0,1,3", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "3/4,1/4,1,3", "deg": 19, "r1": 3}
{"M": "3/4,-1/2,5/4,3", "deg": 20, "r1": 4}
{"M": "3/4,-1/4,5/4,3", "deg": 2, "r1": 2}
{"M": "3/4,0,5/4,3", "deg": 20, "r1": 2}
{"M": "3/4,1/4,5/4,3", "deg": 5, "r1": 1}
{"M": "3/4,1/2,5/4,3", "deg": 29, "r1": 3}
{"M": "3/4,-1/2,3/2,3", "deg": 12, "r1": 4}
{"M": "3/4,-1/4,3/2,3", "deg": 24, "r1": 2}
{"M": "3/4,0,3/2,3", "deg": 12, "r1": 2}
{"M": "3/4,1/4,3/2,3", "deg": 24, "r1": 2}
{"M": "3/4,1/2,3/2,3", "deg": 15, "r1": 3}
{"M": "3/4,-1/2,7/4,3", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "3/4,-1/4,7/4,3", "deg": 14, "r1": 2}
{"M": "3/4,0,7/4,3", "deg": 28, "r1": 2}
{"M": "3/4,1/4,7/4,3", "deg": 14, "r1": 2}
{"M": "3/4,1/2,7/4,3", "deg": 31, "r1": 3}
{"M": "3/4,-1/2,2,3", "deg": 8, "r1": 2}
{"M": "3/4,-1/4,2,3", "deg": 32, "r1": 2}
{"M": "3/4,0,2,3", "deg": 8, "r1": 4}
{"M": "3/4,1/4,2,3", "deg": 32, "r1": 2}
{"M": "3/4,1/2,2,3", "deg": 8, "r1": 2}
{"M": "1,-1/4,1/4,3", "deg": 13, "r1": 3}
{"M": "1,0,1/4,3", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1,1/4,1/4,3", "deg": 19, "r1": 3}
{"M": "1,-1/4,1/2,3", "deg": 13, "r1": 3}
{"M": "1,1/4,1/2,3", "deg": 5, "r1": 1}
{"M": "1,-1/4,3/4,3", "deg": 13, "r1": 3}
{"M": "1,0,3/4,3", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1,1/4,3/4,3", "deg": 19, "r1": 3}
{"M": "1,-1/4,1,3", "deg": 12, "r1": 2}
{"M": "1,1/4,1,3", "deg": 15, "r1": 1}
{"M": "1,-1/2,5/4,3", "deg": 3, "r1": 1}
{"M": "1,-1/4,5/4,3", "deg": 17, "r1": 3}
{"M": "1,0,5/4,3", "deg": 5, "r1": 1}
{"M": "1,1/4,5/4,3", "deg": 20, "r1": 4}
{"M": "1,1/2,5/4,3", "deg": 7, "r1": 3}
{"M": "1,-1/4,3/2,3", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1,1/4,3/2,3", "deg": 24, "r1": 2}
{"M": "1,-3/4,7/4,3", "deg": 24, "r1": 2}
{"M": "1,-1/2,7/4,3", "deg": 5, "r1": 1}
{"M": "1,-1/4,7/4,3", "deg": 25, "r1": 3}
{"M": "1,0,7/4,3", "deg": 7, "r1": 1}
{"M": "1,1/4,7/4,3", "deg": 28, "r1": 2}
{"M": "1,1/2,7/4,3", "deg": 3, "r1": 1}
{"M": "1,3/4,7/4,3", "deg": 43, "r1": 3}
{"M": "1,-3/4,2,3", "deg": 28, "r1": 2}
{"M": "1,-1/4,2,3", "deg": 29, "r1": 3}
{"M": "1,1/4,2,3", "deg": 32, "r1": 2}
{"M": "1,3/4,2,3", "deg": 43, "r1": 3}
{"M": "5/4,-1/4,1/4,3", "deg": 10, "r1": 2}
{"M": "5/4,0,1/4,3", "deg": 20, "r1": 2}
{"M": "5/4,1/4,1/4,3", "deg": 11, "r1": 3}
{"M": "5/4,-1/4,1/2,3", "deg": 20, "r1": 2}
{"M": "5/4,0,1/2,3", "deg": 10, "r1": 2}
{"M": "5/4,1/4,1/2,3", "deg": 21, "r1": 3}
{"M": "5/4,-1/2,3/4,3", "deg": 20, "r1": 2}
{"M": "5/4,-1/4,3/4,3", "deg": 5, "r1": 1}
{"M": "5/4,0,3/4,3", "deg": 20, "r1": 2}
{"M": "5/4,1/4,3/4,3", "deg": 3, "r1": 1}
{"M": "5/4,1/2,3/4,3", "deg": 29, "r1": 3}
{"M": "5/4,-1/2,1,3", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "5/4,-1/4,1,3", "deg": 19, "r1": 1}
{"M": "5/4,0,1,3", "deg": 5, "r1": 1}
{"M": "5/4,1/4,1,3", "deg": 20, "r1": 2}
{"M": "5/4,1/2,1,3", "deg": 7, "r1": 3}
{"M": "5/4,-1/2,5/4,3", "deg": 24, "r1": 2}
{"M": "5/4,-1/4,5/4,3", "deg": 12, "r1": 2}
{"M": "5/4,0,5/4,3", "deg": 5, "r1": 1}
{"M": "5/4,1/4,5/4,3", "deg": 11, "r1": 1}
{"M": "5/4,1/2,5/4,3", "deg": 27, "r1": 3}
{"M": "5/4,-3/4,3/2,3", "deg": 28, "r1": 2}
{"M": "5/4,-1/2,3/2,3", "deg": 14, "r1": 2}
{"M": "5/4,-1/4,3/2,3", "deg": 28, "r1": 2}
{"M": "5/4,0,3/2,3", "deg": 15, "r1": 1}
{"M": "5/4,1/4,3/2,3", "deg": 27, "r1": 1}
{"M": "5/4,1/2,3/2,3", "deg": 13, "r1": 3}
{"M": "5/4,3/4,3/2,3", "deg": 41, "r1": 3}
{"M": "5/4,-3/4,7/4,3", "deg": 8, "r1": 2}
{"M": "5/4,-1/2,7/4,3", "deg": 32, "r1": 2}
{"M": "5/4,-1/4,7/4,3", "deg": 1, "r1": 1}
{"M": "5/4,0,7/4,3", "deg": 35, "r1": 1}
{"M": "5/4,1/4,7/4,3", "deg": 8, "r1": 2}
{"M": "5/4,1/2,7/4,3", "deg": 24, "r1": 2}
{"M": "5/4,3/4,7/4,3", "deg": 10, "r1": 2}
{"M": "5/4,-3/4,2,3", "deg": 36, "r1": 2}
{"M": "5/4,-1/2,2,3", "deg": 9, "r1": 1}
{"M": "5/4,-1/4,2,3", "deg": 37, "r1": 1}
{"M": "5/4,0,2,3", "deg": 10, "r1": 2}
{"M": "5/4,1/4,2,3", "deg": 37, "r1": 1}
{"M": "5/4,1/2,2,3", "deg": 3, "r1": 1}
{"M": "5/4,3/4,2,3", "deg": 39, "r1": 3}
{"M": "3/2,-1/4,1/4,3", "deg": 24, "r1": 2}
{"M": "3/2,0,1/4,3", "deg": 12, "r1": 2}
{"M": "3/2,1/4,1/4,3", "deg": 25, "r1": 3}
{"M": "3/2,-1/4,1/2,3", "deg": 24, "r1": 2}
{"M": "3/2,1/4,1/2,3", "deg": 19, "r1": 1}
{"M": "3/2,-1/2,3/4,3", "deg": 12, "r1": 2}
{"M": "3/2,-1/4,3/4,3", "deg": 24, "r1": 2}
{"M": "3/2,0,3/4,3", "deg": 12, "r1": 2}
{"M": "3/2,1/4,3/4,3", "deg": 24, "r1": 2}
{"M": "3/2,1/2,3/4,3", "deg": 15, "r1": 3}
{"M": "3/2,-1/4,1,3", "deg": 23, "r1": 1}
{"M": "3/2,1/4,1,3", "deg": 7, "r1": 1}
{"M": "3/2,-3/4,5/4,3", "deg": 28, "r1": 2}
{"M": "3/2,-1/2,5/4,3", "deg": 14, "r1": 2}
{"M": "3/2,-1/4,5/4,3", "deg": 28, "r1": 2}
{"M": "3/2,0,5/4,3", "deg": 15, "r1": 1}
{"M": "3/2,1/4,5/4,3", "deg": 27, "r1": 1}
{"M": "3/2,1/2,5/4,3", "deg": 13, "r1": 3}
{"M": "3/2,3/4,5/4,3", "deg": 41, "r1": 3}
{"M": "3/2,-3/4,3/2,3", "deg": 32, "r1": 2}
{"M": "3/2,-1/4,3/2,3", "deg": 33, "r1": 1}
{"M": "3/2,1/4,3/2,3", "deg": 33, "r1": 1}
{"M": "3/2,3/4,3/2,3", "deg": 39, "r1": 3}
{"M": "3/2,-3/4,7/4,3", "deg": 36, "r1": 2}
{"M": "3/2,-1/2,7/4,3", "deg": 18, "r1": 2}
{"M": "3/2,-1/4,7/4,3", "deg": 39, "r1": 1}
{"M": "3/2,0,7/4,3", "deg": 21, "r1": 1}
{"M": "3/2,1/4,7/4,3", "deg": 39, "r1": 1}
{"M": "3/2,1/2,7/4,3", "deg": 15, "r1": 1}
{"M": "3/2,3/4,7/4,3", "deg": 37, "r1": 3}
{"M": "3/2,-3/4,2,3", "deg": 40, "r1": 2}
{"M": "3/2,-1/4,2,3", "deg": 5, "r1": 1}
{"M": "3/2,1/4,2,3", "deg": 45, "r1": 1}
{"M": "3/2,3/4,2,3", "deg": 35, "r1": 3}
{"M": "7/4,-1/4,1/4,3", "deg": 7, "r1": 1}
{"M": "7/4,0,1/4,3", "deg": 28, "r1": 2}
{"M": "7/4,1/4,1/4,3", "deg": 7, "r1": 1}
{"M": "7/4,-1/2,1/2,3", "deg": 14, "r1": 2}
{"M": "7/4,-1/4,1/2,3", "deg": 28, "r1": 2}
{"M": "7/4,0,1/2,3", "deg": 14, "r1": 2}
{"M": "7/4,1/4,1/2,3", "deg": 28, "r1": 2}
{"M": "7/4,1/2,1/2,3", "deg": 17, "r1": 3}
{"M": "7/4,-1/2,3/4,3", "deg": 28, "r1": 2}
{"M": "7/4,-1/4,3/4,3", "deg": 14, "r1": 2}
{"M": "7/4,0,3/4,3", "deg": 28, "r1": 2}
{"M": "7/4,1/4,3/4,3", "deg": 14, "r1": 2}
{"M": "7/4,1/2,3/4,3", "deg": 9, "r1": 1}
{"M": "7/4,-3/4,1,3", "deg": 25, "r1": 1}
{"M": "7/4,-1/2,1,3", "deg": 3, "r1": 1}
{"M": "7/4,-1/4,1,3", "deg": 27, "r1": 1}
{"M": "7/4,0,1,3", "deg": 7, "r1": 1}
{"M": "7/4,1/4,1,3", "deg": 28, "r1": 2}
{"M": "7/4,1/2,1,3", "deg": 5, "r1": 1}
{"M": "7/4,3/4,1,3", "deg": 43, "r1": 3}
{"M": "7/4,-3/4,5/4,3", "deg": 8, "r1": 2}
{"M": "7/4,-1/2,5/4,3", "deg": 32, "r1": 2}
{"M": "7/4,-1/4,5/4,3", "deg": 5, "r1": 1}
{"M": "7/4,0,5/4,3", "deg": 35, "r1": 1}
{"M": "7/4,1/4,5/4,3", "deg": 2, "r1": 2}
{"M": "7/4,1/2,5/4,3", "deg": 23, "r1": 1}
{"M": "7/4,3/4,5/4,3", "deg": 10, "r1": 2}
{"M": "7/4,-3/4,3/2,3", "deg": 36, "r1": 2}
{"M": "7/4,-1/2,3/2,3", "deg": 18, "r1": 2}
{"M": "7/4,-1/4,3/2,3", "deg": 39, "r1": 1}
{"M": "7/4,0,3/2,3", "deg": 21, "r1": 1}
{"M": "7/4,1/4,3/2,3", "deg": 39, "r1": 1}
{"M": "7/4,1/2,3/2,3", "deg": 15, "r1": 3}
{"M": "7/4,3/4,3/2,3", "deg": 37, "r1": 3}
{"M": "7/4,-1,7/4,3", "deg": 40, "r1": 2}
{"M": "7/4,-3/4,7/4,3", "deg": 20, "r1": 2}
{"M": "7/4,-1/2,7/4,3", "deg": 40, "r1": 2}
{"M": "7/4,-1/4,7/4,3", "deg": 23, "r1": 1}
{"M": "7/4,0,7/4,3", "deg": 7, "r1": 1}
{"M": "7/4,1/4,7/4,3", "deg": 23, "r1": 1}
{"M": "7/4,1/2,7/4,3", "deg": 37, "r1": 1}
{"M": "7/4,3/4,7/4,3", "deg": 17, "r1": 3}
{"M": "7/4,1,7/4,3", "deg": 55, "r1": 3}
{"M": "7/4,-1,2,3", "deg": 11, "r1": 3}
{"M": "7/4,-3/4,2,3", "deg": 44, "r1": 2}
{"M": "7/4,-1/2,2,3", "deg": 11, "r1": 1}
{"M": "7/4,-1/4,2,3", "deg": 53, "r1": 1}
{"M": "7/4,0,2,3", "deg": 14, "r1": 2}
{"M": "7/4,1/4,2,3", "deg": 53, "r1": 1}
{"M": "7/4,1/2,2,3", "deg": 11, "r1": 1}
{"M": "7/4,3/4,2,3", "deg": 32, "r1": 4}
{"M": "7/4,1,2,3", "deg": 13, "r1": 3}
{"M": "2,-1/4,1/4,3", "deg": 32, "r1": 2}
{"M": "2,0,1/4,3", "deg": 8, "r1": 4}
{"M": "2,1/4,1/4,3", "deg": 32, "r1": 2}
{"M": "2,-1/4,1/2,3", "deg": 32, "r1": 2}
{"M": "2,1/4,1/2,3", "deg": 32, "r1": 2}
{"M": "2,-1/2,3/4,3", "deg": 8, "r1": 2}
{"M": "2,-1/4,3/4,3", "deg": 32, "r1": 2}
{"M": "2,0,3/4,3", "deg": 8, "r1": 4}
{"M": "2,1/4,3/4,3", "deg": 32, "r1": 2}
{"M": "2,1/2,3/4,3", "deg": 8, "r1": 2}
{"M": "2,-3/4,1,3", "deg": 29, "r1": 1}
{"M": "2,-1/4,1,3", "deg": 31, "r1": 1}
{"M": "2,1/4,1,3", "deg": 32, "r1": 2}
{"M": "2,3/4,1,3", "deg": 43, "r1": 3}
{"M": "2,-3/4,5/4,3", "deg": 36, "r1": 2}
{"M": "2,-1/2,5/4,3", "deg": 9, "r1": 1}
{"M": "2,-1/4,5/4,3", "deg": 37, "r1": 1}
{"M": "2,0,5/4,3", "deg": 10, "r1": 2}
{"M": "2,1/4,5/4,3", "deg": 37, "r1": 1}
{"M": "2,1/2,5/4,3", "deg": 8, "r1": 2}
{"M": "2,3/4,5/4,3", "deg": 39, "r1": 3}
{"M": "2,-3/4,3/2,3", "deg": 40, "r1": 2}
{"M": "2,-1/4,3/2,3", "deg": 45, "r1": 1}
{"M": "2,1/4,3/2,3", "deg": 9, "r1": 1}
{"M": "2,3/4,3/2,3", "deg": 35, "r1": 3}
{"M": "2,-1,7/4,3", "deg": 11, "r1": 3}
{"M": "2,-3/4,7/4,3", "deg": 44, "r1": 2}
{"M": "2,-1/2,7/4,3", "deg": 11, "r1": 1}
{"M": "2,-1/4,7/4,3", "deg": 53, "r1": 1}
{"M": "2,0,7/4,3", "deg": 14, "r1": 2}
{"M": "2,1/4,7/4,3", "deg": 53, "r1": 1}
{"M": "2,1/2,7/4,3", "deg": 11, "r1": 1}
{"M": "2,3/4,7/4,3", "deg": 32, "r1": 2}
{"M": "2,1,7/4,3", "deg": 13, "r1": 3}
{"M": "2,-3/4,2,3", "deg": 48, "r1": 2}
{"M": "2,-1/4,2,3", "deg": 61, "r1": 1}
{"M": "2,1/4,2,3", "deg": 61, "r1": 1}
{"M": "2,3/4,2,3", "deg": 32, "r1": 2}
{"M": "1/4,0,1/4,4", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1/4,0,1/2,4", "deg": 8, "r1": 4}
{"M": "1/4,0,3/4,4", "deg": 12, "r1": 2}
{"M": "1/4,0,1,4", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1/4,-1/4,5/4,4", "deg": 20, "r1": 2}
{"M": "1/4,0,5/4,4", "deg": 20, "r1": 2}
{"M": "1/4,1/4,5/4,4", "deg": 23, "r1": 3}
{"M": "1/4,-1/4,3/2,4", "deg": 12, "r1": 2}
{"M": "1/4,0,3/2,4", "deg": 12, "r1": 2}
{"M": "1/4,1/4,3/2,4", "deg": 13, "r1": 3}
{"M": "1/4,-1/4,7/4,4", "deg": 28, "r1": 2}
{"M": "1/4,0,7/4,4", "deg": 28, "r1": 2}
{"M": "1/4,1/4,7/4,4", "deg": 29, "r1": 3}
{"M": "1/4,-1/4,2,4", "deg": 5, "r1": 1}
{"M": "1/4,0,2,4", "deg": 8, "r1": 4}
{"M": "1/4,1/4,2,4", "deg": 7, "r1": 1}
{"M": "1/2,0,1/4,4", "deg": 8, "r1": 4}
{"M": "1/2,-1/4,3/4,4", "deg": 8, "r1": 4}
{"M": "1/2,0,3/4,4", "deg": 8, "r1": 4}
{"M": "1/2,1/4,3/4,4", "deg": 9, "r1": 3}
{"M": "1/2,-1/4,1,4", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1/2,1/4,1,4", "deg": 5, "r1": 3}
{"M": "1/2,-1/4,5/4,4", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1/2,0,5/4,4", "deg": 10, "r1": 2}
{"M": "1/2,1/4,5/4,4", "deg": 11, "r1": 3}
{"M": "1/2,-1/4,3/2,4", "deg": 6, "r1": 2}
{"M": "1/2,1/4,3/2,4", "deg": 6, "r1": 2}
{"M": "1/2,-1/4,7/4,4", "deg": 14, "r1": 2}
{"M": "1/2,0,7/4,4", "deg": 14, "r1": 2}
{"M": "1/2,1/4,7/4,4", "deg": 10, "r1": 2}
{"M": "1/2,-1/4,2,4", "deg": 8, "r1": 2}
{"M": "1/2,1/4,2,4", "deg": 8, "r1": 2}
{"M": "3/4,0,1/4,4", "deg": 12, "r1": 2}
{"M": "3/4,-1/4,1/2,4", "deg": 8, "r1": 4}
{"M": "3/4,0,1/2,4", "deg": 8, "r1": 4}
{"M": "3/4,1/4,1/2,4", "deg": 9, "r1": 3}
{"M": "3/4,-1/4,3/4,4", "deg": 16, "r1": 4}
{"M": "3/4,0,3/4,4", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "3/4,1/4,3/4,4", "deg": 19, "r1": 3}
{"M": "3/4,-1/4,1,4", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "3/4,0,1,4", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "3/4,1/4,1,4", "deg": 5, "r1": 3}
{"M": "3/4,-1/4,5/4,4", "deg": 20, "r1": 4}
{"M": "3/4,0,5/4,4", "deg": 20, "r1": 2}
{"M": "3/4,1/4,5/4,4", "deg": 21, "r1": 3}
{"M": "3/4,-1/2,3/2,4", "deg": 12, "r1": 4}
{"M": "3/4,-1/4,3/2,4", "deg": 2, "r1": 2}
{"M": "3/4,0,3/2,4", "deg": 12, "r1": 2}
{"M": "3/4,1/4,3/2,4", "deg": 10, "r1": 2}
{"M": "3/4,1/2,3/2,4", "deg": 17, "r1": 3}
{"M": "3/4,-1/2,7/4,4", "deg": 28, "r1": 4}
{"M": "3/4,-1/4,7/4,4", "deg": 28, "r1": 2}
{"M": "3/4,0,7/4,4", "deg": 28, "r1": 2}
{"M": "3/4,1/4,7/4,4", "deg": 28, "r1": 2}
{"M": "3/4,1/2,7/4,4", "deg": 35, "r1": 3}
{"M": "3/4,-1/2,2,4", "deg": 8, "r1": 4}
{"M": "3/4,-1/4,2,4", "deg": 8, "r1": 2}
{"M": "3/4,0,2,4", "deg": 8, "r1": 4}
{"M": "3/4,1/4,2,4", "deg": 8, "r1": 2}
{"M": "3/4,1/2,2,4", "deg": 9, "r1": 3}
{"M": "1,0,1/4,4", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1,-1/4,1/2,4", "deg": 3, "r1": 1}
{"M": "1,1/4,1/2,4", "deg": 5, "r1": 3}
{"M": "1,-1/4,3/4,4", "deg": 3, "r1": 1}
{"M": "1,0,3/4,4", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1,1/4,3/4,4", "deg": 5, "r1": 1}
{"M": "1,-1/4,1,4", "deg": 3, "r1": 1}
{"M": "1,1/4,1,4", "deg": 5, "r1": 3}
{"M": "1,-1/2,5/4,4", "deg": 3, "r1": 1}
{"M": "1,-1/4,5/4,4", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1,0,5/4,4", "deg": 5, "r1": 1}
{"M": "1,1/4,5/4,4", "deg": 5, "r1": 1}
{"M": "1,1/2,5/4,4", "deg": 8, "r1": 2}
{"M": "1,-1/4,3/2,4", "deg": 5, "r1": 1}
{"M": "1,1/4,3/2,4", "deg": 6, "r1": 2}
{"M": "1,-1/2,7/4,4", "deg": 5, "r1": 1}
{"M": "1,-1/4,7/4,4", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1,0,7/4,4", "deg": 7, "r1": 1}
{"M": "1,1/4,7/4,4", "deg": 7, "r1": 1}
{"M": "1,1/2,7/4,4", "deg": 8, "r1": 2}
{"M": "1,-1/4,2,4", "deg": 7, "r1": 1}
{"M": "1,1/4,2,4", "deg": 8, "r1": 2}
{"M": "5/4,-1/4,1/4,4", "deg": 20, "r1": 2}
{"M": "5/4,0,1/4,4", "deg": 20, "r1": 2}
{"M": "5/4,1/4,1/4,4", "deg": 23, "r1": 3}
{"M": "5/4,-1/4,1/2,4", "deg": 10, "r1": 2}
{"M": "5/4,0,1/2,4", "deg": 10, "r1": 2}
{"M": "5/4,1/4,1/2,4", "deg": 3, "r1": 1}
{"M": "5/4,-1/4,3/4,4", "deg": 20, "r1": 2}
{"M": "5/4,0,3/4,4", "deg": 20, "r1": 2}
{"M": "5/4,1/4,3/4,4", "deg": 21, "r1": 3}
{"M": "5/4,-1/2,1,4", "deg": 5, "r1": 1}
{"M": "5/4,-1/4,1,4", "deg": 5, "r1": 1}
{"M": "5/4,0,1,4", "deg": 5, "r1": 1}
{"M": "5/4,1/4,1,4", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "5/4,1/2,1,4", "deg": 3, "r1": 1}
{"M": "5/4,-1/2,5/4,4", "deg": 24, "r1": 2}
{"M": "5/4,-1/4,5/4,4", "deg": 24, "r1": 2}
{"M": "5/4,0,5/4,4", "deg": 5, "r1": 1}
{"M": "5/4,1/4,5/4,4", "deg": 21, "r1": 3}
{"M": "5/4,1/2,5/4,4", "deg": 31, "r1": 3}
{"M": "5/4,-1/2,3/2,4", "deg": 14, "r1": 2}
{"M": "5/4,-1/4,3/2,4", "deg": 14, "r1": 2}
{"M": "5/4,0,3/2,4", "deg": 15, "r1": 1}
{"M": "5/4,1/4,3/2,4", "deg": 13, "r1": 1}
{"M": "5/4,1/2,3/2,4", "deg": 15, "r1": 3}
{"M": "5/4,-1/2,7/4,4", "deg": 32, "r1": 2}
{"M": "5/4,-1/4,7/4,4", "deg": 32, "r1": 2}
{"M": "5/4,0,7/4,4", "deg": 35, "r1": 1}
{"M": "5/4,1/4,7/4,4", "deg": 31, "r1": 1}
{"M": "5/4,1/2,7/4,4", "deg": 29, "r1": 3}
{"M": "5/4,-3/4,2,4", "deg": 5, "r1": 1}
{"M": "5/4,-1/2,2,4", "deg": 9, "r1": 3}
{"M": "5/4,-1/4,2,4", "deg": 1, "r1": 1}
{"M": "5/4,0,2,4", "deg": 10, "r1": 2}
{"M": "5/4,1/4,2,4", "deg": 9, "r1": 1}
{"M": "5/4,1/2,2,4", "deg": 8, "r1": 4}
{"M": "5/4,3/4,2,4", "deg": 8, "r1": 2}
{"M": "3/2,-1/4,1/4,4", "deg": 12, "r1": 2}
{"M": "3/2,0,1/4,4", "deg": 12, "r1": 2}
{"M": "3/2,1/4,1/4,4", "deg": 13, "r1": 3}
{"M": "3/2,-1/4,1/2,4", "deg": 6, "r1": 2}
{"M": "3/2,1/4,1/2,4", "deg": 5, "r1": 1}
{"M": "3/2,-1/2,3/4,4", "deg": 12, "r1": 2}
{"M": "3/2,-1/4,3/4,4", "deg": 12, "r1": 2}
{"M": "3/2,0,3/4,4", "deg": 12, "r1": 2}
{"M": "3/2,1/4,3/4,4", "deg": 7, "r1": 1}
{"M": "3/2,1/2,3/4,4", "deg": 17, "r1": 3}
{"M": "3/2,-1/4,1,4", "deg": 6, "r1": 2}
{"M": "3/2,1/4,1,4", "deg": 6, "r1": 2}
{"M": "3/2,-1/2,5/4,4", "deg": 14, "r1": 2}
{"M": "3/2,-1/4,5/4,4", "deg": 14, "r1": 2}
{"M": "3/2,0,5/4,4", "deg": 15, "r1": 1}
{"M": "3/2,1/4,5/4,4", "deg": 13, "r1": 3}
{"M": "3/2,1/2,5/4,4", "deg": 15, "r1": 3}
{"M": "3/2,-1/4,3/2,4", "deg": 8, "r1": 2}
{"M": "3/2,1/4,3/2,4", "deg": 8, "r1": 2}
{"M": "3/2,-3/4,7/4,4", "deg": 18, "r1": 2}
{"M": "3/2,-1/2,7/4,4", "deg": 18, "r1": 2}
{"M": "3/2,-1/4,7/4,4", "deg": 19, "r1": 1}
{"M": "3/2,0,7/4,4", "deg": 21, "r1": 1}
{"M": "3/2,1/4,7/4,4", "deg": 19, "r1": 1}
{"M": "3/2,1/2,7/4,4", "deg": 14, "r1": 4}
{"M": "3/2,3/4,7/4,4", "deg": 23, "r1": 3}
{"M": "3/2,-3/4,2,4", "deg": 10, "r1": 2}
{"M": "3/2,-1/4,2,4", "deg": 11, "r1": 1}
{"M": "3/2,1/4,2,4", "deg": 11, "r1": 1}
{"M": "3/2,3/4,2,4", "deg": 11, "r1": 3}
{"M": "7/4,-1/4,1/4,4", "deg": 28, "r1": 2}
{"M": "7/4,0,1/4,4", "deg": 28, "r1": 2}
{"M": "7/4,1/4,1/4,4", "deg": 29, "r1": 3}
{"M": "7/4,-1/4,1/2,4", "deg": 14, "r1": 2}
{"M": "7/4,0,1/2,4", "deg": 14, "r1": 2}
{"M": "7/4,1/4,1/2,4", "deg": 11, "r1": 1}
{"M": "7/4,-1/2,3/4,4", "deg": 28, "r1": 2}
{"M": "7/4,-1/4,3/4,4", "deg": 28, "r1": 2}
{"M": "7/4,0,3/4,4", "deg": 28, "r1": 2}
{"M": "7/4,1/4,3/4,4", "deg": 28, "r1": 2}
{"M": "7/4,1/2,3/4,4", "deg": 35, "r1": 3}
{"M": "7/4,-1/2,1,4", "deg": 7, "r1": 1}
{"M": "7/4,-1/4,1,4", "deg": 7, "r1": 1}
{"M": "7/4,0,1,4", "deg": 7, "r1": 1}
{"M": "7/4,1/4,1,4", "deg": 2, "r1": 2}
{"M": "7/4,1/2,1,4", "deg": 8, "r1": 2}
{"M": "7/4,-1/2,5/4,4", "deg": 32, "r1": 2}
{"M": "7/4,-1/4,5/4,4", "deg": 32, "r1": 2}
{"M": "7/4,0,5/4,4", "deg": 35, "r1": 1}
{"M": "7/4,1/4,5/4,4", "deg": 31, "r1": 3}
{"M": "7/4,1/2,5/4,4", "deg": 29, "r1": 3}
{"M": "7/4,-3/4,3/2,4", "deg": 18, "r1": 2}
{"M": "7/4,-1/2,3/2,4", "deg": 18, "r1": 2}
{"M": "7/4,-1/4,3/2,4", "deg": 19, "r1": 1}
{"M": "7/4,0,3/2,4", "deg": 21, "r1": 1}
{"M": "7/4,1/4,3/2,4", "deg": 19, "r1": 1}
{"M": "7/4,1/2,3/2,4", "deg": 14, "r1": 2}
{"M": "7/4,3/4,3/2,4", "deg": 23, "r1": 3}
{"M": "7/4,-3/4,7/4,4", "deg": 40, "r1": 2}
{"M": "7/4,-1/2,7/4,4", "deg": 40, "r1": 2}
{"M": "7/4,-1/4,7/4,4", "deg": 45, "r1": 1}
{"M": "7/4,0,7/4,4", "deg": 7, "r1": 1}
{"M": "7/4,1/4,7/4,4", "deg": 45, "r1": 1}
{"M": "7/4,1/2,7/4,4", "deg": 28, "r1": 2}
{"M": "7/4,3/4,7/4,4", "deg": 43, "r1": 3}
{"M": "7/4,-3/4,2,4", "deg": 11, "r1": 1}
{"M": "7/4,-1/2,2,4", "deg": 8, "r1": 2}
{"M": "7/4,-1/4,2,4", "deg": 13, "r1": 1}
{"M": "7/4,0,2,4", "deg": 14, "r1": 2}
{"M": "7/4,1/4,2,4", "deg": 13, "r1": 1}
{"M": "7/4,1/2,2,4", "deg": 10, "r1": 2}
{"M": "7/4,3/4,2,4", "deg": 10, "r1": 2}
{"M": "2,-1/4,1/4,4", "deg": 8, "r1": 2}
{"M": "2,0,1/4,4", "deg": 8, "r1": 4}
{"M": "2,1/4,1/4,4", "deg": 8, "r1": 2}
{"M": "2,-1/4,1/2,4", "deg": 8, "r1": 2}
{"M": "2,1/4,1/2,4", "deg": 8, "r1": 2}
{"M": "2,-1/2,3/4,4", "deg": 8, "r1": 4}
{"M": "2,-1/4,3/4,4", "deg": 8, "r1": 2}
{"M": "2,0,3/4,4", "deg": 8, "r1": 4}
{"M": "2,1/4,3/4,4", "deg": 8, "r1": 2}
{"M": "2,1/2,3/4,4", "deg": 9, "r1": 3}
{"M": "2,-1/4,1,4", "deg": 8, "r1": 2}
{"M": "2,1/4,1,4", "deg": 8, "r1": 2}
{"M": "2,-3/4,5/4,4", "deg": 9, "r1": 3}
{"M": "2,-1/2,5/4,4", "deg": 9, "r1": 3}
{"M": "2,-1/4,5/4,4", "deg": 8, "r1": 2}
{"M": "2,0,5/4,4", "deg": 10, "r1": 2}
{"M": "2,1/4,5/4,4", "deg": 9, "r1": 1}
{"M": "2,1/2,5/4,4", "deg": 8, "r1": 4}
{"M": "2,3/4,5/4,4", "deg": 12, "r1": 2}
{"M": "2,-3/4,3/2,4", "deg": 10, "r1": 2}
{"M": "2,-1/4,3/2,4", "deg": 11, "r1": 1}
{"M": "2,1/4,3/2,4", "deg": 11, "r1": 1}
{"M": "2,3/4,3/2,4", "deg": 11, "r1": 3}
{"M": "2,-3/4,7/4,4", "deg": 11, "r1": 3}
{"M": "2,-1/2,7/4,4", "deg": 11, "r1": 3}
{"M": "2,-1/4,7/4,4", "deg": 13, "r1": 1}
{"M": "2,0,7/4,4", "deg": 14, "r1": 2}
{"M": "2,1/4,7/4,4", "deg": 13, "r1": 1}
{"M": "2,1/2,7/4,4", "deg": 6, "r1": 2}
{"M": "2,3/4,7/4,4", "deg": 10, "r1": 2}
{"M": "2,-3/4,2,4", "deg": 12, "r1": 2}
{"M": "2,-1/4,2,4", "deg": 15, "r1": 1}
{"M": "2,1/4,2,4", "deg": 15, "r1": 1}
{"M": "2,3/4,2,4", "deg": 9, "r1": 3}
{"M": "1/4,0,1/4,5", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1/4,0,1/2,5", "deg": 8, "r1": 4}
{"M": "1/4,0,3/4,5", "deg": 12, "r1": 2}
{"M": "1/4,0,1,5", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1/4,0,5/4,5", "deg": 20, "r1": 2}
{"M": "1/4,-1/4,3/2,5", "deg": 24, "r1": 2}
{"M": "1/4,0,3/2,5", "deg": 12, "r1": 2}
{"M": "1/4,1/4,3/2,5", "deg": 27, "r1": 3}
{"M": "1/4,-1/4,7/4,5", "deg": 14, "r1": 2}
{"M": "1/4,0,7/4,5", "deg": 28, "r1": 2}
{"M": "1/4,1/4,7/4,5", "deg": 15, "r1": 3}
{"M": "1/4,-1/4,2,5", "deg": 32, "r1": 2}
{"M": "1/4,0,2,5", "deg": 8, "r1": 4}
{"M": "1/4,1/4,2,5", "deg": 33, "r1": 3}
{"M": "1/2,0,1/4,5", "deg": 8, "r1": 4}
{"M": "1/2,-1/4,3/4,5", "deg": 16, "r1": 4}
{"M": "1/2,0,3/4,5", "deg": 8, "r1": 4}
{"M": "1/2,1/4,3/4,5", "deg": 19, "r1": 3}
{"M": "1/2,-1/4,1,5", "deg": 15, "r1": 3}
{"M": "1/2,1/4,1,5", "deg": 21, "r1": 3}
{"M": "1/2,-1/4,5/4,5", "deg": 20, "r1": 4}
{"M": "1/2,0,5/4,5", "deg": 10, "r1": 2}
{"M": "1/2,1/4,5/4,5", "deg": 23, "r1": 3}
{"M": "1/2,-1/4,3/2,5", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1/2,1/4,3/2,5", "deg": 25, "r1": 3}
{"M": "1/2,-1/4,7/4,5", "deg": 28, "r1": 2}
{"M": "1/2,0,7/4,5", "deg": 14, "r1": 2}
{"M": "1/2,1/4,7/4,5", "deg": 28, "r1": 4}
{"M": "1/2,-1/4,2,5", "deg": 32, "r1": 2}
{"M": "1/2,1/4,2,5", "deg": 28, "r1": 2}
{"M": "3/4,0,1/4,5", "deg": 12, "r1": 2}
{"M": "3/4,-1/4,1/2,5", "deg": 16, "r1": 4}
{"M": "3/4,0,1/2,5", "deg": 8, "r1": 4}
{"M": "3/4,1/4,1/2,5", "deg": 19, "r1": 3}
{"M": "3/4,-1/4,3/4,5", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "3/4,0,3/4,5", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "3/4,1/4,3/4,5", "deg": 5, "r1": 1}
{"M": "3/4,-1/4,1,5", "deg": 15, "r1": 3}
{"M": "3/4,0,1,5", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "3/4,1/4,1,5", "deg": 21, "r1": 3}
{"M": "3/4,-1/4,5/4,5", "deg": 10, "r1": 4}
{"M": "3/4,0,5/4,5", "deg": 20, "r1": 2}
{"M": "3/4,1/4,5/4,5", "deg": 11, "r1": 3}
{"M": "3/4,-1/4,3/2,5", "deg": 24, "r1": 4}
{"M": "3/4,0,3/2,5", "deg": 12, "r1": 2}
{"M": "3/4,1/4,3/2,5", "deg": 24, "r1": 4}
{"M": "3/4,-1/2,7/4,5", "deg": 28, "r1": 4}
{"M": "3/4,-1/4,7/4,5", "deg": 2, "r1": 2}
{"M": "3/4,0,7/4,5", "deg": 28, "r1": 2}
{"M": "3/4,1/4,7/4,5", "deg": 5, "r1": 1}
{"M": "3/4,1/2,7/4,5", "deg": 39, "r1": 3}
{"M": "3/4,-1/2,2,5", "deg": 8, "r1": 2}
{"M": "3/4,-1/4,2,5", "deg": 32, "r1": 2}
{"M": "3/4,0,2,5", "deg": 8, "r1": 4}
{"M": "3/4,1/4,2,5", "deg": 32, "r1": 2}
{"M": "3/4,1/2,2,5", "deg": 10, "r1": 2}
{"M": "1,0,1/4,5", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1,-1/4,1/2,5", "deg": 12, "r1": 2}
{"M": "1,1/4,1/2,5", "deg": 21, "r1": 3}
{"M": "1,-1/4,3/4,5", "deg": 12, "r1": 2}
{"M": "1,0,3/4,5", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1,1/4,3/4,5", "deg": 21, "r1": 3}
{"M": "1,-1/4,1,5", "deg": 11, "r1": 1}
{"M": "1,1/4,1,5", "deg": 21, "r1": 3}
{"M": "1,-1/4,5/4,5", "deg": 16, "r1": 2}
{"M": "1,0,5/4,5", "deg": 5, "r1": 1}
{"M": "1,1/4,5/4,5", "deg": 21, "r1": 3}
{"M": "1,-1/4,3/2,5", "deg": 20, "r1": 2}
{"M": "1,1/4,3/2,5", "deg": 20, "r1": 2}
{"M": "1,-1/2,7/4,5", "deg": 5, "r1": 1}
{"M": "1,-1/4,7/4,5", "deg": 24, "r1": 2}
{"M": "1,0,7/4,5", "deg": 7, "r1": 1}
{"M": "1,1/4,7/4,5", "deg": 28, "r1": 2}
{"M": "1,1/2,7/4,5", "deg": 5, "r1": 1}
{"M": "1,-1/4,2,5", "deg": 4, "r1": 2, "l2": "none", "l1234": "none", "pts": "[]"}
{"M": "1,1/4,2,5", "deg": 32, "r1": 2}
{"M": "5/4,0,1/4,5", "deg": 20, "r1": 2}
{"M": "5/4,-1/4,1/2,5", "deg": 20, "r1": 2}
{"M": "5/4,0,1/2,5", "deg": 10, "r1": 2}
{"M": "5/4,1/4,1/2,5", "deg": 23, "r1": 3}
{"M": "5/4,-1/4,3/4,5", "deg": 10, "r1": 2}
{"M": "5/4,0,3/4,5", "deg": 20, "r1": 2}
{"M": "5/4,1/4,3/4,5", "deg": 11, "r1": 3}
{"M": "5/4,-1/4,1,5", "deg": 19, "r1": 1}
{"M": "5/4,0,1,5", "deg": 5, "r1": 1}
{"M": "5/4,1/4,1,5", "deg": 21, "r1": 3}
{"M": "5/4,-1/2,5/4,5", "deg": 24, "r1": 2}
{"M": "5/4,-1/4,5/4,5", "deg": 6, "r1": 2}
{"M": "5/4,0,5/4,5", "deg": 5, "r1": 1}
{"M": "5/4,1/4,5/4,5", "deg": 5, "r1": 1}
{"M": "5/4,1/2,5/4,5", "deg": 35, "r1": 3}
{"M": "5/4,-1/2,3/2,5", "deg": 14, "r1": 2}
{"M": "5/4,-1/4,3/2,5", "deg": 28, "r1": 2}
{"M": "5/4,0,3/2,5", "deg": 15, "r1": 1}
{"M": "5/4,1/4,3/2,5", "deg": 25, "r1": 1}
{"M": "5/4,1/2,3/2,5", "deg": 17, "r1": 3}
{"M": "5/4,-1/2,7/4,5", "deg": 32, "r1": 2}
{"M": "5/4,-1/4,7/4,5", "deg": 16, "r1": 2}
{"M": "5/4,0,7/4,5", "deg": 35, "r1": 1}
{"M": "5/4,1/4,7/4,5", "deg": 15, "r1": 1}
{"M": "5/4,1/2,7/4,5", "deg": 33, "r1": 3}
{"M": "5/4,-1/2,2,5", "deg": 9, "r1": 1}
{"M": "5/4,-1/4,2,5", "deg": 36, "r1": 2}
{"M": "5/4,0,2,5", "deg": 10, "r1": 2}
{"M": "5/4,1/4,2,5", "deg": 35, "r1": 1}
{"M": "5/4,1/2,2,5", "deg": 8, "r1": 2}
{"M": "3/2,-1/4,1/4,5", "deg": 24, "r1": 2}
{"M": "3/2,0,1/4,5", "deg": 12, "r1": 2}
{"M": "3/2,1/4,1/4,5", "deg": 27, "r1": 3}
{"M": "3/2,-1/4,1/2,5", "deg": 24, "r1": 2}
{"M": "3/2,1/4,1/2,5", "deg": 7, "r1": 1}
{"M": "3/2,-1/4,3/4,5", "deg": 24, "r1": 2}
{"M": "3/2,0,3/4,5", "deg": 12, "r1": 2}
{"M": "3/2,1/4,3/4,5", "deg": 24, "r1": 2}
{"M": "3/2,-1/4,1,5", "deg": 23, "r1": 1}
{"M": "3/2,1/4,1,5", "deg": 19, "r1": 1}
{"M": "3/2,-1/2,5/4,5", "deg": 14, "r1": 2}
{"M": "3/2,-1/4,5/4,5", "deg": 28, "r1": 2}
{"M": "3/2,0,5/4,5", "deg": 15, "r1": 1}
{"M": "3/2,1/4,5/4,5", "deg": 25, "r1": 3}
{"M": "3/2,1/2,5/4,5", "deg": 17, "r1": 3}
{"M": "3/2,-1/4,3/2,5", "deg": 32, "r1": 2}
{"M": "3/2,1/4,3/2,5", "deg": 31, "r1": 1}
{"M": "3/2,-1/2,7/4,5", "deg": 18, "r1": 2}
{"M": "3/2,-1/4,7/4,5", "deg": 37, "r1": 1}
{"M": "3/2,0,7/4,5", "deg": 21, "r1": 1}
{"M": "3/2,1/4,7/4,5", "deg": 37, "r1": 1}
{"M": "3/2,1/2,7/4,5", "deg": 15, "r1": 3}
{"M": "3/2,-3/4,2,5", "deg": 40, "r1": 2}
{"M": "3/2,-1/4,2,5", "deg": 43, "r1": 1}
{"M": "3/2,1/4,2,5", "deg": 43, "r1": 1}
{"M": "3/2,3/4,2,5", "deg": 53, "r1": 3}
{"M": "7/4,-1/4,1/4,5", "deg": 14, "r1": 2}
{"M": "7/4,0,1/4,5", "deg": 28, "r1": 2}
{"M": "7/4,1/4,1/4,5", "deg": 15, "r1": 3}
{"M": "7/4,-1/4,1/2,5", "deg": 28, "r1": 2}
{"M": "7/4,0,1/2,5", "deg": 14, "r1": 2}
{"M": "7/4,1/4,1/2,5", "deg": 28, "r1": 2}
{"M": "7/4,-1/2,3/4,5", "deg": 28, "r1": 2}
{"M": "7/4,-1/4,3/4,5", "deg": 5, "r1": 1}
{"M": "7/4,0,3/4,5", "deg": 28, "r1": 2}
{"M": "7/4,1/4,3/4,5", "deg": 2, "r1": 2}
{"M": "7/4,1/2,3/4,5", "deg": 39, "r1": 3}
{"M": "7/4,-1/2,1,5", "deg": 6, "r1": 2}
{"M": "7/4,-1/4,1,5", "deg": 27, "r1": 1}
{"M": "7/4,0,1,5", "deg": 7, "r1": 1}
{"M": "7/4,1/4,1,5", "deg": 28, "r1": 2}
{"M": "7/4,1/2,1,5", "deg": 9, "r1": 3}
{"M": "7/4,-1/2,5/4,5", "deg": 32, "r1": 2}
{"M": "7/4,-1/4,5/4,5", "deg": 16, "r1": 2}
{"M": "7/4,0,5/4,5", "deg": 35, "r1": 1}
{"M": "7/4,1/4,5/4,5", "deg": 15, "r1": 3}
{"M": "7/4,1/2,5/4,5", "deg": 33, "r1": 3}
{"M": "7/4,-1/2,3/2,5", "deg": 18, "r1": 2}
{"M": "7/4,-1/4,3/2,5", "deg": 37, "r1": 1}
{"M": "7/4,0,3/2,5", "deg": 21, "r1": 1}
{"M": "7/4,1/4,3/2,5", "deg": 37, "r1": 1}
{"M": "7/4,1/2,3/2,5", "deg": 15, "r1": 3}
{"M": "7/4,-3/4,7/4,5", "deg": 10, "r1": 2}
{"M": "7/4,-1/2,7/4,5", "deg": 40, "r1": 2}
{"M": "7/4,-1/4,7/4,5", "deg": 11, "r1": 1}
{"M": "7/4,0,7/4,5", "deg": 7, "r1": 1}
{"M": "7/4,1/4,7/4,5", "deg": 11, "r1": 1}
{"M": "7/4,1/2,7/4,5", "deg": 29, "r1": 3}
{"M": "7/4,3/4,7/4,5", "deg": 13, "r1": 1}
{"M": "7/4,-3/4,2,5", "deg": 44, "r1": 2}
{"M": "7/4,-1/2,2,5", "deg": 11, "r1": 1}
{"M": "7/4,-1/4,2,5", "deg": 51, "r1": 1}
{"M": "7/4,0,2,5", "deg": 14, "r1": 2}
{"M": "7/4,1/4,2,5", "deg": 51, "r1": 1}
{"M": "7/4,1/2,2,5", "deg": 9, "r1": 1}
{"M": "7/4,3/4,2,5", "deg": 49, "r1": 3}
{"M": "2,-1/4,1/4,5", "deg": 32, "r1": 2}
{"M": "2,0,1/4,5", "deg": 8, "r1": 4}
{"M": "2,1/4,1/4,5", "deg": 33, "r1": 3}
{"M": "2,-1/4,1/2,5", "deg": 32, "r1": 2}
{"M": "2,1/4,1/2,5", "deg": 25, "r1": 1}
{"M": "2,-1/2,3/4,5", "deg": 8, "r1": 2}
{"M": "2,-1/4,3/4,5", "deg": 32, "r1": 2}
{"M": "2,0,3/4,5", "deg": 8, "r1": 4}
{"M": "2,1/4,3/4,5", "deg": 32, "r1": 2}
{"M": "2,1/2,3/4,5", "deg": 10, "r1": 2}
{"M": "2,-1/4,1,5", "deg": 31, "r1": 1}
{"M": "2,1/4,1,5", "deg": 9, "r1": 1}
{"M": "2,-1/2,5/4,5", "deg": 9, "r1": 1}
{"M": "2,-1/4,5/4,5", "deg": 36, "r1": 2}
{"M": "2,0,5/4,5", "deg": 10, "r1": 2}
{"M": "2,1/4,5/4,5", "deg": 35, "r1": 3}
{"M": "2,1/2,5/4,5", "deg": 8, "r1": 2}
{"M": "2,-3/4,3/2,5", "deg": 40, "r1": 2}
{"M": "2,-1/4,3/2,5", "deg": 43, "r1": 1}
{"M": "2,1/4,3/2,5", "deg": 43, "r1": 1}
{"M": "2,3/4,3/2,5", "deg": 53, "r1": 3}
{"M": "2,-3/4,7/4,5", "deg": 44, "r1": 2}
{"M": "2,-1/2,7/4,5", "deg": 11, "r1": 1}
{"M": "2,-1/4,7/4,5", "deg": 51, "r1": 1}
{"M": "2,0,7/4,5", "deg": 14, "r1": 2}
{"M": "2,1/4,7/4,5", "deg": 51, "r1": 1}
{"M": "2,1/2,7/4,5", "deg": 9, "r1": 3}
{"M": "2,3/4,7/4,5", "deg": 49, "r1": 3}
{"M": "2,-3/4,2,5", "deg": 48, "r1": 2}
{"M": "2,-1/4,2,5", "deg": 59, "r1": 1}
{"M": "2,1/4,2,5", "deg": 59, "r1": 1}
{"M": "2,3/4,2,5", "deg": 45, "r1": 3}


==> anc/code/cert5.py <==
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(3500*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")')
pari('Pw = vector(24); Pw[1] = W; for(k=2,24, Pw[k] = W*(1+W)*deriv(Pw[k-1],W))')
t0=time.time(); pari('FL5 = formalells(5)'); print(f"formal ell_5 {time.time()-t0:.1f}s", flush=True)
# pre-substitute polylogs and q's once, leaving g11, v1 symbolic -> fast per-point evaluation
pari('''e5 = FL5[5]; for(k=0,18, e5 = subst(e5, eval(Str("q",k)), 0); e5 = subst(e5, eval(Str("p",k)), Pw[k+1]));
       e5 = subst(subst(subst(subst(e5, v2, 0), g12, 0), g22, 0), 'm, 1)''')
pari('B6(z) = subst(bernpol(6),x,z)')
print(f"pre-substituted in {time.time()-t0:.1f}s; degrees in (g11, v1):", pari('[poldegree(e5,g11), poldegree(e5,v1)]'), flush=True)
pari('''N5at(A0,b0) = my(e = subst(subst(e5, g11, 1/(A0+W)), v1, (b0 + W/2)/(A0+W))*(A0+W)^15); e''')
bad = 0; n = 0
for i in range(16):
    for j in range(7):
        A0 = f'{i+2}/3'; b0 = f'{j}/5 - 1/2'
        r = pari(f'my(N = N5at({A0},{b0})); [polcoef(N,1,W) == -({A0})^15*B6((({b0})+1/2)/({A0}))/720, polcoef(N,14,W) == B6(({b0}) + ({A0})/2)/720, poldegree(N,W) <= 14]')
        n += 1
        if not all(int(x) for x in r): bad += 1
print(f"grid points: {n}; failures: {bad}  ({time.time()-t0:.0f}s)")


==> anc/code/check32.py <==
import cypari2, random
from fractions import Fraction as Fr
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
# ---- 1. rigidity elimination (Lemma "B2..B5") ----
pari('Bn2(u)=u^2-u+1/6'); pari('Bn3(u)=u^3-3/2*u^2+1/2*u'); pari('Bn4(u)=u^4-2*u^3+u^2-1/30'); pari('Bn5(u)=u^5-5/2*u^4+5/3*u^3-1/6*u')
pari('xx=2*uu-1; ok1 = [Bn2(uu)-(3*xx^2-1)/12, Bn3(uu)-xx*(xx^2-1)/8, Bn4(uu)-(15*xx^4-30*xx^2+7)/240, Bn5(uu)-xx*(xx^2-1)*(3*xx^2-7)/96]')
print("1a. U-forms of B2..B5:", pari('ok1 == [0,0,0,0]'))
pari('b2(U)=(3*U-1)/12'); pari('b4(U)=(15*U^2-30*U+7)/240'); pari('b3sq(U)=U*(U-1)^2/64'); pari('s2=(3*U-7)/(3*V-7)')
pari('E1 = numerator(b4(U)/b2(U) - s2*b4(V)/b2(V)); E2 = numerator(b3sq(U)/b2(U)^2 - s2*b3sq(V)/b2(V)^2)')
pari('gR = 15*U*V-7*U-7*V+7'); pari('hR = 27*U^2*V^2-18*U^2*V+7*U^2-18*U*V^2+16*U*V-14*U+7*V^2-14*V+7')
print("1b. E1 = const*(U-V)*g :", pari('my(q=E1/((U-V)*gR)); type(q)!="t_RFRAC" && poldegree(q,U)<=0 && poldegree(q,V)<=0'), "  E2 = const*(U-V)*h :", pari('my(q=E2/((U-V)*hR)); type(q)!="t_RFRAC" && poldegree(q,U)<=0 && poldegree(q,V)<=0'))
print("1c. h(U, 7(U-1)/(15U-7)) =", pari('factor(subst(hR,V,7*(U-1)/(15*U-7)))'))
print("1d. Case B ratios B4/B2 at 0,1/2,1:", pari('[Bn4(0)/Bn2(0), Bn4(1/2)/Bn2(1/2), Bn4(1)/Bn2(1)]'), " -> s^2 in {1, 7/4, 4/7}")
# ---- 2. B2 corners of f fit the B_{j+1} corner pattern of Psi_2..Psi_4 ----
src=open('rect.py').read().split("# a common factor")[0]
exec(src.split("\n",2)[2].replace("pari('FL4 = formalells(4)')","pari('FL5 = formalells(5)')"))
random.seed(5)
def rnd(lo,hi,den=7): return str(Fr(random.randint(lo*den,hi*den),random.randint(1,den)))
for trial in range(3):
    a,d = rnd(1,4), rnd(1,4); m = str(random.randint(2,5)); b = rnd(-1,1); B, C = rnd(-2,2), rnd(-2,2)
    pari(f'av={a}; bv={b}; dv={d}; mv={m}; Bv={B}; Cv={C}; Dl = av*dv-mv*bv^2')
    if float(pari('Dl')) <= 0: continue
    for j in (1,2,3,4): pari(f'Q{j} = PsiL(FL5[{j}],av,bv,dv,mv,Bv,Cv)')
    pari('Ht=[av+W, mv*bv; mv*bv, mv*dv+mv*V]; adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]]; Dp=matdet(Ht); gam=[Bv+W/2, Cv+mv*V/2]~; R1 = Q1 + Dp^2*(gam~*adj*gam)/2')
    pari('Ab = Dl/dv; bb_ = Bv - bv*Cv/dv; Al = Dl/av; bl = (Cv - mv*bv*Bv/av)/mv')
    pari('x1=bb_+Ab/2; x2=(bb_+1/2)/Ab; x3=bl+Al/2; x4=(bl+1/2)/Al; x5=Bv+av/2; x6=(Bv+1/2)/av; x7=Cv/mv+dv/2; x8=(Cv/mv+1/2)/dv')
    pari('BB(n,u) = subst(bernpol(n),x,u)')
    # corner -> (monomial pair for degree-n box, Bernoulli args, r killing the f-corner = value of the corner of R1/D^3)
    corners = {'lower-left':  ('[[1,0],[0,1]]',        'x2','x4', '[0,0]'),
               'lower-right': ('[[N-1,0],[N,1]]',      'x1','x8', '[N,0]'),
               'upper-right': ('[[N,N-1],[N-1,N]]',    'x7','x5', '[N,N]'),
               'upper-left':  ('[[1,N],[0,N-1]]',      'x6','x3', '[0,N]')}
    line=[]
    for name,(mons,u,w,cor) in corners.items():
        ks=[]
        for j in (1,2,3,4):
            N = 3 if j==1 else 3*j
            if j==1:
                cr = pari(f'my(c={cor.replace("N","3")}); polcoef(polcoef(R1,c[1],W),c[2],V)/polcoef(polcoef(Dp^3,c[1],W),c[2],V)')
                pari(f'P = R1 - ({cr})*Dp^3')
                assert pari(f'my(c={cor.replace("N","3")}); polcoef(polcoef(P,c[1],W),c[2],V)') == 0
            else:
                pari(f'P = Q{j}')
            pari(f'M = {mons.replace("N",str(N))}; c1 = polcoef(polcoef(P,M[1][1],W),M[1][2],V); c2 = polcoef(polcoef(P,M[2][1],W),M[2][2],V)')
            ks.append(pari(f'(c1/c2) * BB({j+1},{w}) / BB({j+1},{u})'))
        q = [ks[i+1]/ks[i] for i in range(3)]
        line.append(f"{name}: kappa_(j+1)/kappa_j = {q[0]}, {q[1]}, {q[2]}  constant: {q[0]==q[1]==q[2]}")
    print(f"2. params a={a} b={b} d={d} m={m} B={B} C={C}"); [print("     "+l) for l in line]


==> anc/code/check32c.py <==
# Lemma "ideal" at the top boundary point p=(X=-a, Y=inf), which is a conic point when a=1 (root kappa=0 of Qhat).
# Chart Y'=1/Y; local coordinates s=Y', t=Dbar=m((a+X)(dY'+1)-m b^2 Y'); I=(R1bar,t)=(s^e,t).  Test Psibar_j in (s^e,t)^j.
import cypari2
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
src=open('rect.py').read().split("# a common factor")[0]
exec(src.split("\n",2)[2].replace("pari('FL4 = formalells(4)')","pari('FL5 = formalells(5)')"))
def test(a,b,d,m,B,C,label):
    pari(f'av={a}; bv={b}; dv={d}; mv={m}; Bv={B}; Cv={C}')
    for j in (1,2,3,4): pari(f'Q{j} = PsiL(FL5[{j}],av,bv,dv,mv,Bv,Cv)')
    pari('Ht=[av+W, mv*bv; mv*bv, mv*dv+mv*V]; adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]]; Dp=matdet(Ht); gam=[Bv+W/2, Cv+mv*V/2]~; R1 = Q1 + Dp^2*(gam~*adj*gam)/2')
    pari('Xst = -av + (mv*bv^2*S + T/mv)/(dv*S+1)')          # solves Dbar = T on the chart Y' = S
    pari('bih(P,n) = substvec(S^n*subst(P,V,1/S), [W], [Xst])') # bihomogenize to Y-degree n, then substitute X(S,T)
    pari('R1b = bih(R1,3); e = valuation(numerator(subst(R1b,T,0)),S)')
    pari('Qh = dv*(dv-1)*K^3 + mv*bv*(2*dv-1+bv)*K^2 + mv*bv*(2*av-1+mv*bv)*K + mv*av*(av-1)')
    print(f"{label}: root kappa=0 of Qhat has multiplicity {pari('valuation(Qh,K)')}; e = ord_s R1bar|(t=0) = {pari('e')}")
    for j in (2,3,4):
        pari(f'Pb = bih(Q{j},3*{j})')
        res=[]
        for k in range(j):
            pari(f'Fk = polcoef(numerator(Pb),{k},T)')   # denominator is a power of (dS+1) and constants: a unit at S=0
            res.append((k, int(pari('e'))*(j-k), int(pari('valuation(Fk,S)'))))
        ok = all(v>=need for (k,need,v) in res)
        print(f"   Psi_{j}: (k, required ord, actual ord) = {res}  in I^{j}: {ok}")
test("1","1/3","5/2","3","1/4","2/3","a=1, simple root at the boundary")
test("1","-1/3","5/2","3","1/4","2/3","a=1, mb=-1: double root at the boundary")


==> anc/code/conic_order.py <==
# Weighted-order check at the conic points.  Coordinates: X = -a - k b, Y = -d - m b/k - t/(m b k)  (then det H~ = t exactly).
# Claim: Psi_j = sum_k t^k F_{j,k}(kappa) with Qhat(kappa)^(2j-2k) dividing F_{j,k} for k < j  (weighted order >= 2j, weights (1,2)).
import cypari2, sys, time
pari=cypari2.Pari(); pari.allocatemem(2500*10**6)
src=open('rect.py').read().split("# a common factor")[0]
exec(src.split("\n",2)[2].replace("pari('FL4 = formalells(4)')",""))
pari('FL5 = formalells(5)')
def check(a,b,d,m,B,C, js=(2,3,4,5)):
    pari(f'Qh = {d}*({d}-1)*K^3 + {m}*{b}*(2*{d}-1+{b})*K^2 + {m}*{b}*(2*{a}-1+{m}*{b})*K + {m}*{a}*({a}-1)')
    out=[]
    for j in js:
        pari(f'P = PsiL(FL5[{j}],{a},{b},{d},{m},{B},{C})')
        pari(f'dtest = substvec(m*(({a})+W)*(({d})+V) - m^2*({b})^2, [m], [{m}])')
        pari(f'S = substvec(P, [W,V], [-({a}) - K*({b}), -({d}) - ({m})*({b})/K - T/(({m})*({b})*K)]); S = S*K^(3*{j}+{3*int(j)}) ')
        pari('S = numerator(S)')
        ok=True; detail=[]
        for k in range(0, j):
            pari(f'F = polcoef(S, {k}, T)')
            e = 2*j-2*k
            v = int(pari('my(F2=F, c=0); if(F2==0, 999, while(type(F2)=="t_POL" && poldegree(F2,K)>=0 && F2 % Qh == 0, F2 = F2 \\ Qh; c++; if(c>60,break)); c)'))
            detail.append((k,e,v)); ok = ok and v >= e
        out.append((j,ok,detail))
    return out
pts = [("7/3","-1/2","5/2","3","1/4","2/3"), ("3/2","1/3","4","2","-1/5","3/7"), ("9/2","5/4","7/3","4","3/2","-5/3")]
for p in pts:
    t0=time.time(); r = check(*p)
    print(p, [(j, ok, [(k,e,v) for (k,e,v) in det]) for (j,ok,det) in r], f"{time.time()-t0:.0f}s", flush=True)


==> anc/code/conic_sym.py <==
import cypari2, sys, time
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
exec(open('coprime.py').read().split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
t0=time.time()
pari('Qh = dd*(dd-1)*K^3 + mm*bb*(2*dd-1+bb)*K^2 + mm*bb*(2*aa-1+mm*bb)*K + mm*aa*(aa-1)')
for j in tuple(int(x) for x in sys.argv[1:]) or (2,3):
    pari(f'P = PsiGenJ({j}, aa, bb, dd, mm)')
    pari(f'S = substvec(P, [W,V], [-aa - K*bb, -dd - mm*bb/K - T/(mm*bb*K)]); S = numerator(S*K^(6*{j})*(mm*bb)^(3*{j}))')
    res=[]
    for k in range(j):
        e=2*j-2*k
        pari(f'F = polcoef(S, {k}, T); Fk = if(F==0,0, F)')
        # divisibility by Qh^e as polynomials in K over Q(aa,bb,dd,mm,B1,B2)
        ok = pari(f'my(G = Fk, R); for(i=1,{e}, R = G % Qh; if(R != 0, return(i-1)); G = G \\ Qh); {e}')
        res.append((k,e,int(ok)))
    print(f"Psi_{j} symbolic: (k, required power of Qhat, verified power) =", res, f"({time.time()-t0:.0f}s)", flush=True)


==> anc/code/coprime.py <==
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
pari('''PsiGenJ(j, av, bv, dv, mv) =
{ my(Lx(k) = subst(Pw[k+1],'W,'W), Ly(k) = subst(Pw[k+1],'W,'V),
     Ht = [av + 'W, mv*bv; mv*bv, mv*dv + mv*'V], adj = [Ht[2,2], -Ht[1,2]; -Ht[2,1], Ht[1,1]], det = Ht[1,1]*Ht[2,2]-Ht[1,2]^2, e, E, v, Nl);
  e = subst(FL3[j],'m,mv);
  for(k=0,10, e = subst(e, eval(Str("p",k)), Lx(k)); e = subst(e, eval(Str("q",k)), Ly(k)));
  e = subst(subst(subst(e,g11,lam*adj[1,1]),g12,lam*adj[1,2]),g22,lam*adj[2,2]);
  v = lam*adj*[B1 + Lx(0)/2, B2 + mv*Ly(0)/2]~; E = subst(subst(e,v1,v[1]),v2,v[2]); Nl = poldegree(E,lam);
  sum(k=0, Nl, polcoef(E,k,lam)*det^(Nl-k)) }''')
t0=time.time(); pari('P3 = PsiGenJ(3, aa, bb, dd, mm)'); print(f"Psi_3 fully symbolic: {time.time()-t0:.1f}s", flush=True)
print("Psi_3 bidegree:", pari('[poldegree(P3,W), poldegree(P3,V)]'), " total degree:", pari('poldegree(substvec(P3,[W,V],[T*W,T*V]),T)'),
      " support size:", pari('my(c=0); for(i=0,poldegree(P3,W), my(r=polcoef(P3,i,W)); for(j=0,poldegree(r,V), if(polcoef(r,j,V)!=0, c++))); c'), flush=True)
pari('P2 = PsiGenJ(2, aa, bb, dd, mm)')
import random
random.seed(1)
for trial in range(6):
    a=random.choice(['1','2','3','1/2','3/2','5/3']); d=random.choice(['1','2','3','1/2','5/2','4/3']); m=random.choice([1,2,3,4]); b=random.choice(['1/2','-1/2','1','-1','1/3','2/3'])
    B=random.choice(['0','1/2','-1/3','2']); C=random.choice(['0','1','-1/2','3/2'])
    r = pari(f'''my(p2 = substvec(P2,[aa,bb,dd,mm,B1,B2],[{a},{b},{d},{m},{B},{C}]), p3 = substvec(P3,[aa,bb,dd,mm,B1,B2],[{a},{b},{d},{m},{B},{C}]),
                   g = gcd(p2,p3)); [poldegree(g,W)+poldegree(g,V), ({a})*({d}) - {m}*({b})^2 > 0]''')
    print(f"(a,b,d,m)=({a},{b},{d},{m}) shifts=({B},{C}):  deg gcd(Psi2,Psi3) = {r[0]}   posdef={r[1]}", flush=True)
pari('top(P, D) = my(Q = substvec(P,[W,V],[T*W,T*V])); polcoef(Q, D, T)')
pari('T2 = top(P2, 11); T3 = top(P3, 17)')
print("top form of Psi2:", pari('factor(T2)'))
print("top form of Psi3:", pari('factor(T3)'))
print("gcd of top forms:", pari('gcd(T2,T3)'))
# next: leading coefficients in Y (as polynomials in X) and in X
print("[Y^6] Psi2 =", pari('factor(polcoef(P2,6,V))'))
print("[Y^9] Psi3 =", pari('factor(polcoef(P3,9,V))'))
print("[X^6] Psi2 =", pari('factor(polcoef(P2,6,W))'))
print("[X^9] Psi3 =", pari('factor(polcoef(P3,9,W))'))


==> anc/code/coprime2.py <==
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
pari('''PsiGenJ(j, av, bv, dv, mv) =
{ my(Lx(k) = subst(Pw[k+1],'W,'W), Ly(k) = subst(Pw[k+1],'W,'V),
     Ht = [av + 'W, mv*bv; mv*bv, mv*dv + mv*'V], adj = [Ht[2,2], -Ht[1,2]; -Ht[2,1], Ht[1,1]], det = Ht[1,1]*Ht[2,2]-Ht[1,2]^2, e, E, v, Nl);
  e = subst(FL3[j],'m,mv);
  for(k=0,10, e = subst(e, eval(Str("p",k)), Lx(k)); e = subst(e, eval(Str("q",k)), Ly(k)));
  e = subst(subst(subst(e,g11,lam*adj[1,1]),g12,lam*adj[1,2]),g22,lam*adj[2,2]);
  v = lam*adj*[B1 + Lx(0)/2, B2 + mv*Ly(0)/2]~; E = subst(subst(e,v1,v[1]),v2,v[2]); Nl = poldegree(E,lam);
  sum(k=0, Nl, polcoef(E,k,lam)*det^(Nl-k)) }''')
t0=time.time(); pari('P3 = PsiGenJ(3, aa, bb, dd, mm)'); print(f"Psi_3 fully symbolic: {time.time()-t0:.1f}s", flush=True)
print("Psi_3 bidegree:", pari('[poldegree(P3,W), poldegree(P3,V)]'), " total degree:", pari('poldegree(substvec(P3,[W,V],[T*W,T*V]),T)'),
      " support size:", pari('my(c=0); for(i=0,poldegree(P3,W), my(r=polcoef(P3,i,W)); for(j=0,poldegree(r,V), if(polcoef(r,j,V)!=0, c++))); c'), flush=True)
pari('P2 = PsiGenJ(2, aa, bb, dd, mm)')
import random
random.seed(1)
for trial in range(6):
    a=random.choice(['1','2','3','1/2','3/2','5/3']); d=random.choice(['1','2','3','1/2','5/2','4/3']); m=random.choice([1,2,3,4]); b=random.choice(['1/2','-1/2','1','-1','1/3','2/3'])
    B=random.choice(['0','1/2','-1/3','2']); C=random.choice(['0','1','-1/2','3/2'])
    r = pari(f'''my(p2 = substvec(P2,[aa,bb,dd,mm,B1,B2],[{a},{b},{d},{m},{B},{C}]), p3 = substvec(P3,[aa,bb,dd,mm,B1,B2],[{a},{b},{d},{m},{B},{C}]),
                   g = gcd(p2,p3)); [poldegree(g,W)+poldegree(g,V), ({a})*({d}) - {m}*({b})^2 > 0]''')
    print(f"(a,b,d,m)=({a},{b},{d},{m}) shifts=({B},{C}):  deg gcd(Psi2,Psi3) = {r[0]}   posdef={r[1]}", flush=True)

pari('top(P, D) = my(Q = substvec(P,[W,V],[T*W,T*V])); polcoef(Q, D, T)')
pari('T2 = top(P2, 11); T3 = top(P3, 17)')
print("top form of Psi2 / (X^5 Y^5):", pari('T2/(W^5*V^5)'))
print("top form of Psi3 / (X^8 Y^8):", pari('T3/(W^8*V^8)'))
print("gcd of top forms:", pari('gcd(T2,T3)'))
print("[Y^6] Psi2 (leading coeff in Y):", pari('polcoef(P2,6,V)'))
print("[Y^9] Psi3 / X^? :", pari('my(c=polcoef(P3,9,V)); [c, poldegree(c,W)]'))


==> anc/code/coprime3.py <==
import cypari2, random, time
from fractions import Fraction as Fr
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3)')
exec(open('coprime.py').read().split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])  # reuse PsiGenJ definition
pari('P2s = PsiGenJ(2, aa, bb, dd, mm); P3s = PsiGenJ(3, aa, bb, dd, mm)')
# Newton polygons and mixed volume
pari('supp(P) = my(L=List()); for(i=0,poldegree(P,W), my(r=polcoef(P,i,W)); for(j=0,poldegree(r,V), if(polcoef(r,j,V)!=0, listput(L,[i,j])))); Vec(L)')
import itertools
def hull_area(pts):
    pts=sorted(set(pts))
    def cross(o,a,b): return (a[0]-o[0])*(b[1]-o[1])-(a[1]-o[1])*(b[0]-o[0])
    lo=[];up=[]
    for p in pts:
        while len(lo)>=2 and cross(lo[-2],lo[-1],p)<=0: lo.pop()
        lo.append(p)
    for p in reversed(pts):
        while len(up)>=2 and cross(up[-2],up[-1],p)<=0: up.pop()
        up.append(p)
    h=lo[:-1]+up[:-1]
    return Fr(abs(sum(h[i][0]*h[(i+1)%len(h)][1]-h[(i+1)%len(h)][0]*h[i][1] for i in range(len(h)))),2), h
S2=[tuple(int(c) for c in p) for p in pari('supp(P2s)')]; S3=[tuple(int(c) for c in p) for p in pari('supp(P3s)')]
A2,h2=hull_area(S2); A3,h3=hull_area(S3); A23,_=hull_area([(p[0]+q[0],p[1]+q[1]) for p in S2 for q in S3])
print("Newton polygon Psi2:", h2, " area", A2)
print("Newton polygon Psi3:", h3, " area", A3)
print("Bernstein mixed volume MV(Psi2,Psi3) =", A23-A2-A3, flush=True)
# coprimality tests
random.seed(7); tested=0; bad=[]
cases=[(2,1,2,3,0,0),(2,1,2,3,1,3),(3,1,2,4,'-1/2',0),(2,0,2,2,0,0),('3/2','1/2',1,2,-1,1),(1,'-1/2',1,2,0,0)]
vals=['1/3','1/2','2/3','1','3/2','2','5/2','3','7/2','4']; bv=['-1','-2/3','-1/2','-1/3','0','1/3','1/2','2/3','1']; sh=['0','1/2','-1/2','1','-1','1/3','3/2','2','-3/4']
while len(cases)<60:
    a,d,b,m=random.choice(vals),random.choice(vals),random.choice(bv),random.choice([1,2,3,4,5])
    if Fr(a)*Fr(d)-m*Fr(b)**2<=0: continue
    cases.append((a,b,d,m,random.choice(sh),random.choice(sh)))
t0=time.time()
for (a,b,d,m,B,C) in cases:
    g = pari(f'my(sub=[aa,bb,dd,mm,B1,B2], val=[{a},{b},{d},{m},{B},{C}], p2=substvec(P2s,sub,val), p3=substvec(P3s,sub,val), g=gcd(p2,p3)); poldegree(g,W)+poldegree(g,V)')
    tested+=1
    if int(g)>0: bad.append(((a,b,d,m,B,C),int(g)))
print(f"coprimality: {tested} cases (first 6 are known modular sums), nontrivial gcd in: {bad}  ({time.time()-t0:.0f}s)")


==> anc/code/cstar2.py <==
import cypari2
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3)')
exec(open('coprime.py').read().split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('P2s = PsiGenJ(2, aa, bb, dd, mm); P3s = PsiGenJ(3, aa, bb, dd, mm)')
cases = [('3/2','0','1',2,'2','1/2'),('1','0','3',1,'1/2','2'),('2','-2','2',1,'1','0'),('1','-1','1',1,'0','1/2'),('1','0','1',2,'-3/2','-1'),('1','0','2',2,'1','-1')]
for c in cases:
    G = pari('my(v=[aa,bb,dd,mm,B1,B2], w=[%s,%s,%s,%s,%s,%s]); gcd(substvec(P2s,v,w), substvec(P3s,v,w))' % c)
    print(c, " gcd =", pari('factor')(G), " | posdef:", pari(f'({c[0]})*({c[2]}) - {c[3]}*({c[1]})^2 > 0'), flush=True)


==> anc/code/curve.gp <==
\\ Psi on the rank-one curve det H = 0:  X = -a - k b,  Y = -d - (m/k) b ; returns lambda^6 coefficient (det=0 there)
PsiCurve(av, dv, mv, bv, kv) =
{ my(X = -av - kv*bv, Y = -dv - (mv/kv)*bv, Lx(k) = subst(Pw[k+1],'W,X), Ly(k) = subst(Pw[k+1],'W,Y),
     Ht = [av + X, mv*bv; mv*bv, mv*dv + mv*Y], adj = [Ht[2,2], -Ht[1,2]; -Ht[2,1], Ht[1,1]], e, E, v);
  if(Ht[1,1]*Ht[2,2]-Ht[1,2]^2 != 0, error("det != 0"));
  e = subst(FL[2],'m,mv);
  for(k=0,8, e = subst(e, eval(Str("p",k)), Lx(k)); e = subst(e, eval(Str("q",k)), Ly(k)));
  e = subst(subst(subst(e,g11,lam*adj[1,1]),g12,lam*adj[1,2]),g22,lam*adj[2,2]);
  v = lam*adj*[B1 + Lx(0)/2, B2 + mv*Ly(0)/2]~; E = subst(subst(e,v1,v[1]),v2,v[2]);
  polcoef(E, 6, lam);
}


==> anc/code/curve_q.py <==
import cypari2
pari=cypari2.Pari(); pari.allocatemem(2500*10**6)
pari('read("formal.gp")'); pari('FL=formalells(2)'); pari('read("phi.gp")'); pari('read("curve.gp")')
pari('Fn = PsiCurve(aa, dd, mm, bb, kk)*kk^6')
pari('G = Fn / bb^6')
print("b^6 divides exactly:", pari('my(z = substvec(G,[aa,dd,mm,kk],[2/3,5/7,3,11/13])); type(z)=="t_POL" || type(z)=="t_FRAC" || type(z)=="t_INT"'), "| b-degree of G:", pari('poldegree(G,bb)'))
pari('c = content(G); G1 = G/c')
ok = pari('ispower(G1, 4, &Q)'); print("G/content is a perfect 4th power:", ok)
if int(ok):
    print("content c =", pari('c'))
    pari('Q = Q/content(Q)')
    print("Q(a,b,d,m,kappa) =", pari('Q'))
    for v in ['kk','bb','aa','dd','mm']: print(f"  deg_{v} Q =", pari(f'poldegree(Q,{v})'))
    print("  [kappa^3] Q =", pari('factor(polcoef(Q,3,kk))'))
    print("  [kappa^0] Q =", pari('factor(polcoef(Q,0,kk))'))
    print("  check  Fn == c' * b^6 * Q^4 :", pari('my(r = Fn/(bb^6*Q^4)); [poldegree(r,aa)+poldegree(r,dd)+poldegree(r,mm)+poldegree(r,bb)+poldegree(r,kk)==0, r]'))
    pari('writebin("Qcurve.bin", Q)')


==> anc/code/edges2.py <==
import cypari2
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3)')
exec(open('coprime.py').read().split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('P2s = PsiGenJ(2, aa, bb, dd, mm); P3s = PsiGenJ(3, aa, bb, dd, mm)')
pari('''rk1j(j) = my(e = FL3[j]); for(k=0,10, e = subst(e, eval(Str("q",k)), 0); e = subst(e, eval(Str("p",k)), Pw[k+1]));
   e = subst(subst(subst(e, v2, 0), g12, 0), g22, 0); e = subst(e, g11, 1/(AA+'W)); e = subst(e, v1, (be + 'W/2)/(AA+'W)); subst(e,'m,1)''')
pari('N2 = rk1j(2)*(AA+W)^6; N3 = rk1j(3)*(AA+W)^9')
pari('sub(N, Ast, bst, var) = my(e = subst(N, W, var)); e = subst(e, AA, Ast); subst(e, be, bst)')
checks = [
 ("top   [Y^6]Psi2 ~ N2(a, B - m b/2; X)",   "polcoef(P2s,6,V)", "sub(N2, aa, B1 - mm*bb/2, W)"),
 ("top   [Y^9]Psi3 ~ N3(a, B - m b/2; X)",   "polcoef(P3s,9,V)", "sub(N3, aa, B1 - mm*bb/2, W)"),
 ("right [X^6]Psi2 ~ N2(d, C/m - b/2; Y)",   "polcoef(P2s,6,W)", "sub(N2, dd, B2/mm - bb/2, V)"),
 ("right [X^9]Psi3 ~ N3(d, C/m - b/2; Y)",   "polcoef(P3s,9,W)", "sub(N3, dd, B2/mm - bb/2, V)"),
]
for name,l,r in checks:
    q = pari(f'({l})/({r})')
    const = pari(f'my(q=({l})/({r})); [poldegree(q,W)+poldegree(q,V)+poldegree(q,B1)+poldegree(q,B2)+poldegree(q,aa)+poldegree(q,dd)+poldegree(q,bb) == 0 || (type(q)!="t_RFRAC" && poldegree(q,W)==0 && poldegree(q,V)==0 && poldegree(q,B1)==0 && poldegree(q,B2)==0), q]')
    print(name, ": ratio independent of X, Y, shifts:", const[0], "  ratio =", const[1], flush=True)


==> anc/code/edges3.py <==
import cypari2
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3)')
exec(open('coprime.py').read().split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('P2s = PsiGenJ(2, aa, bb, dd, mm); P3s = PsiGenJ(3, aa, bb, dd, mm)')
pari('''rk1j(j) = my(e = FL3[j]); for(k=0,10, e = subst(e, eval(Str("q",k)), 0); e = subst(e, eval(Str("p",k)), Pw[k+1]));
   e = subst(subst(subst(e, v2, 0), g12, 0), g22, 0); e = subst(e, g11, 1/(AA+'W)); e = subst(e, v1, (be + 'W/2)/(AA+'W)); subst(e,'m,1)''')
pari('N2 = rk1j(2)*(AA+W)^6; N3 = rk1j(3)*(AA+W)^9')
pari('sub(N, Ast, bst, var) = my(e = subst(N, W, var)); e = subst(e, AA, Ast); subst(e, be, bst)')
for name,l,r in [("top   [Y^6]Psi2 / N2(a, B; X)", "polcoef(P2s,6,V)", "sub(N2, aa, B1, W)"),
                 ("top   [Y^9]Psi3 / N3(a, B; X)", "polcoef(P3s,9,V)", "sub(N3, aa, B1, W)"),
                 ("right [X^6]Psi2 / N2(d, C/m; Y)", "polcoef(P2s,6,W)", "sub(N2, dd, B2/mm, V)"),
                 ("right [X^9]Psi3 / N3(d, C/m; Y)", "polcoef(P3s,9,W)", "sub(N3, dd, B2/mm, V)")]:
    print(name, "=", pari(f'({l})/({r})'), flush=True)
pari('c(P,i,j) = polcoef(polcoef(P,i,W),j,V)')
for (a,b,d,m,B,C,lab) in [(2,-1,2,1,0,0,'A2 (common factor XY-1)'),(2,1,1,1,0,'1/2','[[2,1],[1,1]] (common factor X+Y+1)')]:
    pari(f'v=[aa,bb,dd,mm,B1,B2]; w=[{a},{b},{d},{m},{B},{C}]; p2=substvec(P2s,v,w); p3=substvec(P3s,v,w)')
    print(f"\n{lab}:")
    print("   LR binomials proportional (c50*c'91 == c61*c'80):", pari("c(p2,5,0)*c(p3,9,1) == c(p2,6,1)*c(p3,8,0)"),
          "   UL binomials proportional:", pari("c(p2,0,5)*c(p3,1,9) == c(p2,1,6)*c(p3,0,8)"))
    print("   top-form (UR) vertex coefficients of Psi2 [c65, c56]:", pari('[c(p2,6,5), c(p2,5,6)]'), "  total degree of Psi2:", pari('poldegree(substvec(p2,[W,V],[T*W,T*V]),T)'))


==> anc/code/enum11.py <==
import cypari2, itertools
pari=cypari2.Pari()
pari('AA; be; W;'); pari('MM = read("M234.gp"); M2 = MM[1]; M3 = MM[2]; M4 = MM[3]')
print("third line beta=(A+1)/2: M3(-1) there =", pari('factor(subst(subst(M3,W,-1),be,(AA+1)/2))'), flush=True)
import sympy as sp
s5 = sp.sqrt(5); phi = (1+s5)/2
roots = {'-1': sp.Integer(-1), 'phi': phi, 'phibar': (1-s5)/2, '1/phi': 1/phi, '-phi': -phi, '1': sp.Integer(1)}
typ = {'-1': None, 'phi': 2, 'phibar': 2, '1/phi': sp.Rational(1,2), '-phi': sp.Rational(1,2), '1': 1}
surv = []
for rb, rt, sl, sr in itertools.product(roots, repeat=4):
    Rb, Rt, Sl, Sr = (roots[k] for k in (rb, rt, sl, sr))
    if sp.simplify(Rb - Rt) == 0: continue                          # reducible
    if sp.simplify(Rb*Sr - Rt*Sl) != 0: continue                    # corner relation
    # positivity: some X0,Y0>0 with (X0 - rt) Y0 = sr (X0 - rb)
    X = sp.Symbol('X', positive=True)
    Yexpr = Sr*(X - Rb)/(X - Rt)
    pos = any(float(Yexpr.subs(X, xv)) > 0 for xv in [0.01*k for k in range(1,2000)] if abs(float(xv - Rt)) > 1e-9)
    if not pos: continue
    Ab, At, Al, Ar = typ[rb], typ[rt], typ[sl], typ[sr]
    if Ab is not None and At is not None and not Ab < At: continue   # A_bottom < A_top  (b != 0)
    if Al is not None and Ar is not None and not Al < Ar: continue   # A_left < A_right
    if None not in (Ab, At, Al, Ar) and Ab*Ar != At*Al: continue     # A_b A_r = A_t A_l = Delta
    surv.append((rb, rt, sl, sr, Ab, At, Al, Ar))
print(len(surv), "surviving (1,1) configurations (roots bottom, top, left, right ; forced exponents):")
for s in surv: print("   ", s)


==> anc/code/euler_check.py <==
# Euler exception (Lemma 7.1): the six values N_2(A,beta;1), the A=1 formula, the nine Bernoulli-corner pairs;
# and the resultant sign convention for Res_X(M2,M4) (Section 2).
import cypari2
pari=cypari2.Pari(); pari.allocatemem(2000*10**6)
pari('AA; be; W;')
pari('MM = read("M234.gp"); M2 = MM[1]; M3 = MM[2]; M4 = MM[3]; EE = read("EE2.gp"); E = EE[1]; E2 = EE[2]')
pari('N2 = W*(1+W)*M2')
# (a) Euler-exception table: N2(A,beta;1) at the six non-A=1 Bernoulli-corner pairs
for A,bt,claim in [('1/2','-1/4','-5/128'),('1/3','-1/6','-25/729'),('2','-1/2','-5/2'),('2/3','1/6','65/1458'),('3','-1/2','-25'),('3/2','1/4','65/128')]:
    v = pari(f'substvec(N2,[AA,be,W],[{A},{bt},1])')
    print(f"N2({A},{bt};1) = {v}   expected: {claim}   match: {v == pari(claim)}")
print("N2(1,beta;X) == -beta(4beta^2-1)/24 * X(1+X)^4 :", pari('subst(N2,AA,1) == -be*(4*be^2-1)/24*W*(1+W)^4'))
# the nine Bernoulli-corner pairs: u = beta + A/2, v = (beta+1/2)/A in {0,1/2,1}
print("the nine (A,beta) pairs:", [ (str(pari(f'({u}+1/2)/({w}+1/2)')), str(pari(f'({u}+1/2)/({w}+1/2)*{w}-1/2'))) for u in ('0','1/2','1') for w in ('0','1/2','1')])
# (b) resultant sign
print("Res_X(M2,M3) ==  A^15 (A-1)^15 E :", pari('polresultant(M2,M3,W) == AA^15*(AA-1)^15*E'))
print("Res_X(M2,M4) ==  A^21 (A-1)^21 E2:", pari('polresultant(M2,M4,W) == AA^21*(AA-1)^21*E2'),
      "   == -A^21 (A-1)^21 E2:", pari('polresultant(M2,M4,W) == -AA^21*(AA-1)^21*E2'))


==> anc/code/exchange_check.py <==
# Exchange symmetry (Lemma 2.5): Psi_j(p;X,Y) = m^(7j) Psi_j(p';Y,X), p'=(d,mb,a,1/m,C/m,B/m), j=2,3, 25 random points.
import cypari2
pari=cypari2.Pari(); pari.allocatemem(1500*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3)')
exec(open('coprime.py').read().split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
import time; t0=time.time(); pari('P2s = PsiGenJ(2, aa, bb, dd, mm)'); print('P2s built', round(time.time()-t0), 's', flush=True); pari('P3s = PsiGenJ(3, aa, bb, dd, mm)'); print('P3s built', round(time.time()-t0), 's', flush=True)

import random
random.seed(7)
def rq(): 
    from fractions import Fraction as F
    return str(F(random.randint(-40,40), random.randint(1,30)))
pari('tW; tV;')
for j,P in ((2,'P2s'),(3,'P3s')):
    ok=True
    for t in range(25):
        a,b,d,B,C = rq(),rq(),rq(),rq(),rq(); m=str(random.randint(2,9))
        lhs = pari(f'substvec({P},[aa,bb,dd,mm,B1,B2],[{a},{b},{d},{m},{B},{C}])')
        rhs = pari(f'my(Q=substvec({P},[aa,bb,dd,mm,B1,B2],[{d},{m}*({b}),{a},1/{m},({C})/{m},({B})/{m}])); Q=substvec(Q,[W,V],[tV,tW]); substvec(Q,[tW,tV],[W,V])')
        ok = ok and (lhs == pari(f'{m}^(7*{j})')*rhs) and lhs != 0
    print(f"Psi_{j}: identity Psi_j(p;X,Y) = m^(7j) Psi_j(p';Y,X) at 25 random rational parameter points:", ok, flush=True)



==> anc/code/fam.jsonl <==
{"s": "1/7", "m": 2, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 3.9}
{"s": "1/7", "m": 3, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.3}
{"s": "1/7", "m": 4, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.4}
{"s": "1/7", "m": 5, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.6}
{"s": "1/7", "m": 6, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.9}
{"s": "1/6", "m": 2, "n": 6, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 3.7}
{"s": "1/6", "m": 3, "n": 6, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 3.7}
{"s": "1/6", "m": 4, "n": 6, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.0}
{"s": "1/6", "m": 5, "n": 6, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.3}
{"s": "1/6", "m": 6, "n": 6, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.2}
{"s": "1/4", "m": 2, "n": 4, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 2.8}
{"s": "1/4", "m": 3, "n": 4, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 3.2}
{"s": "1/4", "m": 4, "n": 4, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 3.3}
{"s": "1/4", "m": 5, "n": 4, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 3.9}
{"s": "1/4", "m": 6, "n": 4, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 3.9}
{"s": "2/7", "m": 2, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 3.7}
{"s": "2/7", "m": 3, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.1}
{"s": "2/7", "m": 4, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.2}
{"s": "2/7", "m": 5, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.5}
{"s": "2/7", "m": 6, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.6}
{"s": "2/5", "m": 2, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 3.1}
{"s": "2/5", "m": 3, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 3.5}
{"s": "2/5", "m": 4, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 3.7}
{"s": "2/5", "m": 5, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 3.9}
{"s": "2/5", "m": 6, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.1}
{"s": "3/7", "m": 2, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 3.6}
{"s": "3/7", "m": 3, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 3.9}
{"s": "3/7", "m": 4, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.1}
{"s": "3/7", "m": 5, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.6}
{"s": "3/7", "m": 6, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.6}
{"s": "4/7", "m": 2, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 3.6}
{"s": "4/7", "m": 3, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.0}
{"s": "4/7", "m": 4, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.1}
{"s": "4/7", "m": 5, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.3}
{"s": "4/7", "m": 6, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.7}
{"s": "3/5", "m": 2, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 3.0}
{"s": "3/5", "m": 3, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 3.6}
{"s": "3/5", "m": 4, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 3.6}
{"s": "3/5", "m": 5, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 3.6}
{"s": "3/5", "m": 6, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.2}
{"s": "5/7", "m": 2, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 3.8}
{"s": "5/7", "m": 3, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.2}
{"s": "5/7", "m": 4, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.4}
{"s": "5/7", "m": 5, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.9}
{"s": "5/7", "m": 6, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 5.0}
{"s": "3/4", "m": 2, "n": 4, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 2.7}
{"s": "3/4", "m": 3, "n": 4, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 3.3}
{"s": "3/4", "m": 4, "n": 4, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 3.3}
{"s": "3/4", "m": 5, "n": 4, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 3.6}
{"s": "3/4", "m": 6, "n": 4, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 3.8}
{"s": "4/5", "m": 2, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 3.1}
{"s": "4/5", "m": 3, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 3.6}
{"s": "4/5", "m": 4, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 3.9}
{"s": "4/5", "m": 5, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.0}
{"s": "4/5", "m": 6, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.3}
{"s": "5/6", "m": 2, "n": 6, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 3.5}
{"s": "5/6", "m": 3, "n": 6, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 3.6}
{"s": "5/6", "m": 4, "n": 6, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.1}
{"s": "5/6", "m": 5, "n": 6, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.6}
{"s": "5/6", "m": 6, "n": 6, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.6}
{"s": "6/7", "m": 2, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 3.8}
{"s": "6/7", "m": 3, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.2}
{"s": "6/7", "m": 4, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.2}
{"s": "6/7", "m": 5, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.7}
{"s": "6/7", "m": 6, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.8}
{"s": "7/6", "m": 2, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.7}
{"s": "7/6", "m": 3, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.9}
{"s": "7/6", "m": 4, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.2}
{"s": "7/6", "m": 5, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.7}
{"s": "7/6", "m": 6, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.7}
{"s": "6/5", "m": 2, "n": 6, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.5}
{"s": "6/5", "m": 3, "n": 6, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.9}
{"s": "6/5", "m": 4, "n": 6, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 5.3}
{"s": "6/5", "m": 5, "n": 6, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 5.1}
{"s": "6/5", "m": 6, "n": 6, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 5.8}
{"s": "5/4", "m": 2, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.1}
{"s": "5/4", "m": 3, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.5}
{"s": "5/4", "m": 4, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.7}
{"s": "5/4", "m": 5, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 5.0}
{"s": "5/4", "m": 6, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 5.2}
{"s": "4/3", "m": 2, "n": 4, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 3.6}
{"s": "4/3", "m": 3, "n": 4, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 3.9}
{"s": "4/3", "m": 4, "n": 4, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 4.2}
{"s": "4/3", "m": 5, "n": 4, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 4.5}
{"s": "4/3", "m": 6, "n": 4, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 4.5}
{"s": "7/5", "m": 2, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.8}
{"s": "7/5", "m": 3, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 5.2}
{"s": "7/5", "m": 4, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 5.4}
{"s": "7/5", "m": 5, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 5.5}
{"s": "7/5", "m": 6, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 6.0}
{"s": "5/3", "m": 2, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.0}
{"s": "5/3", "m": 3, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.1}
{"s": "5/3", "m": 4, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.5}
{"s": "5/3", "m": 5, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.8}
{"s": "5/3", "m": 6, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.9}
{"s": "7/4", "m": 2, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.6}
{"s": "7/4", "m": 3, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.1}
{"s": "7/4", "m": 4, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.1}
{"s": "7/4", "m": 5, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.6}
{"s": "7/4", "m": 6, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.8}
{"s": "7/3", "m": 2, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.7}
{"s": "7/3", "m": 3, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.8}
{"s": "7/3", "m": 4, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.1}
{"s": "7/3", "m": 5, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.5}
{"s": "7/3", "m": 6, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.5}
{"s": "5/2", "m": 2, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 3.6}
{"s": "5/2", "m": 3, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.1}
{"s": "5/2", "m": 4, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.1}
{"s": "5/2", "m": 5, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.5}
{"s": "5/2", "m": 6, "n": 5, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.7}
{"s": "7/2", "m": 2, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.2}
{"s": "7/2", "m": 3, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.7}
{"s": "7/2", "m": 4, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.8}
{"s": "7/2", "m": 5, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.2}
{"s": "7/2", "m": 6, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.2}
{"s": "4", "m": 2, "n": 4, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 3.1}
{"s": "4", "m": 3, "n": 4, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 3.3}
{"s": "4", "m": 4, "n": 4, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 3.5}
{"s": "4", "m": 5, "n": 4, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 3.8}
{"s": "4", "m": 6, "n": 4, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 4.0}
{"s": "6", "m": 2, "n": 6, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 3.9}
{"s": "6", "m": 3, "n": 6, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.1}
{"s": "6", "m": 4, "n": 6, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.3}
{"s": "6", "m": 5, "n": 6, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.5}
{"s": "6", "m": 6, "n": 6, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.7}
{"s": "7", "m": 2, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.2}
{"s": "7", "m": 3, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.6}
{"s": "7", "m": 4, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.6}
{"s": "7", "m": 5, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.8}
{"s": "7", "m": 6, "n": 7, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.2}


==> anc/code/fam11b.py <==
import cypari2, itertools
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3)')
exec(open('coprime.py').read().split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('P2s = PsiGenJ(2, aa, bb, dd, mm)')
pari('''commonZeros(cs, u, v) = { my(P = select(p->p!=0, cs), g = 0, out = List());
   for(i=1,#P, g = gcd(g, P[i]));
   my(Q = apply(p->p/g, P), R = 0);
   for(i=2,#Q, R = gcd(R, polresultant(Q[1], Q[i], v)));
   [g, R] }''')
eul = ['0','1/2','-1/2']
print("Config A: Gamma = XY - X - Y - 1, a = d = 1; free (b, m)")
for B, c in itertools.product(eul, eul):
    pari(f'q2 = substvec(P2s,[aa,dd,B1,B2],[1,1,{B},({c})*mm]); r = simplify(subst(q2, V, (W+1)/(W-1))*(W-1)^6)')
    pari('cs = vector(poldegree(r,W)+1, i, numerator(polcoef(r, i-1, W))); z = commonZeros(cs, bb, mm)')
    print(f"   B={B:>4}, C/m={c:>4}:  common factor = {pari('factor(z[1])')};  isolated-point eliminant in b = {pari('if(z[2]==0, 0, factor(z[2]))')}", flush=True)
print("Config B: Gamma = XY + X + Y - 1, a = d, m b^2 = a(a-1); free (a, b)")
for bB, bL in itertools.product(eul, eul):
    pari(f'mv = aa*(aa-1)/bb^2; S = matsolve([1, -bb/aa; -bb/aa, 1/mv], [{bB}, {bL}]~); Bv = S[1]; Cv = S[2]')
    pari('q2 = substvec(P2s,[dd,mm,B1,B2],[aa,mv,Bv,Cv]); r = simplify(subst(q2, V, (1-W)/(1+W))*(1+W)^6); r = r*denominator(content(r))')
    pari('cs = vector(poldegree(r,W)+1, i, numerator(polcoef(r, i-1, W))); z = commonZeros(cs, aa, bb)')
    print(f"   beta_b={bB:>4}, beta_l={bL:>4}:  common factor = {pari('factor(z[1])')};  eliminant in a = {pari('if(z[2]==0, 0, factor(z[2]))')}", flush=True)


==> anc/code/fam5.py <==
import cypari2, itertools, time
pari=cypari2.Pari(); pari.allocatemem(3500*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3)')
exec(open('coprime.py').read().split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('P2s = PsiGenJ(2, aa, bb, dd, mm); P3s = PsiGenJ(3, aa, bb, dd, mm)')
pari('K;')
mod = {'2':['0','1'], '1/2':['0','1/2']}
# (a, d, c, b0): m = c K^2, b = b0/K ; Delta = a d - m b^2 = a d - c b0^2
types = {'T1':('1','1',2,'1/2'), 'T2':('1','2',1,'1'), 'T3':('2','1',1,'1'), 'T4':('2','2',2,'1'), 'T5':('2','2',3,'1')}
pari('''kline(p2, p3) = { my(g = 0); forstep(x1 = 2/7, 6, 7/11, g = gcd(g, polresultant(subst(p2,W,x1), subst(p3,W,x1), V)); if(poldegree(g,K)==0, break));
   my(h = 0); forstep(y1 = 3/7, 6, 5/11, h = gcd(h, polresultant(subst(p2,V,y1), subst(p3,V,y1), W)); if(poldegree(h,K)==0, break)); [g, h] }''')
t0=time.time()
for name,(a,d,c,b0) in types.items():
  for sgn in ('1','-1'):
    pari(f'av={a}; dv={d}; mv={c}*K^2; bv=({sgn})*({b0})/K; Del = av*dv - mv*bv^2')
    Ab = pari('Del/dv'); Al = pari('Del/av')
    # shift constraints from the edges with A in {2, 1/2}
    # unknowns: B, gamma = C/m.  top: (a,B); right: (d,gamma); bottom: (Del/d, B - b C/d); left: (Del/a, (C - m b B/a)/m)
    opts=[]
    Bs = mod.get(a, [None]); Gs = mod.get(d, [None])
    for Bc in Bs:
      for Gc in Gs:
        for bb_ in mod.get(str(Ab), [None]):
          for bl_ in mod.get(str(Al), [None]):
            opts.append((Bc,Gc,bb_,bl_))
    for (Bc,Gc,bb_,bl_) in opts:
        # solve linear constraints for B and gamma (as functions of K)
        eqs=[]; 
        if Bc is not None: eqs.append(f'Bs - ({Bc})')
        if Gc is not None: eqs.append(f'Gs - ({Gc})')
        if bb_ is not None: eqs.append(f'Bs - bv*(Gs*mv)/dv - ({bb_})')
        if bl_ is not None: eqs.append(f'((Gs*mv) - mv*bv*Bs/av)/mv - ({bl_})')
        pari('Bs; Gs;')
        pari('E = [' + ','.join(eqs) + ']')
        # linear system in (Bs, Gs): use matsolve on first two independent eqs; remaining become conditions on K
        M = pari('matrix(#E, 2, i, j, polcoef(E[i], 1, if(j==1, Bs, Gs)))'); rhs = pari('vector(#E, i, -subst(subst(E[i],Bs,0),Gs,0))~')
        rk = int(pari('matrank')(M))
        if rk < 2:
            label='underdetermined(shift free)'; continue
        sol = pari('matsolve(vecextract(matrix(#E,2,i,j,polcoef(E[i],1,if(j==1,Bs,Gs))), "1..2"), vecextract(vector(#E,i,-subst(subst(E[i],Bs,0),Gs,0))~, "1..2"))') if int(pari('#E'))==2 else None
        if sol is None:
            # overdetermined: find K making all consistent
            pari('Mf = matrix(#E,2,i,j,polcoef(E[i],1,if(j==1,Bs,Gs))); rf = vector(#E,i,-subst(subst(E[i],Bs,0),Gs,0))~')
            pari('s12 = matsolve(vecextract(Mf,"1..2"), vecextract(rf,"1..2")); cond = vector(#E-2, i, numerator(Mf[i+2,]*s12 - rf[i+2]))')
            ks = pari('my(g=0); for(i=1,#cond, g=gcd(g,cond[i])); g')
            if str(ks)=='0': sol = pari('s12')
            else:
                kr = [str(pari(f'-polcoef({f},0,K)/polcoef({f},1,K)')) for f in pari('factor')(ks)[0] if int(pari('poldegree')(f,pari('K')))==1]
                kr = [k for k in kr if pari(f'type({k})=="t_INT" && {k}>=1')]
                for k0 in kr:
                    pari(f'w = substvec([av,bv,dv,mv,s12[1],s12[2]*mv],[K],[{k0}]); p2=substvec(P2s,[aa,bb,dd,mm,B1,B2],w); p3=substvec(P3s,[aa,bb,dd,mm,B1,B2],w)')
                    G = pari('gcd(p2,p3)'); print(f"  {name} b-sign {sgn} shifts {(Bc,Gc,bb_,bl_)}: isolated k={k0}: gcd = {pari('factor')(G) if int(pari(f'poldegree({G},W)+poldegree({G},V)'))>0 else 'coprime'}")
                continue
        pari(f'sB = {sol}[1]; sC = {sol}[2]*mv')
        pari('p2 = substvec(P2s,[aa,bb,dd,mm,B1,B2],[av,bv,dv,mv,sB,sC]); p3 = substvec(P3s,[aa,bb,dd,mm,B1,B2],[av,bv,dv,mv,sB,sC])')
        r = pari('kline(p2,p3)')
        fy = pari('factor')(r[0]) if str(r[0])!='0' else 'ZERO'; fx = pari('factor')(r[1]) if str(r[1])!='0' else 'ZERO'
        print(f"  {name} b-sign {sgn} shifts (B,C/m,beta_b,beta_l)={(Bc,Gc,bb_,bl_)}:  exceptional-k factors  Y-dir: {fy}   X-dir: {fx}", flush=True)
print(f"({time.time()-t0:.0f}s)")


==> anc/code/family.gp <==
\\ Equal-row-sum family: a = s - b, d = s - m b, Nahm point x = y = t, 1 - t = t^s.
\\ Returns [n, Pvec] with Pvec = Q-coordinates of det^N * ell_2 in Z[bb,B1,B2].
famP(s, m) =
{ my(K = buildK(s, 0, s, m), X = K[2], n = K[4], hh, adj, det, G, gam, v, E, Nl, P, C);
  if(K[3] != X, error("x != y"));
  hh = s + Lin(0, X);
  adj = [m*(hh - m*bb), -m*bb; -m*bb, hh - bb];
  det = m*hh*(hh - (1+m)*bb);
  G = lam*adj;
  gam = [B1 + Lin(0,X)/2, B2 + m*Lin(0,X)/2]~; v = G*gam;
  E = subF(FL[2], m, X, X, G, v);
  Nl = poldegree(E, lam);
  P = sum(k=0, Nl, polcoef(E, k, lam)*det^(Nl-k));
  C = coords(P, n);
  C = vector(n, i, my(c = C[i]); if(c == 0, 0, c/content(c)));
  [n, C, Nl, K[1], K[5]];
}
\\ check famP against direct ells at numeric b
famcheck(s, m, b0) =
{ my(F = famP(s,m), K = buildK(s - b0, b0, s - m*b0, m), L = ells(s - b0, b0, s - m*b0, m, K[2], K[3], 2)[2]);
  \\ zero sets must agree: compare ratio-free: check that P_i(b0) span same as coords of L up to K-unit
  [F[1], K[4], poldegree(F[2][1], bb)];
}
\\ Macaulay matrix: rows mono*P_i with deg(mono) <= kk-3, columns monomials deg <= kk in B1,B2
macaulay(Pv, kk) =
{ my(cols = List(), rows = List(), mults = List());
  for(dg=0, kk, for(i=0, dg, listput(cols, [dg-i, i])));
  for(dg=0, kk-3, for(i=0, dg, listput(mults, B1^(dg-i)*B2^i)));
  for(j=1, #Pv, if(Pv[j]==0, next); for(u=1, #mults, listput(rows, mults[u]*Pv[j])));
  matrix(#rows, #cols, r, c, polcoef(polcoef(rows[r], cols[c][1], B1), cols[c][2], B2));
}
\\ gcd of generic maximal minors via random row combinations
minorgcd(M, tries) =
{ my(nr = #M[,1], nc = #M, g = 0, Ds = List());
  if(nr < nc, return([-1]));
  for(k=1, tries,
    my(R = matrix(nc, nr, i, j, random(11) - 5), D = matdet(R*M));
    listput(Ds, poldegree(D));
    g = gcd(g, D);
    if(g != 0 && poldegree(g) == 0, break));
  [g, Vec(Ds)];
}

\\ Swap family: x = 1 - t, y = t, 1 - t = t^s.  a = bb, b = 1 - s*bb, d = s - s*m + s^2*m*bb.
famPswap(s, m) =
{ my(K = buildK(s, 0, s, m), T = K[2], n = K[4], X = 1 - T, Y = T, A, Bm, Dd, Ht, adj, det, G, gam, v, E, Nl, P, C);
  A = bb; Bm = 1 - s*bb; Dd = s - s*m + s^2*m*bb;
  Ht = [A + Lin(0,X), m*Bm; m*Bm, m*Dd + m*Lin(0,Y)];
  adj = [Ht[2,2], -Ht[1,2]; -Ht[2,1], Ht[1,1]];
  det = Ht[1,1]*Ht[2,2] - Ht[1,2]^2;
  G = lam*adj;
  gam = [B1 + Lin(0,X)/2, B2 + m*Lin(0,Y)/2]~; v = G*gam;
  E = subF(FL[2], m, X, Y, G, v);
  Nl = poldegree(E, lam);
  P = sum(k=0, Nl, polcoef(E, k, lam)*det^(Nl-k));
  C = coords(P, n);
  C = vector(n, i, my(c = C[i]); if(c == 0, 0, c/content(c)));
  [n, C, Nl, K[1], K[5]];
}


==> anc/code/famleft.jsonl <==
{"s": "1/8", "m": 2, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.5}
{"s": "1/8", "m": 3, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.6}
{"s": "1/8", "m": 4, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.8}
{"s": "1/8", "m": 5, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 5.1}
{"s": "1/8", "m": 6, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 5.2}
{"s": "3/8", "m": 2, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 3.9}
{"s": "3/8", "m": 3, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.5}
{"s": "3/8", "m": 4, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.5}
{"s": "3/8", "m": 5, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.8}
{"s": "3/8", "m": 6, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.0}
{"s": "5/8", "m": 2, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 3.8}
{"s": "5/8", "m": 3, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.2}
{"s": "5/8", "m": 4, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.3}
{"s": "5/8", "m": 5, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.9}
{"s": "5/8", "m": 6, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.9}
{"s": "7/8", "m": 2, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.1}
{"s": "7/8", "m": 3, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.5}
{"s": "7/8", "m": 4, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.7}
{"s": "7/8", "m": 5, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.9}
{"s": "7/8", "m": 6, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 5.1}
{"s": "8/7", "m": 2, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.6}
{"s": "8/7", "m": 3, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.9}
{"s": "8/7", "m": 4, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.0}
{"s": "8/7", "m": 5, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.2}
{"s": "8/7", "m": 6, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.6}
{"s": "8/5", "m": 2, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.3}
{"s": "8/5", "m": 3, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.8}
{"s": "8/5", "m": 4, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.9}
{"s": "8/5", "m": 5, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.9}
{"s": "8/5", "m": 6, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.3}
{"s": "8/3", "m": 2, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.3}
{"s": "8/3", "m": 3, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.4}
{"s": "8/3", "m": 4, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.1}
{"s": "8/3", "m": 5, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.2}
{"s": "8/3", "m": 6, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.1}
{"s": "8", "m": 2, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.0}
{"s": "8", "m": 3, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.2}
{"s": "8", "m": 4, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.3}
{"s": "8", "m": 5, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.6}
{"s": "8", "m": 6, "n": 8, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.7}
{"s": "1/11", "m": 2, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.1}
{"s": "1/11", "m": 3, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.5}
{"s": "1/11", "m": 4, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.6}
{"s": "1/11", "m": 5, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.8}
{"s": "1/11", "m": 6, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 6.5}
{"s": "1/9", "m": 2, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.1}
{"s": "1/9", "m": 3, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 3.9}
{"s": "1/9", "m": 4, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.6}
{"s": "1/9", "m": 5, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.9}
{"s": "1/9", "m": 6, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 5.1}
{"s": "2/9", "m": 2, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.3}
{"s": "2/9", "m": 3, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.2}
{"s": "2/9", "m": 4, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.6}
{"s": "2/9", "m": 5, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.9}
{"s": "2/9", "m": 6, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 5.0}
{"s": "4/9", "m": 2, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 3.8}
{"s": "4/9", "m": 3, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.4}
{"s": "4/9", "m": 4, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.5}
{"s": "4/9", "m": 5, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.7}
{"s": "4/9", "m": 6, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.6}
{"s": "5/9", "m": 2, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.1}
{"s": "5/9", "m": 3, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.2}
{"s": "5/9", "m": 4, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.5}
{"s": "5/9", "m": 5, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.2}
{"s": "5/9", "m": 6, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.8}
{"s": "7/11", "m": 2, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.8}
{"s": "7/11", "m": 3, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.2}
{"s": "7/11", "m": 4, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.4}
{"s": "7/11", "m": 5, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.7}
{"s": "7/11", "m": 6, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 6.3}
{"s": "7/9", "m": 2, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.0}
{"s": "7/9", "m": 3, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.1}
{"s": "7/9", "m": 4, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.5}
{"s": "7/9", "m": 5, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.9}
{"s": "7/9", "m": 6, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.9}
{"s": "8/9", "m": 2, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.4}
{"s": "8/9", "m": 3, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.0}
{"s": "8/9", "m": 4, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.6}
{"s": "8/9", "m": 5, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.9}
{"s": "8/9", "m": 6, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 5.0}
{"s": "9/8", "m": 2, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.5}
{"s": "9/8", "m": 3, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.9}
{"s": "9/8", "m": 4, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.3}
{"s": "9/8", "m": 5, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.3}
{"s": "9/8", "m": 6, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.5}
{"s": "9/7", "m": 2, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.4}
{"s": "9/7", "m": 3, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.8}
{"s": "9/7", "m": 4, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.1}
{"s": "9/7", "m": 5, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.6}
{"s": "9/7", "m": 6, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.6}
{"s": "11/7", "m": 2, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.4}
{"s": "11/7", "m": 3, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.8}
{"s": "11/7", "m": 4, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.9}
{"s": "11/7", "m": 5, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 6.6}
{"s": "11/7", "m": 6, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 6.2}
{"s": "9/5", "m": 2, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.5}
{"s": "9/5", "m": 3, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.6}
{"s": "9/5", "m": 4, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.1}
{"s": "9/5", "m": 5, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.3}
{"s": "9/5", "m": 6, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.7}
{"s": "9/4", "m": 2, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.5}
{"s": "9/4", "m": 3, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.9}
{"s": "9/4", "m": 4, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.8}
{"s": "9/4", "m": 5, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 6.2}
{"s": "9/4", "m": 6, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 6.4}
{"s": "9/2", "m": 2, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.8}
{"s": "9/2", "m": 3, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.2}
{"s": "9/2", "m": 4, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.2}
{"s": "9/2", "m": 5, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.7}
{"s": "9/2", "m": 6, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.7}
{"s": "9", "m": 2, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.8}
{"s": "9", "m": 3, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.0}
{"s": "9", "m": 4, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.1}
{"s": "9", "m": 5, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.4}
{"s": "9", "m": 6, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.5}
{"s": "11", "m": 2, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.9}
{"s": "11", "m": 3, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.3}
{"s": "11", "m": 4, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.3}
{"s": "11", "m": 5, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.7}
{"s": "11", "m": 6, "n": 9, "gcd": "Mat([bb, 7])", "rational_roots": "[[0, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.8}


==> anc/code/famrun.py <==
from fam import *
import json, os, sys
S=[(s,n) for s,n,r1,mp in json.load(open('sdeg.json')) if n>=4]
jobs=[(s,m) for s,n in S for m in range(2,7)]
done=set()
if os.path.exists('fam.jsonl'): done=set((json.loads(l)['s'],json.loads(l)['m']) for l in open('fam.jsonl'))
f=open('fam.jsonl','a'); t0=time.time(); budget=float(sys.argv[1])
for (s,m) in jobs:
    if (s,m) in done: continue
    if time.time()-t0>budget: break
    t1=time.time()
    r = pari(f'''iferr(alarm(200, my(F=famP({s},{m}), M=macaulay(F[2],5), mg=minorgcd(M,4), g=mg[1], rr=[], rest=[]);
        if(g==0, [F[1], "minors vanish", [], [], mg[2], F[3]],
          my(fa=factor(g)[,1]); for(i=1,#fa, if(poldegree(fa[i])==1, my(b0=-polcoef(fa[i],0)/polcoef(fa[i],1)); rr=concat(rr,[[b0, ratpts(vector(F[1],j,subst(F[2][j],bb,b0)))[1]]]), rest=concat(rest,[poldegree(fa[i])])));
          [F[1], Str(factor(g)), rr, rest, mg[2], F[3]])), E, [-1, Str(E)])''')
    if int(r[0])==-1: rec=dict(s=s,m=m,err=str(r[1])[:200])
    else: rec=dict(s=s,m=m,n=int(r[0]),gcd=str(r[1]),rational_roots=str(r[2]),irr_factor_degs=str(r[3]),minordegs=str(r[4]),lamdeg=int(r[5]))
    rec['t']=round(time.time()-t1,1)
    f.write(json.dumps(rec)+"\n"); f.flush()
    print(rec, flush=True)


==> anc/code/famrunleft.py <==
from fam import *
import json, os, sys
S=[(s,n) for s,n,r1,mp in json.load(open('sdeg_left.json')) ]
jobs=[(s,m) for s,n in S for m in range(2,7)]
done=set()
if os.path.exists('famleft.jsonl'): done=set((json.loads(l)['s'],json.loads(l)['m']) for l in open('famleft.jsonl'))
f=open('famleft.jsonl','a'); t0=time.time(); budget=float(sys.argv[1])
for (s,m) in jobs:
    if (s,m) in done: continue
    if time.time()-t0>budget: break
    t1=time.time()
    r = pari(f'''iferr(alarm(200, my(F=famP({s},{m}), M=macaulay(F[2],5), mg=minorgcd(M,4), g=mg[1], rr=[], rest=[]);
        if(g==0, [F[1], "minors vanish", [], [], mg[2], F[3]],
          my(fa=factor(g)[,1]); for(i=1,#fa, if(poldegree(fa[i])==1, my(b0=-polcoef(fa[i],0)/polcoef(fa[i],1)); rr=concat(rr,[[b0, ratpts(vector(F[1],j,subst(F[2][j],bb,b0)))[1]]]), rest=concat(rest,[poldegree(fa[i])])));
          [F[1], Str(factor(g)), rr, rest, mg[2], F[3]])), E, [-1, Str(E)])''')
    if int(r[0])==-1: rec=dict(s=s,m=m,err=str(r[1])[:200])
    else: rec=dict(s=s,m=m,n=int(r[0]),gcd=str(r[1]),rational_roots=str(r[2]),irr_factor_degs=str(r[3]),minordegs=str(r[4]),lamdeg=int(r[5]))
    rec['t']=round(time.time()-t1,1)
    f.write(json.dumps(rec)+"\n"); f.flush()
    print(rec, flush=True)


==> anc/code/famrunswap.py <==
from fam import *
import json, os, sys
S=[(s,n) for s,n,r1,mp in json.load(open('sdeg.json')) if n>=4]
jobs=[(s,m) for s,n in S for m in range(2,7)]
done=set()
if os.path.exists('famswap.jsonl'): done=set((json.loads(l)['s'],json.loads(l)['m']) for l in open('famswap.jsonl'))
f=open('famswap.jsonl','a'); t0=time.time(); budget=float(sys.argv[1])
for (s,m) in jobs:
    if (s,m) in done: continue
    if time.time()-t0>budget: break
    t1=time.time()
    r = pari(f'''iferr(alarm(200, my(F=famPswap({s},{m}), M=macaulay(F[2],5), mg=minorgcd(M,4), g=mg[1], rr=[], rest=[]);
        if(g==0, [F[1], "minors vanish", [], [], mg[2], F[3]],
          my(fa=factor(g)[,1]); for(i=1,#fa, if(poldegree(fa[i])==1, my(b0=-polcoef(fa[i],0)/polcoef(fa[i],1)); rr=concat(rr,[[b0, ratpts(vector(F[1],j,subst(F[2][j],bb,b0)))[1]]]), rest=concat(rest,[poldegree(fa[i])])));
          [F[1], Str(factor(g)), rr, rest, mg[2], F[3]])), E, [-1, Str(E)])''')
    if int(r[0])==-1: rec=dict(s=s,m=m,err=str(r[1])[:200])
    else: rec=dict(s=s,m=m,n=int(r[0]),gcd=str(r[1]),rational_roots=str(r[2]),irr_factor_degs=str(r[3]),minordegs=str(r[4]),lamdeg=int(r[5]))
    rec['t']=round(time.time()-t1,1)
    f.write(json.dumps(rec)+"\n"); f.flush()
    print(rec, flush=True)


==> anc/code/famrunswapleft.py <==
from fam import *
import json, os, sys
S=[(s,n) for s,n,r1,mp in json.load(open('sdeg_left.json')) ]
jobs=[(s,m) for s,n in S for m in range(2,7)]
done=set()
if os.path.exists('famswapleft.jsonl'): done=set((json.loads(l)['s'],json.loads(l)['m']) for l in open('famswapleft.jsonl'))
f=open('famswapleft.jsonl','a'); t0=time.time(); budget=float(sys.argv[1])
for (s,m) in jobs:
    if (s,m) in done: continue
    if time.time()-t0>budget: break
    t1=time.time()
    r = pari(f'''iferr(alarm(200, my(F=famPswap({s},{m}), M=macaulay(F[2],5), mg=minorgcd(M,4), g=mg[1], rr=[], rest=[]);
        if(g==0, [F[1], "minors vanish", [], [], mg[2], F[3]],
          my(fa=factor(g)[,1]); for(i=1,#fa, if(poldegree(fa[i])==1, my(b0=-polcoef(fa[i],0)/polcoef(fa[i],1)); rr=concat(rr,[[b0, ratpts(vector(F[1],j,subst(F[2][j],bb,b0)))[1]]]), rest=concat(rest,[poldegree(fa[i])])));
          [F[1], Str(factor(g)), rr, rest, mg[2], F[3]])), E, [-1, Str(E)])''')
    if int(r[0])==-1: rec=dict(s=s,m=m,err=str(r[1])[:200])
    else: rec=dict(s=s,m=m,n=int(r[0]),gcd=str(r[1]),rational_roots=str(r[2]),irr_factor_degs=str(r[3]),minordegs=str(r[4]),lamdeg=int(r[5]))
    rec['t']=round(time.time()-t1,1)
    f.write(json.dumps(rec)+"\n"); f.flush()
    print(rec, flush=True)


==> anc/code/famswap.jsonl <==
{"s": "1/7", "m": 2, "n": 7, "gcd": "Mat([bb - 7, 7])", "rational_roots": "[[7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.1}
{"s": "1/7", "m": 3, "n": 7, "gcd": "Mat([bb - 7, 7])", "rational_roots": "[[7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.3}
{"s": "1/7", "m": 4, "n": 7, "gcd": "Mat([bb - 7, 7])", "rational_roots": "[[7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.5}
{"s": "1/7", "m": 5, "n": 7, "gcd": "Mat([bb - 7, 7])", "rational_roots": "[[7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 6.1}
{"s": "1/7", "m": 6, "n": 7, "gcd": "Mat([bb - 7, 7])", "rational_roots": "[[7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 6.5}
{"s": "1/6", "m": 2, "n": 6, "gcd": "Mat([bb - 6, 7])", "rational_roots": "[[6, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 3.7}
{"s": "1/6", "m": 3, "n": 6, "gcd": "Mat([bb - 6, 7])", "rational_roots": "[[6, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 3.5}
{"s": "1/6", "m": 4, "n": 6, "gcd": "Mat([bb - 6, 7])", "rational_roots": "[[6, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.5}
{"s": "1/6", "m": 5, "n": 6, "gcd": "Mat([bb - 6, 7])", "rational_roots": "[[6, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 5.6}
{"s": "1/6", "m": 6, "n": 6, "gcd": "Mat([bb - 6, 7])", "rational_roots": "[[6, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 3.7}
{"s": "1/4", "m": 2, "n": 4, "gcd": "Mat([bb - 4, 7])", "rational_roots": "[[4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 2.7}
{"s": "1/4", "m": 3, "n": 4, "gcd": "Mat([bb - 4, 7])", "rational_roots": "[[4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 3.9}
{"s": "1/4", "m": 4, "n": 4, "gcd": "Mat([bb - 4, 7])", "rational_roots": "[[4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 2.9}
{"s": "1/4", "m": 5, "n": 4, "gcd": "Mat([bb - 4, 7])", "rational_roots": "[[4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 4.7}
{"s": "1/4", "m": 6, "n": 4, "gcd": "Mat([bb - 4, 7])", "rational_roots": "[[4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 4.0}
{"s": "2/7", "m": 2, "n": 7, "gcd": "Mat([2*bb - 7, 7])", "rational_roots": "[[7/2, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.9}
{"s": "2/7", "m": 3, "n": 7, "gcd": "Mat([2*bb - 7, 7])", "rational_roots": "[[7/2, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.5}
{"s": "2/7", "m": 4, "n": 7, "gcd": "Mat([2*bb - 7, 7])", "rational_roots": "[[7/2, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.8}
{"s": "2/7", "m": 5, "n": 7, "gcd": "Mat([2*bb - 7, 7])", "rational_roots": "[[7/2, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 6.3}
{"s": "2/7", "m": 6, "n": 7, "gcd": "Mat([2*bb - 7, 7])", "rational_roots": "[[7/2, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 6.6}
{"s": "2/5", "m": 2, "n": 5, "gcd": "Mat([2*bb - 5, 7])", "rational_roots": "[[5/2, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.2}
{"s": "2/5", "m": 3, "n": 5, "gcd": "Mat([2*bb - 5, 7])", "rational_roots": "[[5/2, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.7}
{"s": "2/5", "m": 4, "n": 5, "gcd": "Mat([2*bb - 5, 7])", "rational_roots": "[[5/2, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 5.1}
{"s": "2/5", "m": 5, "n": 5, "gcd": "Mat([2*bb - 5, 7])", "rational_roots": "[[5/2, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 3.4}
{"s": "2/5", "m": 6, "n": 5, "gcd": "Mat([2*bb - 5, 7])", "rational_roots": "[[5/2, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 5.9}
{"s": "3/7", "m": 2, "n": 7, "gcd": "Mat([3*bb - 7, 7])", "rational_roots": "[[7/3, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.1}
{"s": "3/7", "m": 3, "n": 7, "gcd": "Mat([3*bb - 7, 7])", "rational_roots": "[[7/3, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.7}
{"s": "3/7", "m": 4, "n": 7, "gcd": "Mat([3*bb - 7, 7])", "rational_roots": "[[7/3, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.9}
{"s": "3/7", "m": 5, "n": 7, "gcd": "Mat([3*bb - 7, 7])", "rational_roots": "[[7/3, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 6.5}
{"s": "3/7", "m": 6, "n": 7, "gcd": "Mat([3*bb - 7, 7])", "rational_roots": "[[7/3, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 6.8}
{"s": "4/7", "m": 2, "n": 7, "gcd": "Mat([4*bb - 7, 7])", "rational_roots": "[[7/4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.1}
{"s": "4/7", "m": 3, "n": 7, "gcd": "Mat([4*bb - 7, 7])", "rational_roots": "[[7/4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.6}
{"s": "4/7", "m": 4, "n": 7, "gcd": "Mat([4*bb - 7, 7])", "rational_roots": "[[7/4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 6.2}
{"s": "4/7", "m": 5, "n": 7, "gcd": "Mat([4*bb - 7, 7])", "rational_roots": "[[7/4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 6.5}
{"s": "4/7", "m": 6, "n": 7, "gcd": "Mat([4*bb - 7, 7])", "rational_roots": "[[7/4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 6.8}
{"s": "3/5", "m": 2, "n": 5, "gcd": "Mat([3*bb - 5, 7])", "rational_roots": "[[5/3, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.3}
{"s": "3/5", "m": 3, "n": 5, "gcd": "Mat([3*bb - 5, 7])", "rational_roots": "[[5/3, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 5.0}
{"s": "3/5", "m": 4, "n": 5, "gcd": "Mat([3*bb - 5, 7])", "rational_roots": "[[5/3, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 5.1}
{"s": "3/5", "m": 5, "n": 5, "gcd": "Mat([3*bb - 5, 7])", "rational_roots": "[[5/3, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 3.6}
{"s": "3/5", "m": 6, "n": 5, "gcd": "Mat([3*bb - 5, 7])", "rational_roots": "[[5/3, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 6.0}
{"s": "5/7", "m": 2, "n": 5, "gcd": "Mat([5*bb - 7, 7])", "rational_roots": "[[7/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 5.5}
{"s": "5/7", "m": 3, "n": 5, "gcd": "Mat([5*bb - 7, 7])", "rational_roots": "[[7/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 6.1}
{"s": "5/7", "m": 4, "n": 5, "gcd": "Mat([5*bb - 7, 7])", "rational_roots": "[[7/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 6.5}
{"s": "5/7", "m": 5, "n": 5, "gcd": "Mat([5*bb - 7, 7])", "rational_roots": "[[7/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 6.9}
{"s": "5/7", "m": 6, "n": 5, "gcd": "Mat([5*bb - 7, 7])", "rational_roots": "[[7/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 7.2}
{"s": "3/4", "m": 2, "n": 4, "gcd": "Mat([3*bb - 4, 7])", "rational_roots": "[[4/3, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 3.0}
{"s": "3/4", "m": 3, "n": 4, "gcd": "Mat([3*bb - 4, 7])", "rational_roots": "[[4/3, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 4.4}
{"s": "3/4", "m": 4, "n": 4, "gcd": "Mat([3*bb - 4, 7])", "rational_roots": "[[4/3, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 3.3}
{"s": "3/4", "m": 5, "n": 4, "gcd": "Mat([3*bb - 4, 7])", "rational_roots": "[[4/3, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 5.2}
{"s": "3/4", "m": 6, "n": 4, "gcd": "Mat([3*bb - 4, 7])", "rational_roots": "[[4/3, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 4.5}
{"s": "4/5", "m": 2, "n": 5, "gcd": "Mat([4*bb - 5, 7])", "rational_roots": "[[5/4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.6}
{"s": "4/5", "m": 3, "n": 5, "gcd": "Mat([4*bb - 5, 7])", "rational_roots": "[[5/4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 5.1}
{"s": "4/5", "m": 4, "n": 5, "gcd": "Mat([4*bb - 5, 7])", "rational_roots": "[[5/4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 5.5}
{"s": "4/5", "m": 5, "n": 5, "gcd": "Mat([4*bb - 5, 7])", "rational_roots": "[[5/4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 3.8}
{"s": "4/5", "m": 6, "n": 5, "gcd": "Mat([4*bb - 5, 7])", "rational_roots": "[[5/4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 6.2}
{"s": "5/6", "m": 2, "n": 6, "gcd": "Mat([5*bb - 6, 7])", "rational_roots": "[[6/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.2}
{"s": "5/6", "m": 3, "n": 6, "gcd": "Mat([5*bb - 6, 7])", "rational_roots": "[[6/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.1}
{"s": "5/6", "m": 4, "n": 6, "gcd": "Mat([5*bb - 6, 7])", "rational_roots": "[[6/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 5.1}
{"s": "5/6", "m": 5, "n": 6, "gcd": "Mat([5*bb - 6, 7])", "rational_roots": "[[6/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 6.0}
{"s": "5/6", "m": 6, "n": 6, "gcd": "Mat([5*bb - 6, 7])", "rational_roots": "[[6/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.4}
{"s": "6/7", "m": 2, "n": 7, "gcd": "Mat([6*bb - 7, 7])", "rational_roots": "[[7/6, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.3}
{"s": "6/7", "m": 3, "n": 7, "gcd": "Mat([6*bb - 7, 7])", "rational_roots": "[[7/6, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.7}
{"s": "6/7", "m": 4, "n": 7, "gcd": "Mat([6*bb - 7, 7])", "rational_roots": "[[7/6, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 6.1}
{"s": "6/7", "m": 5, "n": 7, "gcd": "Mat([6*bb - 7, 7])", "rational_roots": "[[7/6, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 6.7}
{"s": "6/7", "m": 6, "n": 7, "gcd": "Mat([6*bb - 7, 7])", "rational_roots": "[[7/6, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 6.9}
{"s": "7/6", "m": 2, "n": 7, "gcd": "Mat([7*bb - 6, 7])", "rational_roots": "[[6/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.5}
{"s": "7/6", "m": 3, "n": 7, "gcd": "Mat([7*bb - 6, 7])", "rational_roots": "[[6/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.4}
{"s": "7/6", "m": 4, "n": 7, "gcd": "Mat([7*bb - 6, 7])", "rational_roots": "[[6/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.4}
{"s": "7/6", "m": 5, "n": 7, "gcd": "Mat([7*bb - 6, 7])", "rational_roots": "[[6/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 6.5}
{"s": "7/6", "m": 6, "n": 7, "gcd": "Mat([7*bb - 6, 7])", "rational_roots": "[[6/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.8}
{"s": "6/5", "m": 2, "n": 6, "gcd": "Mat([6*bb - 5, 7])", "rational_roots": "[[5/6, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.8}
{"s": "6/5", "m": 3, "n": 6, "gcd": "Mat([6*bb - 5, 7])", "rational_roots": "[[5/6, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 5.3}
{"s": "6/5", "m": 4, "n": 6, "gcd": "Mat([6*bb - 5, 7])", "rational_roots": "[[5/6, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 5.5}
{"s": "6/5", "m": 5, "n": 6, "gcd": "Mat([6*bb - 5, 7])", "rational_roots": "[[5/6, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.2}
{"s": "6/5", "m": 6, "n": 6, "gcd": "Mat([6*bb - 5, 7])", "rational_roots": "[[5/6, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 6.5}
{"s": "5/4", "m": 2, "n": 5, "gcd": "Mat([5*bb - 4, 7])", "rational_roots": "[[4/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 3.5}
{"s": "5/4", "m": 3, "n": 5, "gcd": "Mat([5*bb - 4, 7])", "rational_roots": "[[4/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.9}
{"s": "5/4", "m": 4, "n": 5, "gcd": "Mat([5*bb - 4, 7])", "rational_roots": "[[4/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 3.9}
{"s": "5/4", "m": 5, "n": 5, "gcd": "Mat([5*bb - 4, 7])", "rational_roots": "[[4/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 5.6}
{"s": "5/4", "m": 6, "n": 5, "gcd": "Mat([5*bb - 4, 7])", "rational_roots": "[[4/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 5.1}
{"s": "4/3", "m": 2, "n": 4, "gcd": "Mat([4*bb - 3, 7])", "rational_roots": "[[3/4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 3.9}
{"s": "4/3", "m": 3, "n": 4, "gcd": "Mat([4*bb - 3, 7])", "rational_roots": "[[3/4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 3.2}
{"s": "4/3", "m": 4, "n": 4, "gcd": "Mat([4*bb - 3, 7])", "rational_roots": "[[3/4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 4.7}
{"s": "4/3", "m": 5, "n": 4, "gcd": "Mat([4*bb - 3, 7])", "rational_roots": "[[3/4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 5.1}
{"s": "4/3", "m": 6, "n": 4, "gcd": "Mat([4*bb - 3, 7])", "rational_roots": "[[3/4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 4.1}
{"s": "7/5", "m": 2, "n": 5, "gcd": "Mat([7*bb - 5, 7])", "rational_roots": "[[5/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 5.5}
{"s": "7/5", "m": 3, "n": 5, "gcd": "Mat([7*bb - 5, 7])", "rational_roots": "[[5/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 5.9}
{"s": "7/5", "m": 4, "n": 5, "gcd": "Mat([7*bb - 5, 7])", "rational_roots": "[[5/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 6.4}
{"s": "7/5", "m": 5, "n": 5, "gcd": "Mat([7*bb - 5, 7])", "rational_roots": "[[5/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.6}
{"s": "7/5", "m": 6, "n": 5, "gcd": "Mat([7*bb - 5, 7])", "rational_roots": "[[5/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 7.2}
{"s": "5/3", "m": 2, "n": 5, "gcd": "Mat([5*bb - 3, 7])", "rational_roots": "[[3/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.2}
{"s": "5/3", "m": 3, "n": 5, "gcd": "Mat([5*bb - 3, 7])", "rational_roots": "[[3/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 3.5}
{"s": "5/3", "m": 4, "n": 5, "gcd": "Mat([5*bb - 3, 7])", "rational_roots": "[[3/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 5.0}
{"s": "5/3", "m": 5, "n": 5, "gcd": "Mat([5*bb - 3, 7])", "rational_roots": "[[3/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 5.5}
{"s": "5/3", "m": 6, "n": 5, "gcd": "Mat([5*bb - 3, 7])", "rational_roots": "[[3/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.4}
{"s": "7/4", "m": 2, "n": 7, "gcd": "Mat([7*bb - 4, 7])", "rational_roots": "[[4/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.1}
{"s": "7/4", "m": 3, "n": 7, "gcd": "Mat([7*bb - 4, 7])", "rational_roots": "[[4/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.5}
{"s": "7/4", "m": 4, "n": 7, "gcd": "Mat([7*bb - 4, 7])", "rational_roots": "[[4/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.2}
{"s": "7/4", "m": 5, "n": 7, "gcd": "Mat([7*bb - 4, 7])", "rational_roots": "[[4/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 6.2}
{"s": "7/4", "m": 6, "n": 7, "gcd": "Mat([7*bb - 4, 7])", "rational_roots": "[[4/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.5}
{"s": "7/3", "m": 2, "n": 7, "gcd": "Mat([7*bb - 3, 7])", "rational_roots": "[[3/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.8}
{"s": "7/3", "m": 3, "n": 7, "gcd": "Mat([7*bb - 3, 7])", "rational_roots": "[[3/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.0}
{"s": "7/3", "m": 4, "n": 7, "gcd": "Mat([7*bb - 3, 7])", "rational_roots": "[[3/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.6}
{"s": "7/3", "m": 5, "n": 7, "gcd": "Mat([7*bb - 3, 7])", "rational_roots": "[[3/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 6.1}
{"s": "7/3", "m": 6, "n": 7, "gcd": "Mat([7*bb - 3, 7])", "rational_roots": "[[3/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.9}
{"s": "5/2", "m": 2, "n": 5, "gcd": "Mat([5*bb - 2, 7])", "rational_roots": "[[2/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 3.3}
{"s": "5/2", "m": 3, "n": 5, "gcd": "Mat([5*bb - 2, 7])", "rational_roots": "[[2/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.4}
{"s": "5/2", "m": 4, "n": 5, "gcd": "Mat([5*bb - 2, 7])", "rational_roots": "[[2/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.1}
{"s": "5/2", "m": 5, "n": 5, "gcd": "Mat([5*bb - 2, 7])", "rational_roots": "[[2/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 5.1}
{"s": "5/2", "m": 6, "n": 5, "gcd": "Mat([5*bb - 2, 7])", "rational_roots": "[[2/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[111, 111, 111, 111]", "lamdeg": 6, "t": 4.7}
{"s": "7/2", "m": 2, "n": 7, "gcd": "Mat([7*bb - 2, 7])", "rational_roots": "[[2/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 3.8}
{"s": "7/2", "m": 3, "n": 7, "gcd": "Mat([7*bb - 2, 7])", "rational_roots": "[[2/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.9}
{"s": "7/2", "m": 4, "n": 7, "gcd": "Mat([7*bb - 2, 7])", "rational_roots": "[[2/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.6}
{"s": "7/2", "m": 5, "n": 7, "gcd": "Mat([7*bb - 2, 7])", "rational_roots": "[[2/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.9}
{"s": "7/2", "m": 6, "n": 7, "gcd": "Mat([7*bb - 2, 7])", "rational_roots": "[[2/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.3}
{"s": "4", "m": 2, "n": 4, "gcd": "Mat([4*bb - 1, 7])", "rational_roots": "[[1/4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 3.3}
{"s": "4", "m": 3, "n": 4, "gcd": "Mat([4*bb - 1, 7])", "rational_roots": "[[1/4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 3.7}
{"s": "4", "m": 4, "n": 4, "gcd": "Mat([4*bb - 1, 7])", "rational_roots": "[[1/4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 3.9}
{"s": "4", "m": 5, "n": 4, "gcd": "Mat([4*bb - 1, 7])", "rational_roots": "[[1/4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 4.4}
{"s": "4", "m": 6, "n": 4, "gcd": "Mat([4*bb - 1, 7])", "rational_roots": "[[1/4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[107, 107, 107, 107]", "lamdeg": 6, "t": 4.7}
{"s": "6", "m": 2, "n": 6, "gcd": "Mat([6*bb - 1, 7])", "rational_roots": "[[1/6, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.0}
{"s": "6", "m": 3, "n": 6, "gcd": "Mat([6*bb - 1, 7])", "rational_roots": "[[1/6, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.5}
{"s": "6", "m": 4, "n": 6, "gcd": "Mat([6*bb - 1, 7])", "rational_roots": "[[1/6, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 4.7}
{"s": "6", "m": 5, "n": 6, "gcd": "Mat([6*bb - 1, 7])", "rational_roots": "[[1/6, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 5.2}
{"s": "6", "m": 6, "n": 6, "gcd": "Mat([6*bb - 1, 7])", "rational_roots": "[[1/6, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[112, 112, 112, 112]", "lamdeg": 6, "t": 5.5}
{"s": "7", "m": 2, "n": 7, "gcd": "Mat([7*bb - 1, 7])", "rational_roots": "[[1/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.4}
{"s": "7", "m": 3, "n": 7, "gcd": "Mat([7*bb - 1, 7])", "rational_roots": "[[1/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.8}
{"s": "7", "m": 4, "n": 7, "gcd": "Mat([7*bb - 1, 7])", "rational_roots": "[[1/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.9}
{"s": "7", "m": 5, "n": 7, "gcd": "Mat([7*bb - 1, 7])", "rational_roots": "[[1/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.4}
{"s": "7", "m": 6, "n": 7, "gcd": "Mat([7*bb - 1, 7])", "rational_roots": "[[1/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.7}


==> anc/code/famswapleft.jsonl <==
{"s": "1/8", "m": 2, "n": 8, "gcd": "Mat([bb - 8, 7])", "rational_roots": "[[8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 4.3}
{"s": "1/8", "m": 3, "n": 8, "gcd": "Mat([bb - 8, 7])", "rational_roots": "[[8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.5}
{"s": "1/8", "m": 4, "n": 8, "gcd": "Mat([bb - 8, 7])", "rational_roots": "[[8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 4.0}
{"s": "1/8", "m": 5, "n": 8, "gcd": "Mat([bb - 8, 7])", "rational_roots": "[[8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.3}
{"s": "1/8", "m": 6, "n": 8, "gcd": "Mat([bb - 8, 7])", "rational_roots": "[[8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.5}
{"s": "3/8", "m": 2, "n": 8, "gcd": "Mat([3*bb - 8, 7])", "rational_roots": "[[8/3, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 4.2}
{"s": "3/8", "m": 3, "n": 8, "gcd": "Mat([3*bb - 8, 7])", "rational_roots": "[[8/3, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.9}
{"s": "3/8", "m": 4, "n": 8, "gcd": "Mat([3*bb - 8, 7])", "rational_roots": "[[8/3, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 4.2}
{"s": "3/8", "m": 5, "n": 8, "gcd": "Mat([3*bb - 8, 7])", "rational_roots": "[[8/3, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.6}
{"s": "3/8", "m": 6, "n": 8, "gcd": "Mat([3*bb - 8, 7])", "rational_roots": "[[8/3, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.9}
{"s": "5/8", "m": 2, "n": 8, "gcd": "Mat([5*bb - 8, 7])", "rational_roots": "[[8/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 4.4}
{"s": "5/8", "m": 3, "n": 8, "gcd": "Mat([5*bb - 8, 7])", "rational_roots": "[[8/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.0}
{"s": "5/8", "m": 4, "n": 8, "gcd": "Mat([5*bb - 8, 7])", "rational_roots": "[[8/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 4.5}
{"s": "5/8", "m": 5, "n": 8, "gcd": "Mat([5*bb - 8, 7])", "rational_roots": "[[8/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.9}
{"s": "5/8", "m": 6, "n": 8, "gcd": "Mat([5*bb - 8, 7])", "rational_roots": "[[8/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.1}
{"s": "7/8", "m": 2, "n": 8, "gcd": "Mat([7*bb - 8, 7])", "rational_roots": "[[8/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 4.6}
{"s": "7/8", "m": 3, "n": 8, "gcd": "Mat([7*bb - 8, 7])", "rational_roots": "[[8/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.2}
{"s": "7/8", "m": 4, "n": 8, "gcd": "Mat([7*bb - 8, 7])", "rational_roots": "[[8/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 4.8}
{"s": "7/8", "m": 5, "n": 8, "gcd": "Mat([7*bb - 8, 7])", "rational_roots": "[[8/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.9}
{"s": "7/8", "m": 6, "n": 8, "gcd": "Mat([7*bb - 8, 7])", "rational_roots": "[[8/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.2}
{"s": "8/7", "m": 2, "n": 8, "gcd": "Mat([8*bb - 7, 7])", "rational_roots": "[[7/8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.2}
{"s": "8/7", "m": 3, "n": 8, "gcd": "Mat([8*bb - 7, 7])", "rational_roots": "[[7/8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.9}
{"s": "8/7", "m": 4, "n": 8, "gcd": "Mat([8*bb - 7, 7])", "rational_roots": "[[7/8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.2}
{"s": "8/7", "m": 5, "n": 8, "gcd": "Mat([8*bb - 7, 7])", "rational_roots": "[[7/8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.6}
{"s": "8/7", "m": 6, "n": 8, "gcd": "Mat([8*bb - 7, 7])", "rational_roots": "[[7/8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.9}
{"s": "8/5", "m": 2, "n": 8, "gcd": "Mat([8*bb - 5, 7])", "rational_roots": "[[5/8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.4}
{"s": "8/5", "m": 3, "n": 8, "gcd": "Mat([8*bb - 5, 7])", "rational_roots": "[[5/8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.1}
{"s": "8/5", "m": 4, "n": 8, "gcd": "Mat([8*bb - 5, 7])", "rational_roots": "[[5/8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.1}
{"s": "8/5", "m": 5, "n": 8, "gcd": "Mat([8*bb - 5, 7])", "rational_roots": "[[5/8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 4.5}
{"s": "8/5", "m": 6, "n": 8, "gcd": "Mat([8*bb - 5, 7])", "rational_roots": "[[5/8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 7.2}
{"s": "8/3", "m": 2, "n": 8, "gcd": "Mat([8*bb - 3, 7])", "rational_roots": "[[3/8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 4.9}
{"s": "8/3", "m": 3, "n": 8, "gcd": "Mat([8*bb - 3, 7])", "rational_roots": "[[3/8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 4.1}
{"s": "8/3", "m": 4, "n": 8, "gcd": "Mat([8*bb - 3, 7])", "rational_roots": "[[3/8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.8}
{"s": "8/3", "m": 5, "n": 8, "gcd": "Mat([8*bb - 3, 7])", "rational_roots": "[[3/8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.2}
{"s": "8/3", "m": 6, "n": 8, "gcd": "Mat([8*bb - 3, 7])", "rational_roots": "[[3/8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.1}
{"s": "8", "m": 2, "n": 8, "gcd": "Mat([8*bb - 1, 7])", "rational_roots": "[[1/8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 4.4}
{"s": "8", "m": 3, "n": 8, "gcd": "Mat([8*bb - 1, 7])", "rational_roots": "[[1/8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.0}
{"s": "8", "m": 4, "n": 8, "gcd": "Mat([8*bb - 1, 7])", "rational_roots": "[[1/8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.1}
{"s": "8", "m": 5, "n": 8, "gcd": "Mat([8*bb - 1, 7])", "rational_roots": "[[1/8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.8}
{"s": "8", "m": 6, "n": 8, "gcd": "Mat([8*bb - 1, 7])", "rational_roots": "[[1/8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.8}
{"s": "1/11", "m": 2, "n": 9, "gcd": "Mat([bb - 11, 7])", "rational_roots": "[[11, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.9}
{"s": "1/11", "m": 3, "n": 9, "gcd": "Mat([bb - 11, 7])", "rational_roots": "[[11, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.4}
{"s": "1/11", "m": 4, "n": 9, "gcd": "Mat([bb - 11, 7])", "rational_roots": "[[11, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.8}
{"s": "1/11", "m": 5, "n": 9, "gcd": "Mat([bb - 11, 7])", "rational_roots": "[[11, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 7.1}
{"s": "1/11", "m": 6, "n": 9, "gcd": "Mat([bb - 11, 7])", "rational_roots": "[[11, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 7.4}
{"s": "1/9", "m": 2, "n": 9, "gcd": "Mat([bb - 9, 7])", "rational_roots": "[[9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.3}
{"s": "1/9", "m": 3, "n": 9, "gcd": "Mat([bb - 9, 7])", "rational_roots": "[[9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 4.4}
{"s": "1/9", "m": 4, "n": 9, "gcd": "Mat([bb - 9, 7])", "rational_roots": "[[9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.2}
{"s": "1/9", "m": 5, "n": 9, "gcd": "Mat([bb - 9, 7])", "rational_roots": "[[9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.6}
{"s": "1/9", "m": 6, "n": 9, "gcd": "Mat([bb - 9, 7])", "rational_roots": "[[9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.3}
{"s": "2/9", "m": 2, "n": 9, "gcd": "Mat([2*bb - 9, 7])", "rational_roots": "[[9/2, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.4}
{"s": "2/9", "m": 3, "n": 9, "gcd": "Mat([2*bb - 9, 7])", "rational_roots": "[[9/2, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 4.4}
{"s": "2/9", "m": 4, "n": 9, "gcd": "Mat([2*bb - 9, 7])", "rational_roots": "[[9/2, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.3}
{"s": "2/9", "m": 5, "n": 9, "gcd": "Mat([2*bb - 9, 7])", "rational_roots": "[[9/2, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.8}
{"s": "2/9", "m": 6, "n": 9, "gcd": "Mat([2*bb - 9, 7])", "rational_roots": "[[9/2, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.4}
{"s": "4/9", "m": 2, "n": 9, "gcd": "Mat([4*bb - 9, 7])", "rational_roots": "[[9/4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.6}
{"s": "4/9", "m": 3, "n": 9, "gcd": "Mat([4*bb - 9, 7])", "rational_roots": "[[9/4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 4.6}
{"s": "4/9", "m": 4, "n": 9, "gcd": "Mat([4*bb - 9, 7])", "rational_roots": "[[9/4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.9}
{"s": "4/9", "m": 5, "n": 9, "gcd": "Mat([4*bb - 9, 7])", "rational_roots": "[[9/4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.9}
{"s": "4/9", "m": 6, "n": 9, "gcd": "Mat([4*bb - 9, 7])", "rational_roots": "[[9/4, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.9}
{"s": "5/9", "m": 2, "n": 9, "gcd": "Mat([5*bb - 9, 7])", "rational_roots": "[[9/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.7}
{"s": "5/9", "m": 3, "n": 9, "gcd": "Mat([5*bb - 9, 7])", "rational_roots": "[[9/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 4.7}
{"s": "5/9", "m": 4, "n": 9, "gcd": "Mat([5*bb - 9, 7])", "rational_roots": "[[9/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.7}
{"s": "5/9", "m": 5, "n": 9, "gcd": "Mat([5*bb - 9, 7])", "rational_roots": "[[9/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 7.0}
{"s": "5/9", "m": 6, "n": 9, "gcd": "Mat([5*bb - 9, 7])", "rational_roots": "[[9/5, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.8}
{"s": "7/11", "m": 2, "n": 9, "gcd": "Mat([7*bb - 11, 7])", "rational_roots": "[[11/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.6}
{"s": "7/11", "m": 3, "n": 9, "gcd": "Mat([7*bb - 11, 7])", "rational_roots": "[[11/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 7.4}
{"s": "7/11", "m": 4, "n": 9, "gcd": "Mat([7*bb - 11, 7])", "rational_roots": "[[11/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 7.8}
{"s": "7/11", "m": 5, "n": 9, "gcd": "Mat([7*bb - 11, 7])", "rational_roots": "[[11/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 8.3}
{"s": "7/11", "m": 6, "n": 9, "gcd": "Mat([7*bb - 11, 7])", "rational_roots": "[[11/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 8.6}
{"s": "7/9", "m": 2, "n": 9, "gcd": "Mat([7*bb - 9, 7])", "rational_roots": "[[9/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.7}
{"s": "7/9", "m": 3, "n": 9, "gcd": "Mat([7*bb - 9, 7])", "rational_roots": "[[9/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 4.8}
{"s": "7/9", "m": 4, "n": 9, "gcd": "Mat([7*bb - 9, 7])", "rational_roots": "[[9/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.6}
{"s": "7/9", "m": 5, "n": 9, "gcd": "Mat([7*bb - 9, 7])", "rational_roots": "[[9/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 7.1}
{"s": "7/9", "m": 6, "n": 9, "gcd": "Mat([7*bb - 9, 7])", "rational_roots": "[[9/7, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.8}
{"s": "8/9", "m": 2, "n": 9, "gcd": "Mat([8*bb - 9, 7])", "rational_roots": "[[9/8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.7}
{"s": "8/9", "m": 3, "n": 9, "gcd": "Mat([8*bb - 9, 7])", "rational_roots": "[[9/8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.7}
{"s": "8/9", "m": 4, "n": 9, "gcd": "Mat([8*bb - 9, 7])", "rational_roots": "[[9/8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 6.6}
{"s": "8/9", "m": 5, "n": 9, "gcd": "Mat([8*bb - 9, 7])", "rational_roots": "[[9/8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 6.9}
{"s": "8/9", "m": 6, "n": 9, "gcd": "Mat([8*bb - 9, 7])", "rational_roots": "[[9/8, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 5.8}
{"s": "9/8", "m": 2, "n": 9, "gcd": "Mat([9*bb - 8, 7])", "rational_roots": "[[8/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.6}
{"s": "9/8", "m": 3, "n": 9, "gcd": "Mat([9*bb - 8, 7])", "rational_roots": "[[8/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 6.0}
{"s": "9/8", "m": 4, "n": 9, "gcd": "Mat([9*bb - 8, 7])", "rational_roots": "[[8/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 4.5}
{"s": "9/8", "m": 5, "n": 9, "gcd": "Mat([9*bb - 8, 7])", "rational_roots": "[[8/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 6.7}
{"s": "9/8", "m": 6, "n": 9, "gcd": "Mat([9*bb - 8, 7])", "rational_roots": "[[8/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[113, 113, 113, 113]", "lamdeg": 6, "t": 6.2}
{"s": "9/7", "m": 2, "n": 9, "gcd": "Mat([9*bb - 7, 7])", "rational_roots": "[[7/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.5}
{"s": "9/7", "m": 3, "n": 9, "gcd": "Mat([9*bb - 7, 7])", "rational_roots": "[[7/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.2}
{"s": "9/7", "m": 4, "n": 9, "gcd": "Mat([9*bb - 7, 7])", "rational_roots": "[[7/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.6}
{"s": "9/7", "m": 5, "n": 9, "gcd": "Mat([9*bb - 7, 7])", "rational_roots": "[[7/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 7.1}
{"s": "9/7", "m": 6, "n": 9, "gcd": "Mat([9*bb - 7, 7])", "rational_roots": "[[7/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 7.4}
{"s": "11/7", "m": 2, "n": 9, "gcd": "Mat([11*bb - 7, 7])", "rational_roots": "[[7/11, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.5}
{"s": "11/7", "m": 3, "n": 9, "gcd": "Mat([11*bb - 7, 7])", "rational_roots": "[[7/11, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 7.1}
{"s": "11/7", "m": 4, "n": 9, "gcd": "Mat([11*bb - 7, 7])", "rational_roots": "[[7/11, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 7.4}
{"s": "11/7", "m": 5, "n": 9, "gcd": "Mat([11*bb - 7, 7])", "rational_roots": "[[7/11, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 8.0}
{"s": "11/7", "m": 6, "n": 9, "gcd": "Mat([11*bb - 7, 7])", "rational_roots": "[[7/11, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 8.3}
{"s": "9/5", "m": 2, "n": 9, "gcd": "Mat([9*bb - 5, 7])", "rational_roots": "[[5/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.6}
{"s": "9/5", "m": 3, "n": 9, "gcd": "Mat([9*bb - 5, 7])", "rational_roots": "[[5/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.1}
{"s": "9/5", "m": 4, "n": 9, "gcd": "Mat([9*bb - 5, 7])", "rational_roots": "[[5/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.5}
{"s": "9/5", "m": 5, "n": 9, "gcd": "Mat([9*bb - 5, 7])", "rational_roots": "[[5/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 4.7}
{"s": "9/5", "m": 6, "n": 9, "gcd": "Mat([9*bb - 5, 7])", "rational_roots": "[[5/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 7.4}
{"s": "9/4", "m": 2, "n": 9, "gcd": "Mat([9*bb - 4, 7])", "rational_roots": "[[4/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 4.3}
{"s": "9/4", "m": 3, "n": 9, "gcd": "Mat([9*bb - 4, 7])", "rational_roots": "[[4/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.7}
{"s": "9/4", "m": 4, "n": 9, "gcd": "Mat([9*bb - 4, 7])", "rational_roots": "[[4/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 4.6}
{"s": "9/4", "m": 5, "n": 9, "gcd": "Mat([9*bb - 4, 7])", "rational_roots": "[[4/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.7}
{"s": "9/4", "m": 6, "n": 9, "gcd": "Mat([9*bb - 4, 7])", "rational_roots": "[[4/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.0}
{"s": "9/2", "m": 2, "n": 9, "gcd": "Mat([9*bb - 2, 7])", "rational_roots": "[[2/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 4.2}
{"s": "9/2", "m": 3, "n": 9, "gcd": "Mat([9*bb - 2, 7])", "rational_roots": "[[2/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.4}
{"s": "9/2", "m": 4, "n": 9, "gcd": "Mat([9*bb - 2, 7])", "rational_roots": "[[2/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 4.9}
{"s": "9/2", "m": 5, "n": 9, "gcd": "Mat([9*bb - 2, 7])", "rational_roots": "[[2/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.2}
{"s": "9/2", "m": 6, "n": 9, "gcd": "Mat([9*bb - 2, 7])", "rational_roots": "[[2/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.7}
{"s": "9", "m": 2, "n": 9, "gcd": "Mat([9*bb - 1, 7])", "rational_roots": "[[1/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 4.6}
{"s": "9", "m": 3, "n": 9, "gcd": "Mat([9*bb - 1, 7])", "rational_roots": "[[1/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.1}
{"s": "9", "m": 4, "n": 9, "gcd": "Mat([9*bb - 1, 7])", "rational_roots": "[[1/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.4}
{"s": "9", "m": 5, "n": 9, "gcd": "Mat([9*bb - 1, 7])", "rational_roots": "[[1/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.9}
{"s": "9", "m": 6, "n": 9, "gcd": "Mat([9*bb - 1, 7])", "rational_roots": "[[1/9, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.1}
{"s": "11", "m": 2, "n": 9, "gcd": "Mat([11*bb - 1, 7])", "rational_roots": "[[1/11, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.1}
{"s": "11", "m": 3, "n": 9, "gcd": "Mat([11*bb - 1, 7])", "rational_roots": "[[1/11, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 5.7}
{"s": "11", "m": 4, "n": 9, "gcd": "Mat([11*bb - 1, 7])", "rational_roots": "[[1/11, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.0}
{"s": "11", "m": 5, "n": 9, "gcd": "Mat([11*bb - 1, 7])", "rational_roots": "[[1/11, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.4}
{"s": "11", "m": 6, "n": 9, "gcd": "Mat([11*bb - 1, 7])", "rational_roots": "[[1/11, \"none\"]]", "irr_factor_degs": "[]", "minordegs": "[114, 114, 114, 114]", "lamdeg": 6, "t": 6.7}


==> anc/code/first_coeff.py <==
# First radial coefficient: R1 = D^3 * lambda_1, lambda_1 = FL[1] (square-completed) + (1/2) gamma^T Ht^{-1} gamma.
# Compare with the explicit formula (1) of the extension note; check bidegree (3,3) and the conic restriction.
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(2000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('''Rone(av,bv,dv,mv) = my(Ht=[av+'W, mv*bv; mv*bv, mv*dv+mv*'V], adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]], det=matdet(Ht), gam=[B1+'W/2, B2+mv*'V/2]~);
   PsiGenJ(1,av,bv,dv,mv) + det^2 * (gam~*adj*gam)/2''')
pari('R1 = Rone(aa,bb,dd,mm)')
# the note's formula (1): X=W, Y=V, U=m(d+Y), Vd=-mb, Wd=a+X, g=B+X/2, h=C+mY/2, p=X(1+X), q=Y(1+Y), p2=p(1+2X), q2=q(1+2Y)
pari('''{my(X='W,Y='V,m=mm,a=aa,b=bb,d=dd,B=B1,C=B2, U=m*(d+Y), Vd=-m*b, Wd=a+X, g=B+X/2, h=C+m*Y/2, p=X*(1+X), q=Y*(1+Y), p2=p*(1+2*X), q2=q*(1+2*Y), D=U*Wd-Vd^2);
 R1doc = -(X+m*Y)/12*D^3 + (p*U+m^2*q*Wd)/4*D^2 + (g^2*U+2*g*h*Vd+h^2*Wd)/2*D^2
        - (g*(p*U^2+m^2*q*Vd*Wd) + h*(p*U*Vd+m^2*q*Wd^2))/2*D - (p2*U^2+m^3*q2*Wd^2)/8*D
        + 5/24*(p^2*U^3+m^4*q^2*Wd^3) + m^2*p*q*(U*Vd*Wd/4+Vd^3/6);}''')
print("formula (1) agrees with D^3*lambda_1 from formalells + completed square:", pari('R1 - R1doc == 0'))
print("bidegree of R1 (deg in X, deg in Y):", pari('[poldegree(R1,W), poldegree(R1,V)]'))
print("degree of lambda_1 in the propagator (power of D cleared):", pari('poldegree(subst(subst(subst(FL3[1],g11,lam*g11),g12,lam*g12),g22,lam*g22),lam)'))
pari('Qh = dd*(dd-1)*K^3 + mm*bb*(2*dd-1+bb)*K^2 + mm*bb*(2*aa-1+mm*bb)*K + mm*aa*(aa-1)')
pari('Rc = substvec(R1, [W,V], [-aa - K*bb, -dd - mm*bb/K])')
print("conic restriction: R1|_{D=0} + (5/24) m^4 b^3 Qhat(kappa)^2 / kappa^3 == 0 :", pari('Rc + 5/24*mm^4*bb^3*Qh^2/K^3 == 0'))
print("   (with kappa^3 in the numerator instead, as printed in the note):", pari('Rc + 5/24*mm^4*bb^3*Qh^2*K^3 == 0'))
print("b=0, X=-a: R1(-a,Y) == 5/24 a^2 (a-1)^2 m^3 (d+Y)^3 :", pari('substvec(R1,[bb,W],[0,-aa]) - 5/24*aa^2*(aa-1)^2*mm^3*(dd+V)^3 == 0'))
# corners of R1 (are they nonzero?) and of f_r = R1 - r D^3
pari('Dp = mm*((aa+W)*(dd+V)-mm*bb^2)')
for (i,k) in ((0,0),(3,0),(0,3),(3,3)):
    print(f"  [X^{i}Y^{k}] R1 =", pari(f'polcoef(polcoef(R1,{i},W),{k},V)'), "   [X^{i}Y^{k}] D^3 =", pari(f'polcoef(polcoef(Dp^3,{i},W),{k},V)'))
print("b=0 decoupling: R1|_{b=0} == m^3 (d+Y)^3 N1(a,B;X) + m^4 (a+X)^3 N1(d,C/m;Y):",
      pari('my(N1(A,be,X) = substvec(polcoef(R1,0,V), [bb,B2,aa,B1,W], [0,0,A,be,X]) / (mm*dd)^3); subst(R1,bb,0) - (mm^3*(dd+V)^3*N1(aa,B1,W) + mm^4*(aa+W)^3*N1(dd,B2/mm,V)) == 0'))
print("B2 endpoint identities (2): near", pari('my(N=substvec(polcoef(R1,0,V), [bb,B2,aa,B1,W], [0,0,A,be,Z]) / (mm*dd)^3); polcoef(N - be^2/(2*A)*(A+Z)^3,1,Z) + A^3/2*subst(bernpol(2),x,(be+1/2)/A) == 0'),
      " far", pari('my(N=substvec(polcoef(R1,0,V), [bb,B2,aa,B1,W], [0,0,A,be,Z]) / (mm*dd)^3); polcoef(N - (A+Z)^3/24,2,Z) - 1/2*subst(bernpol(2),x,be+A/2) == 0'))


==> anc/code/first_corners.py <==
import cypari2
pari=cypari2.Pari(); pari.allocatemem(1500*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('''Rone(av,bv,dv,mv) = my(Ht=[av+'W, mv*bv; mv*bv, mv*dv+mv*'V], adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]], det=matdet(Ht), gam=[B1+'W/2, B2+mv*'V/2]~);
   PsiGenJ(1,av,bv,dv,mv) + det^2 * (gam~*adj*gam)/2''')
pari('R1 = Rone(aa,bb,dd,mm); Dp = mm*((aa+W)*(dd+V)-mm*bb^2); Dl = aa*dd-mm*bb^2')
print("corner (0,0) of f_r vanishes iff r =", pari('factor(polcoef(polcoef(R1,0,W),0,V)/polcoef(polcoef(Dp^3,0,W),0,V))'))
print("corner (3,3) vanishes iff r =", pari('polcoef(polcoef(R1,3,W),3,V)/mm^3'), " i.e. c = 0")
print("corner (3,0) vanishes iff r =", pari('polcoef(polcoef(R1,3,W),0,V)/polcoef(polcoef(Dp^3,3,W),0,V)'))
print("corner (0,3) vanishes iff r =", pari('polcoef(polcoef(R1,0,W),3,V)/polcoef(polcoef(Dp^3,0,W),3,V)'))
# near corners next to (3,3): Bernoulli structure?  Compare with the top-edge polynomial structure of Psi_j (B_{j+1}); here j=1 -> B_2
pari('B2(x) = x^2 - x + 1/6')
pari('t33 = polcoef(polcoef(R1,3,W),2,V); u33 = polcoef(polcoef(R1,2,W),3,V)')
print("[X^3 Y^2] R1 =", pari('factor(t33)'))
print("[X^2 Y^3] R1 =", pari('factor(u33)'))


==> anc/code/first_known.py <==
# r = lambda_1(P) at the 38 known pairs: rationality, the normalization c = r - (1+m)/24, and gcd(f_r, Psi_2) = 1.
import cypari2, json
pari=cypari2.Pari(); pari.allocatemem(2000*10**6); pari('default(realprecision, 220)')
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('''Rone(av,bv,dv,mv) = my(Ht=[av+'W, mv*bv; mv*bv, mv*dv+mv*'V], adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]], det=matdet(Ht), gam=[B1+'W/2, B2+mv*'V/2]~);
   PsiGenJ(1,av,bv,dv,mv) + det^2 * (gam~*adj*gam)/2''')
pari('R1 = Rone(aa,bb,dd,mm); Ps2 = PsiGenJ(2,aa,bb,dd,mm); Dp = mm*((aa+W)*(dd+V)-mm*bb^2)')
exs = json.load(open('known_examples_0_7.json')) + json.load(open('known_examples_7_14.json'))
allok=True
for e in exs:
    a,b,d,m = e['a'],e['b'],e['d'],str(e['m'])
    # Nahm point to 200 digits by Newton iteration from the stored 12-digit values
    pari(f'a0={a}; b0={b}; d0={d}; m0={m}; z=[{e["x"]},{e["y"]}]~')
    pari('''for(it=1,60, my(x=z[1],y=z[2], F=[1-x-x^a0*y^b0, 1-y-x^(m0*b0)*y^d0]~,
        J=[-1-a0*x^(a0-1)*y^b0, -b0*x^a0*y^(b0-1); -m0*b0*x^(m0*b0-1)*y^d0, -1-d0*x^(m0*b0)*y^(d0-1)]); z = z - J^-1*F)''')
    res = pari('vecmax(abs([1-z[1]-z[1]^a0*z[2]^b0, 1-z[2]-z[1]^(m0*b0)*z[2]^d0]))')
    pari('X0 = z[1]/(1-z[1]); Y0 = z[2]/(1-z[2])')
    line=[]
    for (B,C) in e['shifts']:
        pari(f'lam1 = substvec(R1,[aa,bb,dd,mm,B1,B2,W,V],[a0,b0,d0,m0,{B},{C},X0,Y0]) / substvec(Dp,[aa,bb,dd,mm,W,V],[a0,b0,d0,m0,X0,Y0])^3')
        r = pari('bestappr(lam1, 10^6)'); err = pari('abs(lam1 - bestappr(lam1,10^6))')
        c = pari(f'{r} - (1+m0)/24')
        pari(f'fr = substvec(R1 - ({r})*Dp^3, [aa,bb,dd,mm,B1,B2],[a0,b0,d0,m0,{B},{C}]); P2 = substvec(Ps2,[aa,bb,dd,mm,B1,B2],[a0,b0,d0,m0,{B},{C}])')
        g = pari('gcd(fr, P2)'); gd = pari('poldegree(g,W)+poldegree(g,V)')
        ok = float(err) < 1e-150 and int(gd)==0; allok = allok and ok
        line.append(f"(B,C)=({B},{C}): r={r}, c={c}, |err|<1e-{int(pari(f'if({err}==0, 220, floor(-log({err})/log(10)))'))}, gcd(f_r,Psi2) deg {gd}")
    print(f"Ex{e['ex']} (a,b,d,m)=({a},{b},{d},{m}) Nahm residual {float(res):.1e} field deg {e['deg']}"); [print("   "+l) for l in line]
print("ALL 38: r rational to 150 digits and gcd(f_r,Psi_2)=1:", allok)


==> anc/code/first_res.py <==
# Res_Y(f_r, H_k) at s* = (7/3,-1/2,5/2,3,1/4,2/3), r = 1/7:  expected C3(X)^(2k) * R_{12k}(X), k = 2..5.
import cypari2, sys, time
pari=cypari2.Pari(); pari.allocatemem(2500*10**6)
src=open('rect.py').read().split("# a common factor")[0]
exec(src.split("\n",2)[2].replace("pari('FL4 = formalells(4)')","pari('FL5 = formalells(5)')"))
a,b,d,m,B,C,r = "7/3","-1/2","5/2","3","1/4","2/3","1/7"
for j in (1,2,3,4,5): pari(f'Q{j} = PsiL(FL5[{j}],{a},{b},{d},{m},{B},{C})')
pari(f'Ht=[{a}+W, {m}*{b}; {m}*{b}, {m}*{d}+{m}*V]; adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]]; Dp=matdet(Ht); gam=[{B}+W/2, {C}+{m}*V/2]~')
pari(f'R1 = Q1 + Dp^2*(gam~*adj*gam)/2; f = R1 - ({r})*Dp^3')
pari(f'Qh = {d}*({d}-1)*K^3 + {m}*{b}*(2*{d}-1+{b})*K^2 + {m}*{b}*(2*{a}-1+{m}*{b})*K + {m}*{a}*({a}-1); C3 = polresultant(Qh, W-(-{a}-K*{b}), K)')
print("Newt f_r = full square [0,3]^2:", all(pari(f'polcoef(polcoef(f,{i},W),{k},V)')!=0 for i in (0,3) for k in (0,3)), "; bidegree", pari('[poldegree(f,W),poldegree(f,V)]'))
print("C3 (up to scalar) =", pari('C3/content(C3)'))
u = {2:1,3:2,4:3,5:5}
for k in (2,3,4,5):
    pari(f'H = sum(j=2,{k}, [0,0,1,2,3,5][j+1]*Dp^({k}-j)*eval(Str("Q",j)))')
    t0=time.time(); pari('R = polresultant(f, H, V); F = factor(R)'); F=pari('F')
    parts=[]
    for i in range(len(F[0])):
        fac,e = F[0][i], int(F[1][i]); dg=int(pari(f'poldegree({fac})'))
        tag = 'conic' if int(pari(f'poldegree(gcd({fac},C3))'))>0 else ''
        parts.append(f"deg {dg}^{e}{' '+tag if tag else ''}")
    print(f"k={k}: Res_Y(f_r, H_{k}) total degree {int(pari('poldegree(R)'))} = " + " * ".join(parts) + f"   [MV(S3,P{3*k}) = {6*3*k}]  ({time.time()-t0:.0f}s)", flush=True)


==> anc/code/formal.gp <==
\\ formal ell_j in terms of p_k = Li_{-k}(x), q_k = Li_{-k}(y), propagator G=[g11,g12;g12,g22], v=(v1,v2)=G*gamma
h;t;s;
formalells(J) =
{ my(N=2*J, P1, P2, E1, E2, M, Z, L, D, T1 = t - h*'v1, T2 = s - h*'v2, P, Q);
  P = vector(N+3, k, eval(Str("p", k-1))); Q = vector(N+3, k, eval(Str("q", k-1)));
  my(pp(k) = P[k+1], qq(k) = Q[k+1]);
  P1 = sum(k=3, N+2, (-1)^(k+1)*pp(k-2)/k!*h^(k-2)*T1^k)
     + sum(k=2, N, 1/2*(-1)^k*pp(k-1)/k!*h^k*T1^k)
     + sum(p=1, J, sum(k=0, N-2*p, -bernfrac(p+1)/(p+1)!*(-1)^k*pp(p+k-1)/k!*h^(2*p+k)*T1^k)) + O(h^(N+1));
  P2 = sum(k=3, N+2, (-1)^(k+1)*'m^(k-1)*qq(k-2)/k!*h^(k-2)*T2^k)
     + sum(k=2, N, 1/2*(-'m)^k*qq(k-1)/k!*h^k*T2^k)
     + sum(p=1, J, sum(k=0, N-2*p, -bernfrac(p+1)/(p+1)!*'m^p*(-'m)^k*qq(p+k-1)/k!*h^(2*p+k)*T2^k)) + O(h^(N+1));
  D = 3*N;
  M = moments([g11,g12;g12,g22], D);
  E1 = exp(P1); E2 = exp(P2); Z = O(h^(N+1));
  for(i=0,D, my(Ai=polcoef(E1,i,t)); if(Ai==0,next);
    for(j=0,D-i, if((i+j)%2,next); my(Bj=polcoef(E2,j,s)); if(Bj==0,next); Z += Ai*Bj*M[i+1,j+1]));
  L = log(Z);
  for(j=0,J-1, if(polcoef(L,2*j+1,h)!=0, error("odd")));
  vector(J, j, polcoef(L, 2*j, h));
}
moments(G, D) =
{ my(M = matrix(D+1, D+1), g11=G[1,1], g12=G[1,2], g22=G[2,2]);
  for(i=0,D, for(j=0,D-i, if((i+j)%2, next); my(acc=0);
    forstep(r = i%2, min(i,j), 2, if((j-r)%2, next);
      acc += binomial(i,r)*binomial(j,r)*r!*dfact(i-r-1)*dfact(j-r-1)*g11^((i-r)/2)*g22^((j-r)/2)*g12^r);
    M[i+1,j+1] = acc)); M; }
dfact(n) = if(n<=0, 1, prod(k=0,(n-1)\2, n-2*k));


==> anc/code/fr_divides.py <==
# When does N1(A,beta;Z) - rho (A+Z)^3 divide N2(A,beta;Z) = Z(1+Z)M2(Z)?  (nondegenerate: rho != 1/24 and Z does not divide the cubic)
import cypari2
pari=cypari2.Pari(); pari.allocatemem(2500*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('''Rone(av,bv,dv,mv) = my(Ht=[av+'W, mv*bv; mv*bv, mv*dv+mv*'V], adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]], det=matdet(Ht), gam=[B1+'W/2, B2+mv*'V/2]~);
   PsiGenJ(1,av,bv,dv,mv) + det^2 * (gam~*adj*gam)/2''')
pari('R1 = Rone(aa,bb,dd,mm); P2 = PsiGenJ(2,aa,bb,dd,mm); Dp = mm*((aa+W)*(dd+V)-mm*bb^2); Dl = aa*dd-mm*bb^2')
pari('N1(A,be,X) = substvec(polcoef(R1,0,V), [bb,B2,aa,B1,W], [0,0,A,be,X]) / (mm*dd)^3')
pari('N2(A,be,X) = substvec(polcoef(P2,0,V), [bb,B2,aa,B1,W], [0,0,A,be,X]) / (mm*dd)^6')
# exact edge identities (constants included)
pari('Ab = Dl/dd; beb = B1 - bb*B2/dd; Al = Dl/aa; bel = (B2 - mm*bb*B1/aa)/mm')
print("bottom: [Y^0](R1 - r D^3) == (md)^3 [N1(Ab,bb;X) - (r - C^2/(2md)) (Ab+X)^3]:", pari('polcoef(R1 - r*Dp^3,0,V) - (mm*dd)^3*(N1(Ab,beb,W) - (r - B2^2/(2*mm*dd))*(Ab+W)^3) == 0'))
print("top:    [Y^3](R1 - r D^3) == m^3 [N1(a,B;X) - (r - m/24)(a+X)^3]:", pari('polcoef(R1 - r*Dp^3,3,V) - mm^3*(N1(aa,B1,W) - (r - mm/24)*(aa+W)^3) == 0'))
print("left:   [X^0](R1 - r D^3) == (am)^3 m [N1(Al,bl;Y) - (r/m - B^2/(2am))(Al+Y)^3]:", pari('polcoef(R1 - r*Dp^3,0,W) - (aa*mm)^3*mm*(N1(Al,bel,V) - (r/mm - B1^2/(2*aa*mm))*(Al+V)^3) == 0'))
print("right:  [X^3](R1 - r D^3) == m^4 [N1(d,C/m;Y) - ((r-1/24)/m)(d+Y)^3]:", pari('polcoef(R1 - r*Dp^3,3,W) - mm^4*(N1(dd,B2/mm,V) - ((r-1/24)/mm)*(dd+V)^3) == 0'))
# divisibility: H = N1 - rho (A+Z)^3 (cubic, lead 1/24 - rho), G = (1+Z) M2 (quartic)
pari('H = N1(A,be,Z) - rho*(A+Z)^3; M2 = N2(A,be,Z) / (Z*(1+Z)); G = (1+Z)*M2')
print("M2 polynomial in Z:", pari('type(M2)'), " deg", pari('poldegree(M2,Z)'), " lead(H) =", pari('polcoef(H,3,Z)'))
pari('Rm = divrem(G, H, Z)[2]')   # remainder w.r.t. Z
pari('c0 = numerator(polcoef(Rm,0,Z)); c1 = numerator(polcoef(Rm,1,Z)); c2 = numerator(polcoef(Rm,2,Z))')
print("remainder coefficient degrees in (A,be,rho):", [pari(f'[poldegree(c{i},A), poldegree(c{i},be), poldegree(c{i},rho)]') for i in range(3)])
# (the elimination itself is done case by case in fr_divides2.py, fr_divides3.py, fr_divides4.py)


==> anc/code/fr_divides2.py <==
# Solve: N1(A,be;Z) - rho (A+Z)^3 divides N2 = Z(1+Z)M2, with the cubic not divisible by Z and rho != 1/24.
# Case I : cubic = c*M2.   Case II : cubic = c*(1+Z)*q, q | M2.
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('''Rone(av,bv,dv,mv) = my(Ht=[av+'W, mv*bv; mv*bv, mv*dv+mv*'V], adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]], det=matdet(Ht), gam=[B1+'W/2, B2+mv*'V/2]~);
   PsiGenJ(1,av,bv,dv,mv) + det^2 * (gam~*adj*gam)/2''')
pari('R1 = Rone(aa,bb,dd,mm); P2 = PsiGenJ(2,aa,bb,dd,mm)')
pari('N1(A,be,X) = substvec(polcoef(R1,0,V), [bb,B2,aa,B1,W], [0,0,A,be,X]) / (mm*dd)^3')
pari('N2(A,be,X) = substvec(polcoef(P2,0,V), [bb,B2,aa,B1,W], [0,0,A,be,X]) / (mm*dd)^6')
pari('M2 = N2(A,be,Z) / (Z*(1+Z)); n = vector(4,k,polcoef(N1(A,be,Z),k-1,Z)); mc = vector(4,k,polcoef(M2,k-1,Z))')
print("M2 =", pari('M2'))
# ---- Case I: N1 - rho (A+Z)^3 - c M2 == 0 ----
pari('sol = matsolve([-1, -mc[4]; -3*A, -mc[3]], [-n[4]; -n[3]])')   # from Z^3 and Z^2 coefficients: n3 - rho - c*m3 = 0, n2 - 3A rho - c m2 = 0
pari('rhoI = sol[1,1]; cI = sol[2,1]')
pari('e1 = numerator(n[2] - 3*A^2*rhoI - cI*mc[2]); e2 = numerator(n[1] - A^3*rhoI - cI*mc[1])')
print("Case I equations bidegrees (A,be):", pari('[[poldegree(e1,A),poldegree(e1,be)],[poldegree(e2,A),poldegree(e2,be)]]'))
t0=time.time(); pari('RI = polresultant(e1, e2, be); FI = factor(RI)'); print(f"Case I: Res_be has degree {pari('poldegree(RI,A)')} in A ({time.time()-t0:.0f}s); factors (deg, mult):", pari('vector(matsize(FI)[1],k,[poldegree(FI[k,1],A),FI[k,2]])'))
print("Case I: rational roots A:", pari('my(v=[]); for(k=1,matsize(FI)[1], if(poldegree(FI[k,1],A)==1, v=concat(v,[-polcoef(FI[k,1],0,A)/polcoef(FI[k,1],1,A)]))); v'))
# ---- Case II: rho = N1(-1)/(A-1)^3, q = cubic/(1+Z) must divide M2 ----
pari('H2 = (A-1)^3*N1(A,be,Z) - subst(N1(A,be,Z),Z,-1)*(A+Z)^3; q = divrem(H2, 1+Z, Z)')
print("Case II: (1+Z) divides the cubic exactly:", pari('q[2] == 0'))
pari('qq = q[1]; lq = polcoef(qq,2,Z); rem = divrem(lq^2*M2, qq, Z)[2]; f0 = numerator(polcoef(rem,0,Z)); f1 = numerator(polcoef(rem,1,Z))'); print('lead coeff of q in Z:', pari('factor(lq)'))
print("Case II equations bidegrees (A,be):", pari('[[poldegree(f0,A),poldegree(f0,be)],[poldegree(f1,A),poldegree(f1,be)]]'))
t0=time.time(); pari('RII = polresultant(f0, f1, be); FII = factor(RII)'); print(f"Case II: Res_be has degree {pari('poldegree(RII,A)')} in A ({time.time()-t0:.0f}s); factors (deg, mult):", pari('vector(matsize(FII)[1],k,[poldegree(FII[k,1],A),FII[k,2]])'))
print("Case II: rational roots A:", pari('my(v=[]); for(k=1,matsize(FII)[1], if(poldegree(FII[k,1],A)==1, v=concat(v,[-polcoef(FII[k,1],0,A)/polcoef(FII[k,1],1,A)]))); v'))

# A = 1 separately for Case I: N1(1,be;Z) proportional to (1+Z)^3 ?
print("A=1, Case I: 24*N1(1,be;Z) =", pari('24*N1(1,be,Z)'), " -> proportional to (1+Z)^3 only if 12be^2 = 1 (irrational)")
print("---- A = 2/3 ----")
pari('g0 = subst(f0,A,2/3); g1 = subst(f1,A,2/3); gg = gcd(g0,g1)')
print("gcd of the two Case II equations at A=2/3, as a polynomial in be:", pari('factor(gg)'))
print("rational be:", pari('my(v=[]); F=factor(gg); for(k=1,matsize(F)[1], if(poldegree(F[k,1],be)==1, v=concat(v,[-polcoef(F[k,1],0,be)/polcoef(F[k,1],1,be)]))); v'))
for be in pari('my(v=[]); F=factor(gg); for(k=1,matsize(F)[1], if(poldegree(F[k,1],be)==1, v=concat(v,[-polcoef(F[k,1],0,be)/polcoef(F[k,1],1,be)]))); v'):
    pari(f'A0 = 2/3; b0 = {be}; rho0 = subst(N1(A0,b0,Z),Z,-1)/(A0-1)^3; H0 = N1(A0,b0,Z) - rho0*(A0+Z)^3; N20 = N2(A0,b0,Z)')
    print(f"  be = {be}: rho = {pari('rho0')}, cubic =", pari('factor(H0)'), "; divides N2:", pari('divrem(N20, H0, Z)[2] == 0'), "; N2 =", pari('factor(N20)'), "; cubic constant term nonzero:", pari('polcoef(H0,0,Z) != 0'), "; lead 1/24-rho nonzero:", pari('polcoef(H0,3,Z) != 0'))
print("---- A = -2, 2/3, -1/3, 0: only A>0 admissible; A=1 handled separately ----")


==> anc/code/fr_divides3.py <==
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('''Rone(av,bv,dv,mv) = my(Ht=[av+'W, mv*bv; mv*bv, mv*dv+mv*'V], adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]], det=matdet(Ht), gam=[B1+'W/2, B2+mv*'V/2]~);
   PsiGenJ(1,av,bv,dv,mv) + det^2 * (gam~*adj*gam)/2''')
pari('R1 = Rone(aa,bb,dd,mm); P2 = PsiGenJ(2,aa,bb,dd,mm); P3 = PsiGenJ(3,aa,bb,dd,mm)')
pari('N1(A,be,X) = substvec(polcoef(R1,0,V), [bb,B2,aa,B1,W], [0,0,A,be,X]) / (mm*dd)^3')
pari('N2(A,be,X) = substvec(polcoef(P2,0,V), [bb,B2,aa,B1,W], [0,0,A,be,X]) / (mm*dd)^6')
pari('N3(A,be,X) = substvec(polcoef(P3,0,V), [bb,B2,aa,B1,W], [0,0,A,be,X]) / (mm*dd)^9')
pari('M2 = N2(A,be,Z)/(Z*(1+Z)); n = vector(4,k,polcoef(N1(A,be,Z),k-1,Z)); mc = vector(4,k,polcoef(M2,k-1,Z))')
# Case I robustly: the 4x3 augmented matrix [ (A+Z)^3-coeffs , M2-coeffs | N1-coeffs ] must have rank <= 2
pari('Mx = matrix(4,3,i,j, if(j==1, polcoef((A+Z)^3,i-1,Z), if(j==2, mc[i], n[i])))')
pari('mins = vector(4, k, my(rows=setminus([1,2,3,4],[k])); numerator(matdet(matrix(3,3,i,j, Mx[rows[i],j]))))')
print("Case I minors bidegrees:", pari('vector(4,k,[poldegree(mins[k],A),poldegree(mins[k],be)])'))
pari('g12 = gcd(mins[1],mins[2]); RI = polresultant(mins[1]/g12, mins[2]/g12, be)')
print("gcd of first two minors:", pari('factor(g12)'))
print("Case I: rational A from Res(m1,m2) [after removing common factor]:", pari('my(F=factor(RI),v=[]); for(k=1,matsize(F)[1], if(poldegree(F[k,1],A)==1, v=concat(v,[-polcoef(F[k,1],0,A)/polcoef(F[k,1],1,A)]))); v'))
# on the common-factor locus and at the rational A's, check all four minors together
for Aval in ('2','1/2','2/3','3','1/3','3/2','4','1/4'):
    pari(f'gA = gcd(gcd(subst(mins[1],A,{Aval}),subst(mins[2],A,{Aval})),gcd(subst(mins[3],A,{Aval}),subst(mins[4],A,{Aval})))')
    print(f"  A={Aval}: common be-roots of all four minors:", pari('factor(gA)') if pari('poldegree(gA,be)')>0 else "none")
# common factor locus: all minors vanish there?
pari('cf = g12')
print("on the common factor of minors 1,2: do minors 3,4 vanish identically?", pari('[poldegree(gcd(cf,mins[3]),be), poldegree(gcd(cf,mins[4]),be)]'), " (degrees of gcd with the common factor)")
# Corollary 2.8: gcd(N2,N3) already equals the table entry (so gcd over j<=4 or j<=5 is the same)
for (A,be) in (('2','0'),('2','1'),('1/2','0'),('1/2','1/2'),('1','0'),('1','1/2'),('1','-1/2'),('1','1/3'),('2','1/3'),('3/2','1/4'),('5/2','-1/3')):
    print(f"  gcd(N2,N3) at (A,beta)=({A},{be}):", pari(f'factor(gcd(N2({A},{be},Z),N3({A},{be},Z)))'))


==> anc/code/fr_divides4.py <==
# Degenerate edges of f_r.  T1: rho = 1/24 (far corner zero): q = N1 - (A+Z)^3/24 quadratic, must divide Z(1+Z)M2.
# T2: rho = beta^2/(2A) (near corner zero): N1 - rho (A+Z)^3 = Z q', q' quadratic must divide (1+Z)M2.
import cypari2
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('''Rone(av,bv,dv,mv) = my(Ht=[av+'W, mv*bv; mv*bv, mv*dv+mv*'V], adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]], det=matdet(Ht), gam=[B1+'W/2, B2+mv*'V/2]~);
   PsiGenJ(1,av,bv,dv,mv) + det^2 * (gam~*adj*gam)/2''')
pari('R1 = Rone(aa,bb,dd,mm); P2 = PsiGenJ(2,aa,bb,dd,mm)')
pari('N1(A,be,X) = substvec(polcoef(R1,0,V), [bb,B2,aa,B1,W], [0,0,A,be,X]) / (mm*dd)^3')
pari('N2(A,be,X) = substvec(polcoef(P2,0,V), [bb,B2,aa,B1,W], [0,0,A,be,X]) / (mm*dd)^6')
pari('M2 = N2(A,be,Z)/(Z*(1+Z))')
def rational_roots(expr):
    return pari(f'my(F=factor({expr}),v=[]); for(k=1,matsize(F)[1], if(poldegree(F[k,1],A)==1, v=concat(v,[-polcoef(F[k,1],0,A)/polcoef(F[k,1],1,A)]))); v')
# ---- T1 ----
pari('q1 = N1(A,be,Z) - (A+Z)^3/24; l1 = polcoef(q1,2,Z)')
print("T1: quadratic q = N1 - (A+Z)^3/24, leading coeff =", pari('factor(l1)'))
# a quadratic with roots among {0,-1,roots of M2}: either q | (1+Z)M2 with q(0)!=0, or Z | q.  Handle: q divides Z(1+Z)M2 <=> remainder zero
pari('rem1 = divrem(l1^4*Z*(1+Z)*M2, q1, Z)[2]; h0 = numerator(polcoef(rem1,0,Z)); h1 = numerator(polcoef(rem1,1,Z)); g1 = gcd(h0,h1)')
print("T1: common factor of the two remainder coefficients:", pari('factor(g1)'))
print("T1: rational A from Res_be:", rational_roots('polresultant(h0/g1, h1/g1, be)'))
for Aval in ('2','1/2','2/3','3','1','3/2','1/3','4','1/4','5/2','2/5','1/6','6','5','1/5','3/4','4/3'):
    v = pari(f'my(F=factor(gcd(subst(h0,A,{Aval}),subst(h1,A,{Aval}))),v=[]); for(k=1,matsize(F)[1], if(poldegree(F[k,1],be)==1, v=concat(v,[-polcoef(F[k,1],0,be)/polcoef(F[k,1],1,be)]))); v')
    if len(v): print(f"   T1 at A={Aval}: rational be with q | N2:", v, " check:", [pari(f'my(qq=subst(subst(q1,A,{Aval}),be,{b})); [poldegree(qq,Z), divrem(subst(subst(N2(A,be,Z),A,{Aval}),be,{b}), qq, Z)[2]==0, factor(qq)]') for b in v])
# ---- T2 ----
pari('H2 = 2*A*N1(A,be,Z) - be^2*(A+Z)^3; qq2 = divrem(H2, Z, Z)')
print("T2: Z divides the cubic exactly:", pari('qq2[2]==0'), "; q' leading coeff =", pari('factor(polcoef(qq2[1],2,Z))'))
pari('q2 = qq2[1]; l2 = polcoef(q2,2,Z); rem2 = divrem(l2^4*(1+Z)*M2, q2, Z)[2]; k0 = numerator(polcoef(rem2,0,Z)); k1 = numerator(polcoef(rem2,1,Z)); g2 = gcd(k0,k1)')
print("T2: common factor:", pari('factor(g2)'))
print("T2: rational A from Res_be:", rational_roots('polresultant(k0/g2, k1/g2, be)'))
for Aval in ('2','1/2','2/3','3','1','3/2','1/3','4','1/4','5/2','2/5','1/6','6','5','1/5','3/4','4/3','12'):
    v = pari(f'my(F=factor(gcd(subst(k0,A,{Aval}),subst(k1,A,{Aval}))),v=[]); for(k=1,matsize(F)[1], if(poldegree(F[k,1],be)==1, v=concat(v,[-polcoef(F[k,1],0,be)/polcoef(F[k,1],1,be)]))); v')
    if len(v): print(f"   T2 at A={Aval}: rational be:", v, " check:", [pari(f'my(qq=subst(subst(q2,A,{Aval}),be,{b})); [poldegree(qq,Z), divrem(subst(subst(N2(A,be,Z),A,{Aval}),be,{b}), qq, Z)[2]==0, factor(qq)]') for b in v])


==> anc/code/fr_edges.py <==
# Edges of R1 and f_r as rank-one first numerators N1(A,beta;X) := R1(X,0)|_{b=0,C=0}/(md)^3.
import cypari2
pari=cypari2.Pari(); pari.allocatemem(2000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('''Rone(av,bv,dv,mv) = my(Ht=[av+'W, mv*bv; mv*bv, mv*dv+mv*'V], adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]], det=matdet(Ht), gam=[B1+'W/2, B2+mv*'V/2]~);
   PsiGenJ(1,av,bv,dv,mv) + det^2 * (gam~*adj*gam)/2''')
pari('R1 = Rone(aa,bb,dd,mm); P2 = PsiGenJ(2,aa,bb,dd,mm); Dp = mm*((aa+W)*(dd+V)-mm*bb^2); Dl = aa*dd-mm*bb^2')
pari('N1(A,be,X) = substvec(polcoef(R1,0,V), [bb,B2,aa,B1,W], [0,0,A,be,X]) / (mm*dd)^3')
pari('N2(A,be,X) = substvec(polcoef(P2,0,V), [bb,B2,aa,B1,W], [0,0,A,be,X]) / (mm*dd)^6')
print("N1(A,beta;X) =", pari('N1(A,be,X)'))
print("deg_X N1 =", pari('poldegree(N1(A,be,X),X)'), "; N2 divisible by X(1+X):", pari('N2(A,be,X) % (X*(1+X)) == 0'), "; deg N2 =", pari('poldegree(N2(A,be,X),X)'))
pari('Ab = Dl/dd; beb = B1 - bb*B2/dd; Al = Dl/aa; bel = (B2 - mm*bb*B1/aa)/mm')
print("bottom: [Y^0]R1 == (md)^3 N1(A_b,beta_b;X):", pari('polcoef(R1,0,V) - (mm*dd)^3*N1(Ab,beb,W) == 0'))
print("top:    [Y^3]R1 == m^3 N1(a,B;X) + m^4 (a+X)^3/24:", pari('polcoef(R1,3,V) - mm^3*N1(aa,B1,W) - mm^4*(aa+W)^3/24 == 0'))
print("left:   [X^0]R1 == (am)^3 m N1(A_l,beta_l;Y) + c(a+..)? test (am)^3*m*N1:", pari('polcoef(R1,0,W) - (aa*mm)^3*mm*N1(Al,bel,V) == 0'))
print("left:   [X^0]R1 == (am)^3 m N1(A_l,beta_l;Y) + a^3 m^3 (A_l+Y)^3/24 ?", pari('polcoef(R1,0,W) - (aa*mm)^3*mm*N1(Al,bel,V) - aa^3*mm^3*(Al+V)^3/24 == 0'))
print("right:  [X^3]R1 == m^4 N1(d,C/m;Y) + m^3 (d+Y)^3/24 ?", pari('polcoef(R1,3,W) - mm^4*N1(dd,B2/mm,V) - mm^3*(dd+V)^3/24 == 0'))
# compare with the known Psi_2 edge normalisations
print("Psi2 top == m^6 N2(a,B;X):", pari('polcoef(P2,6,V) - mm^6*N2(aa,B1,W) == 0'), "; Psi2 left == (am)^6 m^2 N2(A_l,beta_l;Y):", pari('polcoef(P2,0,W) - (aa*mm)^6*mm^2*N2(Al,bel,V) == 0'), "; Psi2 right == m^8 N2(d,C/m;Y):", pari('polcoef(P2,6,W) - mm^8*N2(dd,B2/mm,V) == 0'))
print("bottom residual /(md)^3 (A_b+X)^3 =", pari('factor((polcoef(R1,0,V) - (mm*dd)^3*N1(Ab,beb,W)) / ((mm*dd)^3*(Ab+W)^3))'))
print("left residual /((am)^3 m (A_l+Y)^3) =", pari('factor((polcoef(R1,0,W) - (aa*mm)^3*mm*N1(Al,bel,V)) / ((aa*mm)^3*mm*(Al+V)^3))'))


==> anc/code/gate11.py <==
# Exhaustive conic gate for (1,1) rectangles, exact throughout.
import sympy as sp, itertools, time
from fractions import Fraction as F
a,b,d,m,k,z,r5 = sp.symbols('a b d m k z r5')
phi=(1+r5)/2
R = {'-1':sp.Integer(-1),'phi':phi,'phibar':(1-r5)/2,'1/phi':(r5-1)/2,'-phi':-phi,'1':sp.Integer(1)}
typ={'-1':None,'phi':F(2),'phibar':F(2),'1/phi':F(1,2),'-phi':F(1,2),'1':F(1)}
def num5(e): return sp.nsimplify(e.subs(r5, sp.sqrt(5)))
def split5(p):
    """p in Q[r5,...] with r5^2=5 -> [rational part, sqrt5 part]"""
    p = sp.expand(p); p = sp.Poly(p, r5)
    c0 = sum((cf*5**(e//2) for (e,), cf in p.terms() if e%2==0), sp.Integer(0))
    c1 = sum((cf*5**((e-1)//2) for (e,), cf in p.terms() if e%2==1), sp.Integer(0))
    return [sp.expand(c0), sp.expand(c1)]
def exact_positive_point(Rb,Rt,Sr):
    """exists X>0, X!=Rt, with Sr*(X-Rb)/(X-Rt) > 0 ?  exact interval signs"""
    Rb,Rt,Sr = num5(Rb),num5(Rt),num5(Sr)
    crit = sorted({c for c in (Rb,Rt) if c.is_positive}, key=lambda c: float(c))
    pts = [sp.Integer(0)] + crit
    tests = [(pts[i]+pts[i+1])/2 for i in range(len(pts)-1)] + [pts[-1]+1]
    return any(sp.simplify(Sr*(t-Rb)/(t-Rt)).is_positive for t in tests if sp.simplify(t-Rt)!=0)
Qh = d*(d-1)*k**3 + m*b*(2*d-1+b)*k**2 + m*b*(2*a-1+m*b)*k + m*a*(a-1)
Delta = a*d - m*b**2
configs=[]
for rb,rt,sl,sr in itertools.product(R, repeat=4):
    Rb,Rt,Sl,Sr = (R[x] for x in (rb,rt,sl,sr))
    if split5(Rb-Rt)==[0,0] or split5(Rb*Sr-Rt*Sl)!=[0,0]: continue
    Ab,At,Al,Ar = (typ[x] for x in (rb,rt,sl,sr))
    if Ab is not None and At is not None and not Ab<At: continue
    if Al is not None and Ar is not None and not Al<Ar: continue
    if None not in (Ab,At,Al,Ar) and Ab*Ar!=At*Al: continue
    if not exact_positive_point(Rb,Rt,Sr): continue
    configs.append((rb,rt,sl,sr,Ab,At,Al,Ar))
print("exact (1,1) configurations:", len(configs), flush=True)
t0=time.time(); report=[]
for (rb,rt,sl,sr,Ab,At,Al,Ar) in configs:
    Rb,Rt,Sr=R[rb],R[rt],R[sr]
    X=-a-k*b; Y=-d-m*b/k
    q = sp.Poly(sp.expand(sp.together(k*((X-Rt)*Y - Sr*(X-Rb))).as_numer_denom()[0]), k)
    q2,q1,q0 = [q.coeff_monomial(k**i) for i in (2,1,0)]
    forced=[]
    if At is not None: forced.append(a-sp.nsimplify(At))
    if Ar is not None: forced.append(d-sp.nsimplify(Ar))
    if Ab is not None: forced.append(Delta-sp.nsimplify(Ab)*d)
    if Al is not None: forced.append(Delta-sp.nsimplify(Al)*a)
    Qk=sp.Poly(Qh,k)
    branches={}
    # G: q2 != 0, q0 != 0  ->  q | Qhat^2  (covers squarefree and double-root cases)
    rem = sp.Poly(sp.expand(Qh**2),k).prem(q)
    branches['generic'] = (list(rem.all_coeffs()), q2*q0)
    # Z1: q0 = 0, q2 != 0, q1 != 0 : nonzero root -q1/q2 must be a root of Qhat
    branches['k-factor'] = ([q0, sp.together(Qh.subs(k,-q1/q2)).as_numer_denom()[0]], q2*q1)
    # Z2: q2 = 0 (degree drop), q1 != 0, q0 != 0 : root -q0/q1
    branches['degree-drop'] = ([q2, sp.together(Qh.subs(k,-q0/q1)).as_numer_denom()[0]], q1*q0)
    # N: no nonzero finite root: q = c*k (q2=q0=0), or q constant (q2=q1=0), incl. q = 0
    branches['no-root-A'] = ([q2,q0], sp.Integer(1))
    branches['no-root-B'] = ([q2,q1], sp.Integer(1))
    out={}
    for name,(eqs,sat) in branches.items():
        polys=[]
        for p in forced+eqs:
            for c in split5(sp.expand(p)):
                if c!=0: polys.append(c)
        satp = sp.expand(z*b*m*a*d*Delta*sp.prod(split5(sat)[0:1] if split5(sat)[1]==0 else [1]) - 1) if True else None
        # saturate by b m a d Delta and by the branch nondegeneracy product (its norm over Q(sqrt5))
        s0,s1 = split5(sat); normsat = sp.expand(s0**2-5*s1**2)
        gb = sp.groebner(polys+[z*b*m*a*d*Delta*normsat-1], z,m,d,a,b, order='lex')
        g = [p for p in gb.exprs if not p.has(z)]
        out[name]= g
    report.append(((rb,rt,sl,sr),(Ab,At,Al,Ar),out))
print(f"Groebner analysis done in {time.time()-t0:.0f}s", flush=True)
import pickle; pickle.dump(report, open('gate11.pkl','wb'))
nonempty=[(c,e,n,g) for (c,e,o) in report for n,g in o.items() if g!=[1]]
print("nonempty (config, branch) pairs:", len(nonempty))
for c,e,n,g in nonempty: print("  ", c, n, g)


==> anc/code/gate11_branchC.py <==
# Exhaustive conic gate for (1,1) rectangles, exact throughout.
import sympy as sp, itertools, time
from fractions import Fraction as F
a,b,d,m,k,z,r5 = sp.symbols('a b d m k z r5')
phi=(1+r5)/2
R = {'-1':sp.Integer(-1),'phi':phi,'phibar':(1-r5)/2,'1/phi':(r5-1)/2,'-phi':-phi,'1':sp.Integer(1)}
typ={'-1':None,'phi':F(2),'phibar':F(2),'1/phi':F(1,2),'-phi':F(1,2),'1':F(1)}
def num5(e): return sp.nsimplify(e.subs(r5, sp.sqrt(5)))
def split5(p):
    """p in Q[r5,...] with r5^2=5 -> [rational part, sqrt5 part]"""
    p = sp.expand(p); p = sp.Poly(p, r5)
    c0 = sum((cf*5**(e//2) for (e,), cf in p.terms() if e%2==0), sp.Integer(0))
    c1 = sum((cf*5**((e-1)//2) for (e,), cf in p.terms() if e%2==1), sp.Integer(0))
    return [sp.expand(c0), sp.expand(c1)]
def exact_positive_point(Rb,Rt,Sr):
    """exists X>0, X!=Rt, with Sr*(X-Rb)/(X-Rt) > 0 ?  exact interval signs"""
    Rb,Rt,Sr = num5(Rb),num5(Rt),num5(Sr)
    crit = sorted({c for c in (Rb,Rt) if c.is_positive}, key=lambda c: float(c))
    pts = [sp.Integer(0)] + crit
    tests = [(pts[i]+pts[i+1])/2 for i in range(len(pts)-1)] + [pts[-1]+1]
    return any(sp.simplify(Sr*(t-Rb)/(t-Rt)).is_positive for t in tests if sp.simplify(t-Rt)!=0)
Qh = d*(d-1)*k**3 + m*b*(2*d-1+b)*k**2 + m*b*(2*a-1+m*b)*k + m*a*(a-1)
Delta = a*d - m*b**2
configs=[]
for rb,rt,sl,sr in itertools.product(R, repeat=4):
    Rb,Rt,Sl,Sr = (R[x] for x in (rb,rt,sl,sr))
    if split5(Rb-Rt)==[0,0] or split5(Rb*Sr-Rt*Sl)!=[0,0]: continue
    Ab,At,Al,Ar = (typ[x] for x in (rb,rt,sl,sr))
    if Ab is not None and At is not None and not Ab<At: continue
    if Al is not None and Ar is not None and not Al<Ar: continue
    if None not in (Ab,At,Al,Ar) and Ab*Ar!=At*Al: continue
    if not exact_positive_point(Rb,Rt,Sr): continue
    configs.append((rb,rt,sl,sr,Ab,At,Al,Ar))
print("exact (1,1) configurations:", len(configs), flush=True)

t0=time.time(); nonempty=0
for (rb,rt,sl,sr,Ab,At,Al,Ar) in configs:
    Rb,Rt,Sr=R[rb],R[rt],R[sr]
    X=-a-k*b; Y=-d-m*b/k
    q = sp.Poly(sp.expand(sp.together(k*((X-Rt)*Y - Sr*(X-Rb))).as_numer_denom()[0]), k)
    q2,q1,q0 = [q.coeff_monomial(k**i) for i in (2,1,0)]
    forced=[]
    if At is not None: forced.append(a-sp.nsimplify(At))
    if Ar is not None: forced.append(d-sp.nsimplify(Ar))
    if Ab is not None: forced.append(Delta-sp.nsimplify(Ab)*d)
    if Al is not None: forced.append(Delta-sp.nsimplify(Al)*a)
    polys=[c for p in forced+[q0,q1] for c in split5(sp.expand(p)) if c!=0]
    s0,s1=split5(q2); ns=sp.expand(s0**2-5*s1**2)
    gb=sp.groebner(polys+[z*b*m*a*d*Delta*ns-1], z,m,d,a,b, order='lex')
    g=[p for p in gb.exprs if not p.has(z)]
    if g!=[1]: nonempty+=1; print("NONEMPTY", (rb,rt,sl,sr), g)
print(f"branch q = c*k^2 (c != 0): {len(configs)} configurations, nonempty: {nonempty}  ({time.time()-t0:.0f}s)")


==> anc/code/gate_points_final.py <==
import cypari2, itertools
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3)')
exec(open('coprime.py').read().split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('P2s = PsiGenJ(2, aa, bb, dd, mm); P3s = PsiGenJ(3, aa, bb, dd, mm)')
eul=['0','1/2','-1/2']; half=['0','1/2']; two=['0','1']
# point 1: config 30, V orientation: left S1/2 (beta_l in {0,1/2}), right S1E (C/m Euler); a=2,b=1/5,d=1,m=25
# point 2: config 35, V orientation: left S1E (beta_l Euler), right S2 (C/m in {0,1}); a=1,b=-1/5,d=2,m=25
for (a,bv,dv,mv,Lset,Rset) in [('2','1/5','1','25',half,eul),('1','-1/5','2','25',eul,two)]:
    for bl,cm in itertools.product(Lset,Rset):
        C=f'({cm})*{mv}'; B=f'(({C}) - {mv}*({bl}))*({a})/({mv}*({bv}))'
        pari(f'w=[{a},{bv},{dv},{mv},{B},{C}]; p2=substvec(P2s,[aa,bb,dd,mm,B1,B2],w); p3=substvec(P3s,[aa,bb,dd,mm,B1,B2],w); G=gcd(p2,p3)')
        print(f"(a,b,d,m)=({a},{bv},{dv},{mv}) beta_l={bl:>4} C/m={cm:>4}: gcd(Psi2,Psi3) degree =", pari('poldegree(G,W)+poldegree(G,V)'))


==> anc/code/gate_thin.py <==
import sympy as sp, json, time, pickle, sys
from fractions import Fraction as F
a,b,d,m,k,z,r5,X,Y = sp.symbols('a b d m k z r5 X Y')
R = {'-1':sp.Integer(-1),'phi':(1+r5)/2,'phibar':(1-r5)/2,'1/phi':(r5-1)/2,'-phi':-(1+r5)/2,'1':sp.Integer(1)}
Aval={'S1/2':F(1,2),'S2':F(2),'S1':F(1),'S1E':F(1)}
rtype={'phi':'S2','phibar':'S2','1/phi':'S1/2','-phi':'S1/2','1':'S1E','-1':None}
def split5(p):
    p=sp.Poly(sp.expand(p),r5)
    c0=sum((cf*5**(e//2) for (e,),cf in p.terms() if e%2==0),sp.Integer(0)); c1=sum((cf*5**((e-1)//2) for (e,),cf in p.terms() if e%2==1),sp.Integer(0))
    return [sp.expand(c0),sp.expand(c1)]
def red5(p):
    s0,s1=split5(p); return sp.expand(s0+s1*r5)
Qh = d*(d-1)*k**3 + m*b*(2*d-1+b)*k**2 + m*b*(2*a-1+m*b)*k + m*a*(a-1)
Delta = a*d-m*b**2
def gate(Gam, subs, extra, free):
    """subs: dict eliminating a/d/m ; extra: remaining forced equations ; free: (b, u)"""
    u = free[1]
    Xk=-a-k*b; Yk=-d-m*b/k
    qexpr = sp.together(Gam.subs({X:Xk,Y:Yk})*k**sp.degree(Gam,Y)).subs(subs)
    qn = sp.together(qexpr).as_numer_denom()[0]
    q = sp.Poly(red5(qn), k)
    D=q.degree(); c=[red5(q.coeff_monomial(k**i)) for i in range(D+1)]
    Qs = sp.together(Qh.subs(subs)).as_numer_denom()[0]
    Dl = sp.together(Delta.subs(subs))
    comps=[]
    def run(eqs, sat):
        polys=[]
        for p in extra+eqs:
            for x in split5(sp.together(p).as_numer_denom()[0]):
                if x!=0: polys.append(sp.expand(x))
        ns=sp.Integer(1)
        for s_ in sat:
            s0,s1=split5(s_); ns*=sp.expand(s0**2-5*s1**2)
        satp = sp.expand(z*b*u*sp.together(Dl).as_numer_denom()[0]*ns-1)
        gb=sp.groebner(polys+[satp], z, u, b, order='lex')
        return [p for p in gb.exprs if not p.has(z)]
    for v in range(D+1):
        for e in range(v,D+1):
            eqs=[c[i] for i in range(v)]+[c[i] for i in range(e+1,D+1)]
            if e>v:
                qt=sp.Poly(sum(c[i]*k**(i-v) for i in range(v,e+1)),k)
                rem=sp.Poly(sp.expand(Qs**(e-v)),k).prem(qt)
                eqs+=[red5(x) for x in rem.all_coeffs()]
            g=run(eqs,[c[v],c[e]])
            if g!=[1]: comps.append(((v,e),[str(p) for p in g]))
    g=run(c,[sp.Integer(1)])
    if g!=[1]: comps.append((('q=0',),[str(p) for p in g]))
    return comps
thin=json.load(open('thin3.json'))
lo,hi=int(sys.argv[1]),int(sys.argv[2])
out={}
try: out=pickle.load(open('gate_thin.pkl','rb'))
except Exception: pass
t0=time.time()
for idx in range(lo,min(hi,len(thin))):
    if idx in out: continue
    (key,_,_) = thin[idx]; orient,tb,tt,G0,G1,s,o = key
    v1,v2 = (X,Y) if orient=='H' else (Y,X)
    P0=sp.prod([v1-R[r] for r in G0]); P1=sp.prod([v1-R[r] for r in G1])
    Gam=sp.expand(v2*P1 - R[s]*P0)
    if orient=='H': Ab,At=Aval[tb],Aval[tt]; Al=Aval[rtype[o]] if rtype[o] else None; Ar=Aval[rtype[s]] if rtype[s] else None
    else:           Al,Ar=Aval[tb],Aval[tt]; Ab=Aval[rtype[o]] if rtype[o] else None; At=Aval[rtype[s]] if rtype[s] else None
    if orient=='H':
        mexpr=(sp.nsimplify(At)-sp.nsimplify(Ab))*d/b**2
        subs={a:sp.nsimplify(At), m:mexpr}; free=(b,d); extra=[]
        if Al is not None: extra.append(d - sp.nsimplify(Al)*sp.nsimplify(At)/sp.nsimplify(Ab))
        if Ar is not None: extra.append(d - sp.nsimplify(Ar))
    else:
        mexpr=a*(sp.nsimplify(Ar)-sp.nsimplify(Al))/b**2
        subs={d:sp.nsimplify(Ar), m:mexpr}; free=(b,a); extra=[]
        if Ab is not None: extra.append(a - sp.nsimplify(Ab)*sp.nsimplify(Ar)/sp.nsimplify(Al))
        if At is not None: extra.append(a - sp.nsimplify(At))
    out[idx]=(key,gate(Gam,subs,extra,free),str(mexpr))
    pickle.dump(out,open('gate_thin.pkl','wb'))
    print(idx, key[:3], f"{time.time()-t0:.0f}s", [(br,[p[:70] for p in g]) for br,g in out[idx][1]], flush=True)


==> anc/code/gate_thin_pts.py <==
import sympy as sp, pickle
a,b,d,m = sp.symbols('a b d m')
o=pickle.load(open('gate_thin.pkl','rb'))
Aval={'S1/2':sp.Rational(1,2),'S2':2,'S1':1,'S1E':1}
cands=[]
for idx,(key,comps,mexpr) in sorted(o.items()):
    if not comps: continue
    orient=key[0]; u = d if orient=='H' else a
    for br,g in comps:
        G=[sp.sympify(p) for p in g]
        uni=[p for p in G if p.free_symbols<= {b}]
        dim = 'finite' if uni or any(p.free_symbols<= {u} for p in G) else 'POSITIVE-DIMENSIONAL'
        sols = sp.solve(G,[u,b],dict=True) if dim=='finite' else []
        rat=[s for s in sols if all(v.is_rational for v in s.values())]
        adm=[]
        for s in rat:
            bv=s[b]; uv=s[u]
            if bv==0: continue
            mv=sp.sympify(mexpr).subs({b:bv, u:uv})
            av = uv if orient=='V' else Aval[key[2]]; dv = uv if orient=='H' else Aval[key[2]]
            ok = mv.is_rational and mv>1 and av>0 and dv>0 and av*dv-mv*bv**2>0
            adm.append((dict(a=av,b=bv,d=dv,m=mv), ok))
        print(idx, key[:3], br, dim, "rational:", [(str(s)) for s in rat], "admissible:", [x for x,ok in adm if ok])
        cands += [(idx,key,x) for x,ok in adm if ok]
print("admissible candidate points:", cands)
pickle.dump(cands, open('gate_thin_cands.pkl','wb'))


==> anc/code/general_rank1.py <==
import cypari2
pari=cypari2.Pari(); pari.allocatemem(1500*10**6)
pari('read("formal.gp")'); pari('FL=formalells(2)'); pari('read("phi.gp")')
# general matrix (a, b, d, m), b symbolic; evaluate det(H)^6 * ell_2 at X = -(a+b), Y = -(d+m b), where det H = 0
pari('''Psi0(av, dv, mv) = { my(X = -(av+bb), Y = -(dv+mv*bb), Lx(k) = subst(Pw[k+1],'W,X), Ly(k) = subst(Pw[k+1],'W,Y),
   Ht = [av + X, mv*bb; mv*bb, mv*dv + mv*Y], adj = [Ht[2,2], -Ht[1,2]; -Ht[2,1], Ht[1,1]], e, E);
   if(Ht[1,1]*Ht[2,2]-Ht[1,2]^2 != 0, error("det != 0"));
   e = subst(FL[2],'m,mv);
   for(k=0,8, e = subst(e, eval(Str("p",k)), Lx(k)); e = subst(e, eval(Str("q",k)), Ly(k)));
   e = subst(subst(subst(e,g11,lam*adj[1,1]),g12,lam*adj[1,2]),g22,lam*adj[2,2]);
   my(v = lam*adj*[B1 + Lx(0)/2, B2 + mv*Ly(0)/2]~); E = subst(subst(e,v1,v[1]),v2,v[2]);
   polcoef(E, 6, lam) }''')
for (a,d,m) in [(3,2,2),('7/3','5/2',3),(1,4,5),('1/2','3/2',2)]:
    r = pari(f'Psi0({a},{d},{m})')
    print((a,d,m), " shift-independent:", pari(f'my(r=Psi0({a},{d},{m})); poldegree(r,B1)==0 && poldegree(r,B2)==0'), "  factor in b:", pari(f'factor(Psi0({a},{d},{m}))'))


==> anc/code/high.jsonl <==
{"M": "1/2,-1/2,3/2,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.16}
{"M": "1/2,0,3/2,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.08}
{"M": "1/2,1/2,3/2,2", "deg": 7, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.3}
{"M": "1/2,-1/2,5/2,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.84}
{"M": "1/2,0,5/2,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.31}
{"M": "1/2,1/2,5/2,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.89}
{"M": "1/2,-1/2,3,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.2}
{"M": "1/2,0,3,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.09}
{"M": "1/2,1/2,3,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.2}
{"M": "1/2,-1/2,4,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.44}
{"M": "1/2,0,4,2", "deg": 8, "r1": 4, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.16}
{"M": "1/2,1/2,4,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.44}
{"M": "1,-1,5/2,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.13}
{"M": "1,0,5/2,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.05}
{"M": "1,1/2,5/2,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.12}
{"M": "1,1,5/2,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.19}
{"M": "1,1/2,3,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.2}
{"M": "1,-1,7/2,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.33}
{"M": "1,-1/2,7/2,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.19}
{"M": "1,0,7/2,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.08}
{"M": "1,1/2,7/2,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.29}
{"M": "1,1,7/2,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.28}
{"M": "1,-1/2,4,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.33}
{"M": "1,1/2,4,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.15}
{"M": "3/2,-1/2,1/2,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.2}
{"M": "3/2,0,1/2,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.08}
{"M": "3/2,1/2,1/2,2", "deg": 7, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.28}
{"M": "3/2,-1,3/2,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.44}
{"M": "3/2,-1/2,3/2,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.43}
{"M": "3/2,1/2,3/2,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.27}
{"M": "3/2,1,3/2,2", "deg": 11, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.1}
{"M": "3/2,-1,2,2", "deg": 5, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.13}
{"M": "3/2,0,2,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.09}
{"M": "3/2,1/2,2,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.12}
{"M": "3/2,1,2,2", "deg": 5, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.13}
{"M": "3/2,1,5/2,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.48}
{"M": "3/2,-1,3,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.32}
{"M": "3/2,-1/2,3,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.52}
{"M": "3/2,0,3,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.21}
{"M": "3/2,1/2,3,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.53}
{"M": "3/2,1,3,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.2}
{"M": "3/2,-3/2,4,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.6}
{"M": "3/2,-1/2,4,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.7}
{"M": "3/2,0,4,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.36}
{"M": "3/2,1/2,4,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.65}
{"M": "3/2,1,4,2", "deg": 7, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.31}
{"M": "3/2,3/2,4,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.36}
{"M": "2,-1,3/2,2", "deg": 5, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.13}
{"M": "2,0,3/2,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.09}
{"M": "2,1/2,3/2,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.12}
{"M": "2,1,3/2,2", "deg": 5, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.13}
{"M": "2,-1/2,2,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.31}
{"M": "2,1/2,2,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.31}
{"M": "2,-3/2,5/2,2", "deg": 7, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.32}
{"M": "2,-1,5/2,2", "deg": 7, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.3}
{"M": "2,0,5/2,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.29}
{"M": "2,1/2,5/2,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.62}
{"M": "2,1,5/2,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.16}
{"M": "2,3/2,5/2,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.45}
{"M": "2,-3/2,3,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.46}
{"M": "2,-1/2,3,2", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.24}
{"M": "2,0,3,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.09}
{"M": "2,1/2,3,2", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.16}
{"M": "2,3/2,3,2", "deg": 7, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.32}
{"M": "2,-1,7/2,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.88}
{"M": "2,1,7/2,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.76}
{"M": "2,3/2,7/2,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.32}
{"M": "2,-3/2,4,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.83}
{"M": "2,-1,4,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.2}
{"M": "2,0,4,2", "deg": 8, "r1": 4, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.17}
{"M": "2,1,4,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.2}
{"M": "2,3/2,4,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.43}
{"M": "5/2,-1/2,1/2,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.85}
{"M": "5/2,0,1/2,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.26}
{"M": "5/2,1/2,1/2,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.87}
{"M": "5/2,-1,1,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.13}
{"M": "5/2,-1/2,1,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.14}
{"M": "5/2,0,1,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.04}
{"M": "5/2,1/2,1,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.12}
{"M": "5/2,1,1,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.19}
{"M": "5/2,-1,3/2,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.49}
{"M": "5/2,1,3/2,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.36}
{"M": "5/2,-3/2,2,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.3}
{"M": "5/2,-1,2,2", "deg": 7, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.3}
{"M": "5/2,-1/2,2,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.61}
{"M": "5/2,0,2,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.27}
{"M": "5/2,1,2,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.21}
{"M": "5/2,3/2,2,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.43}
{"M": "5/2,0,5/2,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.09}
{"M": "5/2,-3/2,3,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.62}
{"M": "5/2,-1,3,2", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.21}
{"M": "5/2,1,3,2", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.19}
{"M": "5/2,-2,4,2", "deg": 11, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.25}
{"M": "5/2,3/2,4,2", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.2}
{"M": "5/2,2,4,2", "deg": 9, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.65}
{"M": "3,-1/2,1/2,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.19}
{"M": "3,0,1/2,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.09}
{"M": "3,1/2,1/2,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.21}
{"M": "3,1/2,1,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.19}
{"M": "3,-1,3/2,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.3}
{"M": "3,-1/2,3/2,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.42}
{"M": "3,0,3/2,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.18}
{"M": "3,1/2,3/2,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.43}
{"M": "3,1,3/2,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.2}
{"M": "3,-3/2,2,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.48}
{"M": "3,-1/2,2,2", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.3}
{"M": "3,0,2,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.09}
{"M": "3,1/2,2,2", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.17}
{"M": "3,3/2,2,2", "deg": 7, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.29}
{"M": "3,-3/2,5/2,2", "deg": 9, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.65}
{"M": "3,-1,5/2,2", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.16}
{"M": "3,1/2,5/2,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.43}
{"M": "3,1,5/2,2", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.21}
{"M": "3,3/2,5/2,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.22}
{"M": "3,-2,3,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.13}
{"M": "3,-3/2,3,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.91}
{"M": "3,-1,3,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.3}
{"M": "3,1,3,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.23}
{"M": "3,3/2,3,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.64}
{"M": "3,2,3,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.14}
{"M": "3,-2,7/2,2", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.15}
{"M": "3,-3/2,7/2,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.72}
{"M": "3,-1/2,7/2,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.26}
{"M": "3,3/2,7/2,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.69}
{"M": "3,2,7/2,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.45}
{"M": "3,-2,4,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.14}
{"M": "3,0,4,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.38}
{"M": "3,1,4,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.88}
{"M": "7/2,-1,1,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.28}
{"M": "7/2,-1/2,1,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.33}
{"M": "7/2,0,1,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.08}
{"M": "7/2,1/2,1,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.28}
{"M": "7/2,1,1,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.3}
{"M": "7/2,-3/2,2,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.16}
{"M": "7/2,-1,2,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.94}
{"M": "7/2,1,2,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.86}
{"M": "7/2,1,5/2,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.12}
{"M": "7/2,-2,3,2", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.14}
{"M": "7/2,-3/2,3,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.58}
{"M": "7/2,3/2,3,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.55}
{"M": "7/2,0,7/2,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.2}
{"M": "7/2,2,4,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.54}
{"M": "7/2,5/2,4,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.63}
{"M": "4,-1/2,1/2,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.47}
{"M": "4,0,1/2,2", "deg": 8, "r1": 4, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.16}
{"M": "4,1/2,1/2,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.43}
{"M": "4,-1/2,1,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.48}
{"M": "4,-3/2,3/2,2", "deg": 9, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.66}
{"M": "4,-1/2,3/2,2", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.31}
{"M": "4,0,3/2,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.37}
{"M": "4,1/2,3/2,2", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.23}
{"M": "4,1,3/2,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.2}
{"M": "4,3/2,3/2,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.54}
{"M": "4,-3/2,2,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.83}
{"M": "4,-1,2,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.2}
{"M": "4,0,2,2", "deg": 8, "r1": 4, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.16}
{"M": "4,1,2,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.2}
{"M": "4,3/2,2,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.44}
{"M": "4,-2,5/2,2", "deg": 11, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.15}
{"M": "4,-3/2,5/2,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.44}
{"M": "4,3/2,5/2,2", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.1}
{"M": "4,2,5/2,2", "deg": 9, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.68}
{"M": "4,-2,3,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.14}
{"M": "4,-1,3,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.56}
{"M": "4,0,3,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.36}
{"M": "4,1/2,7/2,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.19}
{"M": "4,2,7/2,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.59}
{"M": "4,5/2,7/2,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.68}
{"M": "4,-2,4,2", "deg": 8, "r1": 4, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.47}
{"M": "4,2,4,2", "deg": 8, "r1": 4, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.47}
{"M": "4,5/2,4,2", "deg": 9, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.59}
{"M": "1/2,0,3/2,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.08}
{"M": "1/2,-1/2,2,3", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.32}
{"M": "1/2,1/2,2,3", "deg": 9, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.66}
{"M": "1/2,-1/2,5/2,3", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.12}
{"M": "1/2,0,5/2,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.29}
{"M": "1/2,1/2,5/2,3", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.13}
{"M": "1/2,-1/2,3,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.64}
{"M": "1/2,0,3,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.09}
{"M": "1/2,1/2,3,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.59}
{"M": "1/2,-1/2,7/2,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.25}
{"M": "1/2,1/2,7/2,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.24}
{"M": "1/2,0,4,3", "deg": 8, "r1": 4, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.17}
{"M": "1,1/2,1,3", "deg": 7, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.32}
{"M": "1,1/2,3/2,3", "deg": 7, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.29}
{"M": "1,1/2,2,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.2}
{"M": "1,-1/2,5/2,3", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.51}
{"M": "1,0,5/2,3", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.05}
{"M": "1,1/2,5/2,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.87}
{"M": "1,-1/2,3,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.92}
{"M": "1,1/2,3,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.53}
{"M": "1,-1/2,7/2,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.68}
{"M": "1,0,7/2,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.09}
{"M": "1,1,7/2,3", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.49}
{"M": "3/2,0,1/2,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.08}
{"M": "3/2,-1/2,1,3", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.14}
{"M": "3/2,1/2,1,3", "deg": 7, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.29}
{"M": "3/2,-1/2,2,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.88}
{"M": "3/2,0,2,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.09}
{"M": "3/2,1/2,2,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.65}
{"M": "3/2,-1,5/2,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.65}
{"M": "3/2,1/2,5/2,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.2}
{"M": "3/2,-1,3,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.28}
{"M": "3/2,0,3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.18}
{"M": "3/2,1,3,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.2}
{"M": "3/2,-1/2,7/2,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.59}
{"M": "3/2,1/2,7/2,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.62}
{"M": "3/2,1,7/2,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.86}
{"M": "3/2,-1,4,3", "deg": 9, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.61}
{"M": "3/2,0,4,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.37}
{"M": "3/2,1,4,3", "deg": 8, "r1": 4, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.49}
{"M": "2,-1/2,1/2,3", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.48}
{"M": "2,1/2,1/2,3", "deg": 9, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.66}
{"M": "2,-1/2,1,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.3}
{"M": "2,1/2,1,3", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.14}
{"M": "2,-1/2,3/2,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.87}
{"M": "2,0,3/2,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.09}
{"M": "2,1/2,3/2,3", "deg": 9, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.6}
{"M": "2,-1,5/2,3", "deg": 7, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.31}
{"M": "2,0,5/2,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.3}
{"M": "2,0,3,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.09}
{"M": "2,-1,7/2,3", "deg": 9, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.64}
{"M": "2,1,7/2,3", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.33}
{"M": "2,0,4,3", "deg": 8, "r1": 4, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.17}
{"M": "2,1,4,3", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.12}
{"M": "5/2,-1/2,1/2,3", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.14}
{"M": "5/2,0,1/2,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.27}
{"M": "5/2,1/2,1/2,3", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.13}
{"M": "5/2,-1/2,1,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.7}
{"M": "5/2,0,1,3", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.04}
{"M": "5/2,1/2,1,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.9}
{"M": "5/2,-1,3/2,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.63}
{"M": "5/2,-1/2,3/2,3", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.13}
{"M": "5/2,-1,2,3", "deg": 7, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.31}
{"M": "5/2,0,2,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.27}
{"M": "5/2,-1/2,5/2,3", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.15}
{"M": "5/2,0,5/2,3", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.09}
{"M": "5/2,1/2,5/2,3", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.21}
{"M": "5/2,1,5/2,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.06}
{"M": "5/2,-1,3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.65}
{"M": "5/2,1,3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.61}
{"M": "5/2,-3/2,7/2,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.84}
{"M": "5/2,3/2,7/2,3", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.43}
{"M": "3,-1/2,1/2,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.52}
{"M": "3,0,1/2,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.09}
{"M": "3,1/2,1/2,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.57}
{"M": "3,-1/2,1,3", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.28}
{"M": "3,1/2,1,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.57}
{"M": "3,-1,3/2,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.32}
{"M": "3,0,3/2,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.18}
{"M": "3,1,3/2,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.29}
{"M": "3,0,2,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.11}
{"M": "3,1/2,2,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.68}
{"M": "3,-1,5/2,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.75}
{"M": "3,1,5/2,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.65}
{"M": "3,-1,3,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.22}
{"M": "3,1,3,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.23}
{"M": "3,-1,4,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.65}
{"M": "3,-1/2,4,3", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.31}
{"M": "3,0,4,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.36}
{"M": "3,1,4,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.63}
{"M": "7/2,-1/2,1/2,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.25}
{"M": "7/2,1/2,1/2,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.25}
{"M": "7/2,-1,1,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.3}
{"M": "7/2,0,1,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.07}
{"M": "7/2,1,1,3", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.44}
{"M": "7/2,-1/2,3/2,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.64}
{"M": "7/2,1/2,3/2,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.66}
{"M": "7/2,1,3/2,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.73}
{"M": "7/2,-1,2,3", "deg": 9, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.73}
{"M": "7/2,1,2,3", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.46}
{"M": "7/2,-3/2,5/2,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.92}
{"M": "7/2,3/2,5/2,3", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.46}
{"M": "7/2,-3/2,7/2,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.56}
{"M": "7/2,0,7/2,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.2}
{"M": "7/2,3/2,7/2,3", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.16}
{"M": "7/2,2,4,3", "deg": 11, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.28}
{"M": "4,0,1/2,3", "deg": 8, "r1": 4, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.16}
{"M": "4,-1,3/2,3", "deg": 9, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.59}
{"M": "4,0,3/2,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.35}
{"M": "4,1,3/2,3", "deg": 8, "r1": 4, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.46}
{"M": "4,0,2,3", "deg": 8, "r1": 4, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.16}
{"M": "4,-1,3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.63}
{"M": "4,0,3,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.38}
{"M": "4,1/2,3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.42}
{"M": "4,1,3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.63}
{"M": "4,2,7/2,3", "deg": 11, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.21}
{"M": "4,-2,4,3", "deg": 7, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.32}
{"M": "1/3,0,2/3,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.19}
{"M": "1/3,-1/3,1,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.62}
{"M": "1/3,1/3,1,2", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.27}
{"M": "1/3,-1/3,4/3,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.59}
{"M": "1/3,0,4/3,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.4}
{"M": "1/3,-1/3,5/3,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.12}
{"M": "1/3,1/3,5/3,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.12}
{"M": "1/3,0,2,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.09}
{"M": "1/3,-1/3,8/3,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.44}
{"M": "1/3,1/3,8/3,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.45}
{"M": "2/3,0,1/3,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.2}
{"M": "2/3,-1/3,2/3,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.63}
{"M": "2/3,1/3,2/3,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.89}
{"M": "2/3,1/3,1,2", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.19}
{"M": "2/3,0,4/3,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.41}
{"M": "2/3,0,2,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.1}
{"M": "2/3,-2/3,7/3,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.33}
{"M": "2/3,-1/3,7/3,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.32}
{"M": "2/3,1/3,7/3,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.35}
{"M": "2/3,2/3,7/3,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.29}
{"M": "2/3,0,3,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.18}
{"M": "1,-1/3,1/3,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.66}
{"M": "1,1/3,1/3,2", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.06}
{"M": "1,-1/3,2/3,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.68}
{"M": "1,-2/3,1,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.72}
{"M": "1,-1/3,1,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.63}
{"M": "1,1/3,1,2", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.15}
{"M": "1,-2/3,4/3,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.69}
{"M": "1,1/3,4/3,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.65}
{"M": "1,0,5/3,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.05}
{"M": "1,-1,7/3,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.36}
{"M": "1,0,7/3,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.08}
{"M": "1,1,7/3,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.62}
{"M": "1,-1,8/3,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.5}
{"M": "1,0,8/3,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.11}
{"M": "1,1,8/3,2", "deg": 9, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.66}
{"M": "4/3,-1/3,1/3,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.63}
{"M": "4/3,0,1/3,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.38}
{"M": "4/3,0,2/3,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.36}
{"M": "4/3,-2/3,1,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.59}
{"M": "4/3,-1/3,1,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.59}
{"M": "4/3,1/3,1,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.19}
{"M": "4/3,-2/3,5/3,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.2}
{"M": "4/3,2/3,5/3,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.13}
{"M": "4/3,-1,2,2", "deg": 7, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.32}
{"M": "4/3,0,2,2", "deg": 8, "r1": 4, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.16}
{"M": "4/3,1,2,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.43}
{"M": "4/3,-2/3,8/3,2", "deg": 9, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.57}
{"M": "4/3,-1/3,8/3,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.87}
{"M": "4/3,1/3,8/3,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.87}
{"M": "4/3,2/3,8/3,2", "deg": 7, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.33}
{"M": "4/3,-1,3,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.87}
{"M": "4/3,0,3,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.38}
{"M": "4/3,1,3,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.63}
{"M": "5/3,-1/3,1/3,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.13}
{"M": "5/3,1/3,1/3,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.14}
{"M": "5/3,0,1,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.05}
{"M": "5/3,2/3,1,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.48}
{"M": "5/3,-2/3,4/3,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.2}
{"M": "5/3,-1/3,4/3,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.12}
{"M": "5/3,0,5/3,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.09}
{"M": "5/3,-1,2,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.43}
{"M": "5/3,0,2,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.28}
{"M": "5/3,1,2,2", "deg": 7, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.3}
{"M": "5/3,-4/3,7/3,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.59}
{"M": "5/3,-1/3,7/3,2", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.16}
{"M": "5/3,1/3,7/3,2", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.22}
{"M": "5/3,2/3,7/3,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.37}
{"M": "5/3,4/3,7/3,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.2}
{"M": "5/3,-1,3,2", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.16}
{"M": "5/3,1,3,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.59}
{"M": "2,0,1/3,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.1}
{"M": "2,0,2/3,2", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.1}
{"M": "2,-1,4/3,2", "deg": 7, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.32}
{"M": "2,0,4/3,2", "deg": 8, "r1": 4, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.17}
{"M": "2,2/3,4/3,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.67}
{"M": "2,1,4/3,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.47}
{"M": "2,-1,5/3,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.46}
{"M": "2,0,5/3,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.31}
{"M": "2,1/3,5/3,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.59}
{"M": "2,1,5/3,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.3}
{"M": "2,-1,7/3,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.85}
{"M": "2,-1/3,7/3,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.25}
{"M": "2,1,7/3,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.45}
{"M": "2,-1,8/3,2", "deg": 11, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.24}
{"M": "2,1,8/3,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.76}
{"M": "7/3,-2/3,2/3,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.31}
{"M": "7/3,-1/3,2/3,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.31}
{"M": "7/3,1/3,2/3,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.3}
{"M": "7/3,2/3,2/3,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.34}
{"M": "7/3,-1,1,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.34}
{"M": "7/3,0,1,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.08}
{"M": "7/3,1,1,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.17}
{"M": "7/3,1,4/3,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.42}
{"M": "7/3,-4/3,5/3,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.66}
{"M": "7/3,-2/3,5/3,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.16}
{"M": "7/3,-1/3,5/3,2", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.18}
{"M": "7/3,1/3,5/3,2", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.24}
{"M": "7/3,4/3,5/3,2", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.19}
{"M": "7/3,-1,2,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.87}
{"M": "7/3,1/3,2,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.04}
{"M": "7/3,1,2,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.46}
{"M": "7/3,0,7/3,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.22}
{"M": "7/3,-5/3,8/3,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.65}
{"M": "7/3,-4/3,8/3,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.58}
{"M": "7/3,-2/3,3,2", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.36}
{"M": "8/3,-1/3,1/3,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.46}
{"M": "8/3,1/3,1/3,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.47}
{"M": "8/3,-1,1,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.37}
{"M": "8/3,0,1,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.1}
{"M": "8/3,1,1,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.62}
{"M": "8/3,-2/3,4/3,2", "deg": 9, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.62}
{"M": "8/3,-1/3,4/3,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.85}
{"M": "8/3,1/3,4/3,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.89}
{"M": "8/3,2/3,4/3,2", "deg": 7, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.31}
{"M": "8/3,1,5/3,2", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.86}
{"M": "8/3,-1,2,2", "deg": 11, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.23}
{"M": "8/3,2/3,2,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.97}
{"M": "8/3,1,2,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.9}
{"M": "8/3,-5/3,7/3,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.56}
{"M": "8/3,-4/3,7/3,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.53}
{"M": "8/3,4/3,7/3,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.38}
{"M": "8/3,0,8/3,2", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.3}
{"M": "8/3,-1/3,3,2", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.83}
{"M": "3,0,2/3,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.18}
{"M": "3,-1,4/3,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.89}
{"M": "3,0,4/3,2", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.41}
{"M": "3,1,4/3,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.66}
{"M": "3,-1,5/3,2", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.2}
{"M": "3,1,5/3,2", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.64}
{"M": "3,2/3,7/3,2", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 2.7}
{"M": "3,1/3,8/3,2", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 2.25}
{"M": "1/3,0,2/3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.18}
{"M": "1/3,-1/3,4/3,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.61}
{"M": "1/3,0,4/3,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.39}
{"M": "1/3,-1/3,2,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.19}
{"M": "1/3,0,2,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.09}
{"M": "1/3,1/3,2,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.19}
{"M": "1/3,-1/3,3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.66}
{"M": "1/3,1/3,3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.57}
{"M": "2/3,0,1/3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.19}
{"M": "2/3,-1/3,2/3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.63}
{"M": "2/3,1/3,2/3,3", "deg": 11, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.19}
{"M": "2/3,0,4/3,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.39}
{"M": "2/3,-1/3,2,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.21}
{"M": "2/3,0,2,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.09}
{"M": "2/3,1/3,2,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.21}
{"M": "2/3,-2/3,3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.62}
{"M": "2/3,-1/3,3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.64}
{"M": "2/3,0,3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.18}
{"M": "2/3,1/3,3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.63}
{"M": "2/3,2/3,3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.6}
{"M": "1,-2/3,5/3,3", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.14}
{"M": "1,0,5/3,3", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.04}
{"M": "1,1/3,5/3,3", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.12}
{"M": "1,2/3,5/3,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.32}
{"M": "1,-2/3,2,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.22}
{"M": "1,-1/3,2,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.19}
{"M": "1,1/3,2,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.18}
{"M": "1,2/3,2,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.29}
{"M": "1,-1/3,7/3,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.28}
{"M": "1,0,7/3,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.08}
{"M": "1,1/3,7/3,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.3}
{"M": "1,2/3,7/3,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.27}
{"M": "1,-2/3,8/3,3", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.47}
{"M": "1,0,8/3,3", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.1}
{"M": "1,1/3,8/3,3", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.4}
{"M": "1,2/3,8/3,3", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.45}
{"M": "1,-2/3,3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.68}
{"M": "1,-1/3,3,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.44}
{"M": "1,1/3,3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.72}
{"M": "1,2/3,3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.66}
{"M": "4/3,-1/3,1/3,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.49}
{"M": "4/3,0,1/3,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.36}
{"M": "4/3,-1/3,2/3,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.59}
{"M": "4/3,0,2/3,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.36}
{"M": "4/3,1/3,2/3,3", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.2}
{"M": "4/3,-2/3,2,3", "deg": 7, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.3}
{"M": "4/3,0,2,3", "deg": 8, "r1": 4, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.16}
{"M": "4/3,1/3,2,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.3}
{"M": "4/3,2/3,2,3", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.14}
{"M": "4/3,-1,3,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.95}
{"M": "4/3,-2/3,3,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.99}
{"M": "4/3,-1/3,3,3", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.09}
{"M": "4/3,0,3,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.39}
{"M": "4/3,2/3,3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.64}
{"M": "4/3,1,3,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.89}
{"M": "5/3,-1/3,1,3", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.12}
{"M": "5/3,0,1,3", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.05}
{"M": "5/3,2/3,1,3", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.13}
{"M": "5/3,0,5/3,3", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.09}
{"M": "5/3,-1,2,3", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.43}
{"M": "5/3,-2/3,2,3", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.34}
{"M": "5/3,-1/3,2,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.63}
{"M": "5/3,0,2,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.28}
{"M": "5/3,1/3,2,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.63}
{"M": "5/3,2/3,2,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.19}
{"M": "5/3,1,2,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.39}
{"M": "5/3,-1,3,3", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.22}
{"M": "5/3,2/3,3,3", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.25}
{"M": "5/3,1,3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.61}
{"M": "2,-1/3,1/3,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.16}
{"M": "2,0,1/3,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.1}
{"M": "2,1/3,1/3,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.19}
{"M": "2,-1/3,2/3,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.2}
{"M": "2,0,2/3,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.09}
{"M": "2,1/3,2/3,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.2}
{"M": "2,-2/3,1,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.2}
{"M": "2,-1/3,1,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.18}
{"M": "2,1/3,1,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.16}
{"M": "2,2/3,1,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.27}
{"M": "2,-2/3,4/3,3", "deg": 7, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.29}
{"M": "2,0,4/3,3", "deg": 8, "r1": 4, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.17}
{"M": "2,1/3,4/3,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.27}
{"M": "2,-1,5/3,3", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.49}
{"M": "2,-2/3,5/3,3", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.4}
{"M": "2,-1/3,5/3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.61}
{"M": "2,0,5/3,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.33}
{"M": "2,1/3,5/3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.64}
{"M": "2,2/3,5/3,3", "deg": 6, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.23}
{"M": "2,1,5/3,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.92}
{"M": "2,-2/3,2,3", "deg": 9, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.59}
{"M": "2,-1/3,2,3", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.16}
{"M": "2,1/3,2,3", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.16}
{"M": "2,2/3,2,3", "deg": 8, "r1": 4, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.45}
{"M": "2,-1,7/3,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.94}
{"M": "2,-2/3,7/3,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.89}
{"M": "2,2/3,7/3,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.95}
{"M": "2,1,7/3,3", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.56}
{"M": "2,-1,8/3,3", "deg": 11, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.27}
{"M": "2,-2/3,8/3,3", "deg": 12, "r1": 4, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.64}
{"M": "2,-1/3,8/3,3", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.2}
{"M": "2,2/3,8/3,3", "deg": 12, "r1": 4, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.61}
{"M": "2,1,8/3,3", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.45}
{"M": "2,-4/3,3,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.54}
{"M": "7/3,-2/3,1,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.27}
{"M": "7/3,-1/3,1,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.28}
{"M": "7/3,0,1,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.08}
{"M": "7/3,1/3,1,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.3}
{"M": "7/3,1/3,5/3,3", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.96}
{"M": "7/3,-2/3,2,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.95}
{"M": "7/3,2/3,2,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.76}
{"M": "7/3,1,2,3", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.49}
{"M": "7/3,0,7/3,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.21}
{"M": "7/3,-4/3,3,3", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.5}
{"M": "7/3,1,3,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.62}
{"M": "7/3,4/3,3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.65}
{"M": "8/3,-2/3,1,3", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.45}
{"M": "8/3,0,1,3", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.1}
{"M": "8/3,1/3,1,3", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.33}
{"M": "8/3,2/3,1,3", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.45}
{"M": "8/3,2/3,4/3,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.35}
{"M": "8/3,-1,2,3", "deg": 11, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.15}
{"M": "8/3,-2/3,2,3", "deg": 12, "r1": 4, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.84}
{"M": "8/3,2/3,2,3", "deg": 12, "r1": 4, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.83}
{"M": "8/3,1,2,3", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.41}
{"M": "8/3,0,8/3,3", "deg": 8, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.35}
{"M": "8/3,4/3,3,3", "deg": 7, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.39}
{"M": "3,-1/3,1/3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.73}
{"M": "3,1/3,1/3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.72}
{"M": "3,-2/3,2/3,3", "deg": 9, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.72}
{"M": "3,-1/3,2/3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.7}
{"M": "3,0,2/3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.21}
{"M": "3,1/3,2/3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.67}
{"M": "3,2/3,2/3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.78}
{"M": "3,-2/3,1,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.75}
{"M": "3,-1/3,1,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.53}
{"M": "3,1/3,1,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.71}
{"M": "3,2/3,1,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.56}
{"M": "3,-1,4/3,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.0}
{"M": "3,-2/3,4/3,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.98}
{"M": "3,-1/3,4/3,3", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.33}
{"M": "3,0,4/3,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.42}
{"M": "3,1/3,4/3,3", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.35}
{"M": "3,2/3,4/3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.72}
{"M": "3,1,4/3,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.05}
{"M": "3,-1,5/3,3", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.28}
{"M": "3,-2/3,5/3,3", "deg": 9, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.69}
{"M": "3,2/3,5/3,3", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.21}
{"M": "3,1,5/3,3", "deg": 9, "r1": 3, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.73}
{"M": "3,-4/3,2,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.82}
{"M": "3,1/3,7/3,3", "deg": 10, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.49}
{"M": "3,1,7/3,3", "deg": 12, "r1": 2, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.89}
{"M": "3,4/3,7/3,3", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.44}
{"M": "3,4/3,8/3,3", "deg": 5, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 0.16}
{"M": "3,4/3,3,3", "deg": 11, "r1": 1, "l2": "none", "l123": "none", "l1234": "none", "pts": "[]", "t": 1.4}


==> anc/code/highdeg.py <==
import json, time, os, sys
from run import *
R=[json.loads(l) for l in open('box.jsonl')]
dmax=int(sys.argv[1])
todo=[r['M'] for r in R if 5<=r.get('deg',0)<=dmax]
done=set()
if os.path.exists('high.jsonl'):
    done=set(json.loads(l)['M'] for l in open('high.jsonl'))
todo=[s for s in todo if s not in done]
print(len(todo),"to do", flush=True)
f=open('high.jsonl','a')
for s in todo:
    t0=time.time()
    r = pari(f'iferr(alarm(120, sieveN({s},4,{dmax})), E, [-1, Str(E)])')
    if int(r[0])==-1: rec=dict(M=s, err=str(r[1])[:200])
    else: rec=dict(M=s, deg=int(r[0]), r1=int(r[1]), l2=str(r[2]), l123=str(r[3]), l1234=str(r[4][0]), pts=str(r[4][1])[:500])
    rec['t']=round(time.time()-t0,2)
    f.write(json.dumps(rec)+"\n"); f.flush()


==> anc/code/j4.py <==
import cypari2, time, random
pari=cypari2.Pari(); pari.allocatemem(3500*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")')
pari('Pw = vector(20); Pw[1] = W; for(k=2,20, Pw[k] = W*(1+W)*deriv(Pw[k-1],W))')
t0=time.time(); pari('FL4 = formalells(4)'); print(f"formal ell_2..ell_4: {time.time()-t0:.1f}s", flush=True)
# rank-one numerator N4
pari('''rk1L(L) = my(e = L); for(k=0,14, e = subst(e, eval(Str("q",k)), 0); e = subst(e, eval(Str("p",k)), Pw[k+1]));
   e = subst(subst(subst(e, v2, 0), g12, 0), g22, 0); e = subst(e, g11, 1/(AA+W)); e = subst(e, v1, (be + W/2)/(AA+W)); subst(e,'m,1)''')
t0=time.time(); pari('N4 = rk1L(FL4[4])*(AA+W)^12'); print(f"rank-one N4: {time.time()-t0:.1f}s; polynomial: {pari('type(N4)')}, deg_X = {pari('poldegree(N4,W)')}", flush=True)
pari('B5(z) = subst(bernpol(5),x,z)')
print("lowest  [X^1]N4 / (A^12 B5((beta+1/2)/A)) =", pari('polcoef(N4,1,W) / (AA^12*B5((be+1/2)/AA))'), flush=True)
print("highest [X^11]N4 / B5(beta + A/2)          =", pari('polcoef(N4,11,W) / B5(be + AA/2)'), flush=True)
print("gcd(N2,N3,N4)-type check: X(1+X) | N4 :", pari('type(N4/(W*(1+W)))=="t_POL"'), flush=True)


==> anc/code/j4b.py <==
import cypari2, time, random
pari=cypari2.Pari(); pari.allocatemem(3500*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")')
pari('Pw = vector(20); Pw[1] = W; for(k=2,20, Pw[k] = W*(1+W)*deriv(Pw[k-1],W))')
pari('FL4 = formalells(4)')
pari('''PsiL(L, J, av, bv, dv, mv) =
{ my(Lx(k) = subst(Pw[k+1],W,W), Ly(k) = subst(Pw[k+1],W,V),
     Ht = [av + W, mv*bv; mv*bv, mv*dv + mv*V], adj = [Ht[2,2], -Ht[1,2]; -Ht[2,1], Ht[1,1]], det = Ht[1,1]*Ht[2,2]-Ht[1,2]^2, e, E, v, Nl);
  e = subst(L,'m,mv);
  for(k=0,14, e = subst(e, eval(Str("p",k)), Lx(k)); e = subst(e, eval(Str("q",k)), Ly(k)));
  e = subst(subst(subst(e,g11,lam*adj[1,1]),g12,lam*adj[1,2]),g22,lam*adj[2,2]);
  v = lam*adj*[B1 + Lx(0)/2, B2 + mv*Ly(0)/2]~; E = subst(subst(e,v1,v[1]),v2,v[2]); Nl = poldegree(E,lam);
  [sum(k=0, Nl, polcoef(E,k,lam)*det^(Nl-k)), Nl] }''')
pari('B5(z) = subst(bernpol(5),x,z)')
for (a,b,d,m) in [('7/3','1/2','5/2',2),('3','-2/3','2',3)]:
    t0=time.time()
    r = pari(f'R = PsiL(FL4[4], 4, {a}, {b}, {d}, {m}); P4 = R[1]')
    print(f"(a,b,d,m)=({a},{b},{d},{m}): Psi4 computed in {time.time()-t0:.0f}s; propagator count {pari('R[2]')}; bidegree {pari('[poldegree(P4,W), poldegree(P4,V)]')}; total degree {pari('poldegree(substvec(P4,[W,V],[T*W,T*V]),T)')}", flush=True)
    pari(f'a0={a}; b0={b}; d0={d}; m0={m}; Del = a0*d0 - m0*b0^2')
    # rank-one numerator N4 at numeric (A, beta) : evaluate symbolic-free via rk1 at numeric A is expensive; instead compare corners and edge shapes
    print("   top-form (degree-23 part) / (X^11 Y^11):", pari('my(Q = substvec(P4,[W,V],[T*W,T*V]), D = poldegree(Q,T)); [D, polcoef(Q,D,T)/(W^11*V^11)]'), flush=True)
    print("   predicted:  c(12,11) = -m^16 B5(C/m + d/2)/120 , c(11,12) = -m^12 B5(B + a/2)/120  (as polynomials in B,C):", flush=True)
    print("   check c(12,11):", pari('polcoef(polcoef(P4,12,W),11,V) == -m0^16*B5(B2/m0 + d0/2)/120'),
          "  check c(11,12):", pari('polcoef(polcoef(P4,11,W),12,V) == -m0^12*B5(B1 + a0/2)/120'), flush=True)
    Ab, bb_, Al, bl = 'Del/d0', 'B1 - b0*B2/d0', 'Del/a0', '(B2 - m0*b0*B1/a0)/m0'
    print("   near corners:  c(1,0) == -(m d)^12 A_b^12 B5((beta_b+1/2)/A_b)/120 :", pari(f'polcoef(polcoef(P4,1,W),0,V) == -(m0*d0)^12*({Ab})^12*B5(({bb_}+1/2)/({Ab}))/120'),
          "   c(0,1) == -(a m)^12 m^4 A_l^12 B5((beta_l+1/2)/A_l)/120 :", pari(f'polcoef(polcoef(P4,0,W),1,V) == -(a0*m0)^12*m0^4*({Al})^12*B5(({bl}+1/2)/({Al}))/120'), flush=True)
    print("   far corners:   c(11,0) == -(m d)^12 B5(beta_b + A_b/2)/120 :", pari(f'polcoef(polcoef(P4,11,W),0,V) == -(m0*d0)^12*B5({bb_} + ({Ab})/2)/120'),
          "   c(0,11) == -(a m)^12 m^4 B5(beta_l + A_l/2)/120 :", pari(f'polcoef(polcoef(P4,0,W),11,V) == -(a0*m0)^12*m0^4*B5({bl} + ({Al})/2)/120'), flush=True)
    print("   near corners of top/right edges: c(1,12) == -m^12 a^12 B5((B+1/2)/a)/120 :", pari('polcoef(polcoef(P4,1,W),12,V) == -m0^12*a0^12*B5((B1+1/2)/a0)/120'),
          "   c(12,1) == -m^16 d^12 B5((C/m+1/2)/d)/120 :", pari('polcoef(polcoef(P4,12,W),1,V) == -m0^16*d0^12*B5((B2/m0+1/2)/d0)/120'), flush=True)


==> anc/code/j5.py <==
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(3500*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")')
pari('Pw = vector(24); Pw[1] = W; for(k=2,24, Pw[k] = W*(1+W)*deriv(Pw[k-1],W))')
t0=time.time(); pari('FL5 = formalells(5)'); print(f"formal ell_2..ell_5: {time.time()-t0:.1f}s", flush=True)
pari('''PsiL(L, av, bv, dv, mv) =
{ my(Lx(k) = subst(Pw[k+1],W,W), Ly(k) = subst(Pw[k+1],W,V),
     Ht = [av + W, mv*bv; mv*bv, mv*dv + mv*V], adj = [Ht[2,2], -Ht[1,2]; -Ht[2,1], Ht[1,1]], det = Ht[1,1]*Ht[2,2]-Ht[1,2]^2, e, E, v, Nl);
  e = subst(L,'m,mv);
  for(k=0,18, e = subst(e, eval(Str("p",k)), Lx(k)); e = subst(e, eval(Str("q",k)), Ly(k)));
  e = subst(subst(subst(e,g11,lam*adj[1,1]),g12,lam*adj[1,2]),g22,lam*adj[2,2]);
  v = lam*adj*[B1 + Lx(0)/2, B2 + mv*Ly(0)/2]~; E = subst(subst(e,v1,v[1]),v2,v[2]); Nl = poldegree(E,lam);
  [sum(k=0, Nl, polcoef(E,k,lam)*det^(Nl-k)), Nl] }''')
pari('B6(z) = subst(bernpol(6),x,z)')
for (a,b,d,m) in [('7/3','1/2','5/2',2),('3','-2/3','2',3)]:
    t0=time.time()
    pari(f'R = PsiL(FL5[5], {a}, {b}, {d}, {m}); P5 = R[1]')
    print(f"(a,b,d,m)=({a},{b},{d},{m}): Psi5 in {time.time()-t0:.0f}s; propagators {pari('R[2]')}; bidegree {pari('[poldegree(P5,W),poldegree(P5,V)]')}", flush=True)
    pari(f'a0={a}; b0={b}; d0={d}; m0={m}; Del = a0*d0 - m0*b0^2; Ab = Del/d0; bb_ = B1 - b0*B2/d0; Al = Del/a0; bl = (B2 - m0*b0*B1/a0)/m0')
    j=5; f=720
    checks = {
     'bottom near c(1,0)':  f'polcoef(polcoef(P5,1,W),0,V) == -(m0*d0)^15*Ab^15*B6((bb_+1/2)/Ab)/{f}',
     'bottom far  c(14,0)': f'polcoef(polcoef(P5,14,W),0,V) == (m0*d0)^15*B6(bb_ + Ab/2)/{f}',
     'left near   c(0,1)':  f'polcoef(polcoef(P5,0,W),1,V) == -(a0*m0)^15*m0^5*Al^15*B6((bl+1/2)/Al)/{f}',
     'left far    c(0,14)': f'polcoef(polcoef(P5,0,W),14,V) == (a0*m0)^15*m0^5*B6(bl + Al/2)/{f}',
     'top near    c(1,15)': f'polcoef(polcoef(P5,1,W),15,V) == -m0^15*a0^15*B6((B1+1/2)/a0)/{f}',
     'top far     c(14,15)':f'polcoef(polcoef(P5,14,W),15,V) == m0^15*B6(B1 + a0/2)/{f}',
     'right near  c(15,1)': f'polcoef(polcoef(P5,15,W),1,V) == -m0^20*d0^15*B6((B2/m0+1/2)/d0)/{f}',
     'right far   c(15,14)':f'polcoef(polcoef(P5,15,W),14,V) == m0^20*B6(B2/m0 + d0/2)/{f}',
    }
    print("   ", {k: int(pari(v)) for k,v in checks.items()}, flush=True)


==> anc/code/joint_check.py <==
# Affine common zeros of f_r, Psi_2, Psi_3 off the conic D = 0, via G = gcd(Res_Y(f,Psi2), Res_Y(f,Psi3)) with the
# X-coordinates of f cap {D=0} removed, and the common Y over each factor of G.
import cypari2, json
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
src=open('rect.py').read().split("# a common factor")[0]
exec(src.split("\n",2)[2].replace("pari('FL4 = formalells(4)')","pari('FL5 = formalells(5)')"))
def joint(a,b,d,m,B,C,r,label):
    for j in (1,2,3): pari(f'Q{j} = PsiL(FL5[{j}],{a},{b},{d},{m},{B},{C})')
    pari(f'Ht=[{a}+W, {m}*{b}; {m}*{b}, {m}*{d}+{m}*V]; adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]]; Dp=matdet(Ht); gam=[{B}+W/2, {C}+{m}*V/2]~')
    pari(f'f = Q1 + Dp^2*(gam~*adj*gam)/2 - ({r})*Dp^3')
    pari('R2 = polresultant(f, Q2, V); R3 = polresultant(f, Q3, V); G = gcd(R2, R3)')
    F = pari('factor(G)'); out=[]
    for i in range(len(F[0])):
        pari(f'fac = subst({F[0][i]}, W, tt); XK = Mod(tt, fac)')
        pari('fK = subst(substvec(f,[W],[XK]),V,yy); q2K = subst(substvec(Q2,[W],[XK]),V,yy); q3K = subst(substvec(Q3,[W],[XK]),V,yy); gy = gcd(gcd(fK,q2K),q3K)')
        dy = int(pari('poldegree(gy, yy)'))
        if dy <= 0: continue
        pari('gyr = gy/gcd(gy, deriv(gy,yy)); DK = subst(substvec(Dp,[W],[XK]),V,yy); gd = gcd(gyr, DK)')
        offconic = int(pari('poldegree(gyr, yy)')) - int(pari('poldegree(gd, yy)'))
        if offconic > 0:
            out.append(f"X root of {pari('subst(fac,tt,W)')} (degree {pari('poldegree(fac,tt)')}), common Y off the conic: {pari('lift((gyr/gd)/pollead(gyr/gd,yy))')}")
    print(f"{label}: common zeros of f_r, Psi2, Psi3 with D != 0:", out if out else "none")
pari('tt = varlower("tt")'); pari('yy = varhigher("yy")')
exs = json.load(open('known_examples_0_7.json')) + json.load(open('known_examples_7_14.json'))
rfirst = {1:'1/12',2:'1/24',3:'1/14',4:'3/56',5:'1/8',6:'1/24',7:'1/9',8:'1/18',9:'13/120',10:'17/120',11:'7/20',12:'23/20',13:'7/48',14:'3/16'}
for e in exs:
    B,C = e['shifts'][0]
    joint(e['a'],e['b'],e['d'],str(e['m']),B,C,rfirst[e['ex']], f"Ex{e['ex']:>2} (B,C)=({B},{C})")
joint("7/3","-1/2","5/2","3","1/4","2/3","1/7","generic s1, r=1/7")


==> anc/code/known_exact.py <==
# Exact verification at all 38 known pairs: the Nahm point lies in an explicit number field K (Nahm equations checked
# exactly after clearing exponent denominators), lambda_1(P) = R1/D^3 is a rational number, and gcd(f_r, Psi_2) = 1.
import cypari2, json
pari=cypari2.Pari(); pari.allocatemem(3000*10**6); pari('default(realprecision, 300)')
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('''Rone(av,bv,dv,mv) = my(Ht=[av+'W, mv*bv; mv*bv, mv*dv+mv*'V], adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]], det=matdet(Ht), gam=[B1+'W/2, B2+mv*'V/2]~);
   PsiGenJ(1,av,bv,dv,mv) + det^2 * (gam~*adj*gam)/2''')
pari('R1 = Rone(aa,bb,dd,mm); Ps2 = PsiGenJ(2,aa,bb,dd,mm); Dp = mm*((aa+W)*(dd+V)-mm*bb^2)')
exs = json.load(open('known_examples_0_7.json')) + json.load(open('known_examples_7_14.json'))
allok = True
for e in exs:
    a,b,d,m,deg = e['a'],e['b'],e['d'],str(e['m']),int(e['deg'])
    pari(f'a0={a}; b0={b}; d0={d}; m0={m}; z=[{e["x"]},{e["y"]}]~')
    pari('''for(it=1,80, my(x=z[1],y=z[2], F=[1-x-x^a0*y^b0, 1-y-x^(m0*b0)*y^d0]~,
        J=[-1-a0*x^(a0-1)*y^b0, -b0*x^a0*y^(b0-1); -m0*b0*x^(m0*b0-1)*y^d0, -1-d0*x^(m0*b0)*y^(d0-1)]); z = z - J^-1*F)''')
    pari('X0 = z[1]/(1-z[1]); Y0 = z[2]/(1-z[2])')
    pari(f'p = algdep(X0, {deg}); p = p/pollead(p)')
    pari(f'lv = lindep(concat([Y0], vector({deg}, k, X0^(k-1)))); v = -sum(k=1,{deg}, lv[k+1]*t^(k-1))/lv[1]')
    pari('p = subst(p, x, t); XK = Mod(t, p); YK = subst(v, t, XK); xK = XK/(1+XK); yK = YK/(1+YK)')
    pari('L = lcm([denominator(a0), denominator(b0), denominator(m0*b0), denominator(d0)])')
    nahm = pari('(1-xK)^L == xK^(a0*L)*yK^(b0*L) && (1-yK)^L == xK^(m0*b0*L)*yK^(d0*L)')
    embed = pari('abs(subst(lift(XK),t,X0) - X0) < 10^-250 && abs(subst(lift(YK),t,X0) - Y0) < 10^-250')
    irr = pari('polisirreducible(p)')
    for (B,C) in e['shifts']:
        pari(f'lamK = substvec(R1,[aa,bb,dd,mm,B1,B2,W,V],[a0,b0,d0,m0,{B},{C},XK,YK]) / substvec(Dp,[aa,bb,dd,mm,W,V],[a0,b0,d0,m0,XK,YK])^3')
        rat = pari('poldegree(lift(lamK),t) <= 0')
        r = pari('polcoef(lift(lamK),0,t)')
        pari(f'fr = substvec(R1 - ({r})*Dp^3, [aa,bb,dd,mm,B1,B2],[a0,b0,d0,m0,{B},{C}]); P2 = substvec(Ps2,[aa,bb,dd,mm,B1,B2],[a0,b0,d0,m0,{B},{C}])')
        gd = int(pari('my(g=gcd(fr,P2)); poldegree(g,W)+poldegree(g,V)'))
        ok = bool(nahm) and bool(embed) and bool(irr) and bool(rat) and gd == 0
        allok = allok and ok
        print(f"Ex{e['ex']:>2} (a,b,d,m)=({a},{b},{d},{m}) K=Q[t]/({pari('p')}), Y={pari('v')}; (B,C)=({B},{C}): r = {r}, c = {pari(f'{r}-(1+m0)/24')}; "
              f"Nahm exact {bool(nahm)}, real embedding {bool(embed)}, lambda_1 rational {bool(rat)}, gcd(f_r,Psi2) deg {gd}")
print("ALL 38 EXACT:", allok)


==> anc/code/known_examples.py <==
# Mizuno's 14 rank-two candidates with symmetrizer d=(1,m) (Mizuno, Table 1; numbering and shift lists as in
# Wang-Wang, TAMS 379 (2026), Examples 1-14).  Mizuno's A = [[a, b],[m b, d]], linear term (B, C).
# For each: Nahm point to 600 digits, field K = Q(x,y) and [K:Q], and Psi_2..Psi_5 at the Nahm point for every shift.
import cypari2, time, json
pari=cypari2.Pari(); pari.allocatemem(1500*10**6)
src=open('rect.py').read().split("# a common factor")[0]
exec(src.split("\n",2)[2].replace("pari('FL4 = formalells(4)')",""))
pari('FL5 = formalells(5)')
pari('default(realprecision, 600)')
EX = [
 (1, '2','1','2',2,   [('0','0'),('0','1'),('-1','-1'),('-1/2','0'),('1','2')], 'Bressoud; Cao--Wang', 'T4, k=1'),
 (2, '1','-1/2','1',2,[('0','0'),('-1/2','1'),('-1/2','0'),('-1/2','1/2'),('0','1')], 'Li--Wang', 'T1, k=-1'),
 (3, '1','1/2','1',2, [('0','0'),('0','1'),('1','1')], 'Li--Wang (Warnaar for b=0)', 'T1, k=1'),
 (4, '2','-1','2',2,  [('0','0'),('-1','2'),('1','0')], 'Wang--Wang', 'T4, k=-1'),
 (5, '4','2','4',3,   [('0','0')], 'Capparelli', ''),
 (6, '1','-1/2','1',3,[('0','0')], 'Wang--Wang', ''),
 (7, '2','1','2',3,   [('0','0'),('1','3'),('2','3')], 'Kanade--Russell mod 9: Mizuno 2026, Xia 2026', 'T5, k=1'),
 (8, '2','-1','2',3,  [('0','0'),('-1','3'),('1','0')], 'Wang--Wang conj.: Mizuno 2026, Xia 2026', 'T5, k=-1'),
 (9, '3','2','4',2,   [('-1/2','0'),('1/2','2')], 'Mizuno', ''),
 (10,'1','-1/2','3/4',2,[('-1/2','1/2'),('-1/2','1')], 'Wang--Wang', ''),
 (11,'3/2','1/2','1',2,[('-1','1'),('-1/2','0'),('0','1')], 'Mizuno', ''),
 (12,'1','-1/2','3/2',2,[('-3/2','5/2'),('-1/2','1/2'),('-1/2','3/2')], 'Wang--Wang', ''),
 (13,'3','1','2',4,   [('-1/2','0'),('3/2','4')], 'Kursungoz (Gollnitz--Gordon)', ''),
 (14,'1','-1/2','3/2',4,[('-1/2','1'),('-1/2','3')], 'Li--Wang', ''),
]
pari('''nahm(a,b,d,m) = my(s=0.,t=0.,x,y,F,J,dv);
  for(it=1,400, x=1/(1+exp(-s)); y=1/(1+exp(-t));
    F=[log(1-x)-a*log(x)-b*log(y), log(1-y)-m*b*log(x)-d*log(y)]~;
    J=[-x-a*(1-x), -b*(1-y); -m*b*(1-x), -y-d*(1-y)];
    dv=matsolve(J,F); s-=dv[1]; t-=dv[2]; if(normlp(dv)<10^(-590) && it>5, break));
  [1/(1+exp(-s)), 1/(1+exp(-t))]''')
pari('''minp(z) = my(P,F,best,bv,v); for(k=1,16, P=algdep(z,k); if(abs(subst(P,'x,z)) < 10^(-450),
     F=factor(P)[,1]; bv=oo; for(i=1,#F, v=abs(subst(F[i],'x,z)); if(v<bv, bv=v; best=F[i])); return([best,bv]))); [0,1]''')
pari('''fielddeg(x,y) = my(A=minp(x+2*y), B=minp(x+3*y), P=A[1], Q);
  Q = if(poldegree(P)==1, 'x, polredabs(P));
  [poldegree(P), poldegree(B[1]), Q, if(poldegree(P)==1, 1, nfdisc(Q)), A[2], polisirreducible(P)]''')
import sys
lo,hi=int(sys.argv[1]),int(sys.argv[2])
out=[]; t0=time.time()
for (n,a,b,d,m,shifts,src_,fam) in EX[lo:hi]:
    Delta = pari(f'{a}*{d}-{m}*({b})^2')
    pari(f'xy = nahm({a},{b},{d},{m}); x0=xy[1]; y0=xy[2]; X0=x0/(1-x0); Y0=y0/(1-y0)')
    res = pari(f'[abs(1-x0-x0^({a})*y0^({b})), abs(1-y0-x0^({m}*({b}))*y0^({d}))]')
    fd = pari('fielddeg(x0,y0)')
    worst = -10**9
    for (B,C) in shifts:
        for j in (2,3,4,5):
            pari(f'P = PsiL(FL5[{j}],{a},{b},{d},{m},{B},{C})')
            r = pari('my(v=abs(substvec(P,[W,V],[X0,Y0])), sc=0); forvec(e=[[0,poldegree(P,W)],[0,poldegree(P,V)]], sc+=abs(polcoef(polcoef(P,e[1],W),e[2],V))*X0^e[1]*Y0^e[2]); if(v==0,-600,log(v/sc)/log(10))')
            worst = max(worst, float(r))
    row = dict(ex=n, a=a, b=b, d=d, m=m, Delta=str(Delta), shifts=shifts, source=src_, family=fam,
               x=str(pari('x0')).split('E')[0][:14], y=str(pari('y0')).split('E')[0][:14],
               nahm_residual=float(pari(f'my(v=max({res[0]},{res[1]})); if(v==0,-700,log(v)/log(10))')),
               deg=int(fd[0]), deg_check=int(fd[1]), polred=str(fd[2]), disc=str(fd[3]),
               algdep_residual=float(pari(f'my(v={fd[4]}); if(v==0,-700,log(v)/log(10))')), irreducible=int(fd[5]),
               worst_log10_rel_Psi=worst)
    out.append(row)
    print(f"Ex{n:>2} (a,b,d,m)=({a},{b},{d},{m}) Delta={Delta}  x={row['x']} y={row['y']}  [K:Q]={row['deg']} (check {row['deg_check']}) "
          f"field {row['polred']} disc {row['disc']}  max log10|Psi_j|/scale over {len(shifts)} shifts, j=2..5: {worst:.0f}  ({time.time()-t0:.0f}s)", flush=True)
json.dump(out, open(f'known_examples_{lo}_{hi}.json','w'), indent=1)


==> anc/code/known_examples_0_7.json <==
[
 {
  "ex": 1,
  "a": "2",
  "b": "1",
  "d": "2",
  "m": 2,
  "Delta": "2",
  "shifts": [
   [
    "0",
    "0"
   ],
   [
    "0",
    "1"
   ],
   [
    "-1",
    "-1"
   ],
   [
    "-1/2",
    "0"
   ],
   [
    "1",
    "2"
   ]
  ],
  "source": "Bressoud; Cao--Wang",
  "family": "T4, k=1",
  "x": "0.666666666666",
  "y": "0.750000000000",
  "nahm_residual": -616.8104611154974,
  "deg": 1,
  "deg_check": 1,
  "polred": "x",
  "disc": "1",
  "algdep_residual": -615.3053111371776,
  "irreducible": 1,
  "worst_log10_rel_Psi": -616.0387572343515
 },
 {
  "ex": 2,
  "a": "1",
  "b": "-1/2",
  "d": "1",
  "m": 2,
  "Delta": "1/2",
  "shifts": [
   [
    "0",
    "0"
   ],
   [
    "-1/2",
    "1"
   ],
   [
    "-1/2",
    "0"
   ],
   [
    "-1/2",
    "1/2"
   ],
   [
    "0",
    "1"
   ]
  ],
  "source": "Li--Wang",
  "family": "T1, k=-1",
  "x": "0.333333333333",
  "y": "0.250000000000",
  "nahm_residual": -700.0,
  "deg": 1,
  "deg_check": 1,
  "polred": "x",
  "disc": "1",
  "algdep_residual": -615.6063411328415,
  "irreducible": 1,
  "worst_log10_rel_Psi": -616.1534696868237
 },
 {
  "ex": 3,
  "a": "1",
  "b": "1/2",
  "d": "1",
  "m": 2,
  "Delta": "1/2",
  "shifts": [
   [
    "0",
    "0"
   ],
   [
    "0",
    "1"
   ],
   [
    "1",
    "1"
   ]
  ],
  "source": "Li--Wang (Warnaar for b=0)",
  "family": "T1, k=1",
  "x": "0.554958132087",
  "y": "0.643104132107",
  "nahm_residual": -616.5094311198335,
  "deg": 3,
  "deg_check": 3,
  "polred": "x^3 - x^2 - 2*x + 1",
  "disc": "49",
  "algdep_residual": -614.7032511458495,
  "irreducible": 1,
  "worst_log10_rel_Psi": -616.3430357019749
 },
 {
  "ex": 4,
  "a": "2",
  "b": "-1",
  "d": "2",
  "m": 2,
  "Delta": "2",
  "shifts": [
   [
    "0",
    "0"
   ],
   [
    "-1",
    "2"
   ],
   [
    "1",
    "0"
   ]
  ],
  "source": "Wang--Wang",
  "family": "T4, k=-1",
  "x": "0.445041867912",
  "y": "0.356895867892",
  "nahm_residual": -616.0323098651138,
  "deg": 3,
  "deg_check": 3,
  "polred": "x^3 - x^2 - 2*x + 1",
  "disc": "49",
  "algdep_residual": -615.6063411328415,
  "irreducible": 1,
  "worst_log10_rel_Psi": -616.2290930309213
 },
 {
  "ex": 5,
  "a": "4",
  "b": "2",
  "d": "4",
  "m": 3,
  "Delta": "4",
  "shifts": [
   [
    "0",
    "0"
   ]
  ],
  "source": "Capparelli",
  "family": "",
  "x": "0.750000000000",
  "y": "0.888888888888",
  "nahm_residual": -616.6343698564418,
  "deg": 1,
  "deg_check": 1,
  "polred": "x",
  "disc": "1",
  "algdep_residual": -700.0,
  "irreducible": 1,
  "worst_log10_rel_Psi": -616.2438706144771
 },
 {
  "ex": 6,
  "a": "1",
  "b": "-1/2",
  "d": "1",
  "m": 3,
  "Delta": "1/4",
  "shifts": [
   [
    "0",
    "0"
   ]
  ],
  "source": "Wang--Wang",
  "family": "",
  "x": "0.250000000000",
  "y": "0.111111111111",
  "nahm_residual": -700.0,
  "deg": 1,
  "deg_check": 1,
  "polred": "x",
  "disc": "1",
  "algdep_residual": -614.5271598867939,
  "irreducible": 1,
  "worst_log10_rel_Psi": -615.7230191064228
 },
 {
  "ex": 7,
  "a": "2",
  "b": "1",
  "d": "2",
  "m": 3,
  "Delta": "1",
  "shifts": [
   [
    "0",
    "0"
   ],
   [
    "1",
    "3"
   ],
   [
    "2",
    "3"
   ]
  ],
  "source": "Kanade--Russell mod 9: Mizuno 2026, Xia 2026",
  "family": "T5, k=1",
  "x": "0.652703644666",
  "y": "0.815207469095",
  "nahm_residual": -700.0,
  "deg": 3,
  "deg_check": 3,
  "polred": "x^3 - 3*x - 1",
  "disc": "81",
  "algdep_residual": -700.0,
  "irreducible": 1,
  "worst_log10_rel_Psi": -616.2771244881267
 }
]

==> anc/code/known_examples_7_14.json <==
[
 {
  "ex": 8,
  "a": "2",
  "b": "-1",
  "d": "2",
  "m": 3,
  "Delta": "1",
  "shifts": [
   [
    "0",
    "0"
   ],
   [
    "-1",
    "3"
   ],
   [
    "1",
    "0"
   ]
  ],
  "source": "Wang--Wang conj.: Mizuno 2026, Xia 2026",
  "family": "T5, k=-1",
  "x": "0.347296355333",
  "y": "0.184792530904",
  "nahm_residual": -616.0323098651138,
  "deg": 3,
  "deg_check": 3,
  "polred": "x^3 - 3*x - 1",
  "disc": "81",
  "algdep_residual": -615.9073711285055,
  "irreducible": 1,
  "worst_log10_rel_Psi": -616.1106119059306
 },
 {
  "ex": 9,
  "a": "3",
  "b": "2",
  "d": "4",
  "m": 2,
  "Delta": "4",
  "shifts": [
   [
    "-1/2",
    "0"
   ],
   [
    "1/2",
    "2"
   ]
  ],
  "source": "Mizuno",
  "family": "",
  "x": "0.723606797749",
  "y": "0.854101966249",
  "nahm_residual": -616.2084011241695,
  "deg": 2,
  "deg_check": 2,
  "polred": "x^2 - x - 1",
  "disc": "5",
  "algdep_residual": -614.1011911545216,
  "irreducible": 1,
  "worst_log10_rel_Psi": -615.8821081260028
 },
 {
  "ex": 10,
  "a": "1",
  "b": "-1/2",
  "d": "3/4",
  "m": 2,
  "Delta": "1/4",
  "shifts": [
   [
    "-1/2",
    "1/2"
   ],
   [
    "-1/2",
    "1"
   ]
  ],
  "source": "Wang--Wang",
  "family": "",
  "x": "0.276393202250",
  "y": "0.145898033750",
  "nahm_residual": -615.9073711285055,
  "deg": 2,
  "deg_check": 2,
  "polred": "x^2 - x - 1",
  "disc": "5",
  "algdep_residual": -614.4022211501856,
  "irreducible": 1,
  "worst_log10_rel_Psi": -616.3352870302003
 },
 {
  "ex": 11,
  "a": "3/2",
  "b": "1/2",
  "d": "1",
  "m": 2,
  "Delta": "1",
  "shifts": [
   [
    "-1",
    "1"
   ],
   [
    "-1/2",
    "0"
   ],
   [
    "0",
    "1"
   ]
  ],
  "source": "Mizuno",
  "family": "",
  "x": "0.618033988749",
  "y": "0.618033988749",
  "nahm_residual": -616.5094311198335,
  "deg": 2,
  "deg_check": 2,
  "polred": "x^2 - x - 1",
  "disc": "5",
  "algdep_residual": -700.0,
  "irreducible": 1,
  "worst_log10_rel_Psi": -616.058140732933
 },
 {
  "ex": 12,
  "a": "1",
  "b": "-1/2",
  "d": "3/2",
  "m": 2,
  "Delta": "1",
  "shifts": [
   [
    "-3/2",
    "5/2"
   ],
   [
    "-1/2",
    "1/2"
   ],
   [
    "-1/2",
    "3/2"
   ]
  ],
  "source": "Wang--Wang",
  "family": "",
  "x": "0.381966011250",
  "y": "0.381966011250",
  "nahm_residual": -616.2084011241695,
  "deg": 2,
  "deg_check": 2,
  "polred": "x^2 - x - 1",
  "disc": "5",
  "algdep_residual": -615.3053111371776,
  "irreducible": 1,
  "worst_log10_rel_Psi": -615.9280284166183
 },
 {
  "ex": 13,
  "a": "3",
  "b": "1",
  "d": "2",
  "m": 4,
  "Delta": "2",
  "shifts": [
   [
    "-1/2",
    "0"
   ],
   [
    "3/2",
    "4"
   ]
  ],
  "source": "Kursungoz (Gollnitz--Gordon)",
  "family": "",
  "x": "0.707106781186",
  "y": "0.828427124746",
  "nahm_residual": -616.5094311198335,
  "deg": 2,
  "deg_check": 2,
  "polred": "x^2 - 2",
  "disc": "8",
  "algdep_residual": -614.4022211501856,
  "irreducible": 1,
  "worst_log10_rel_Psi": -616.7477314285813
 },
 {
  "ex": 14,
  "a": "1",
  "b": "-1/2",
  "d": "3/2",
  "m": 4,
  "Delta": "1/2",
  "shifts": [
   [
    "-1/2",
    "1"
   ],
   [
    "-1/2",
    "3"
   ]
  ],
  "source": "Li--Wang",
  "family": "",
  "x": "0.292893218813",
  "y": "0.171572875253",
  "nahm_residual": -615.9073711285055,
  "deg": 2,
  "deg_check": 2,
  "polred": "x^2 - 2",
  "disc": "8",
  "algdep_residual": -615.0042811415136,
  "irreducible": 1,
  "worst_log10_rel_Psi": -600.0
 }
]

==> anc/code/known_gcd.py <==
import cypari2, json
pari=cypari2.Pari(); pari.allocatemem(1500*10**6)
src=open('rect.py').read().split("# a common factor")[0]
exec(src.split("\n",2)[2].replace("pari('FL4 = formalells(4)')","pari('FL5 = formalells(5)')"))
EX = eval("[" + open('known_examples.py').read().split("EX = [")[1].split("]\npari('''nahm")[0] + "]")
tot=0; bad=[]
for (n,a,b,d,m,shifts,_,_) in EX:
    for (B,C) in shifts:
        pari(f'Q2=PsiL(FL5[2],{a},{b},{d},{m},{B},{C}); Q3=PsiL(FL5[3],{a},{b},{d},{m},{B},{C}); G=gcd(Q2,Q3)')
        fac = [str(f) for f in pari('if(poldegree(G,W)+poldegree(G,V)>0, factor(G)[,1], [])')]
        tot += 1
        if fac: bad.append((n,B,C,fac))
print("pairs checked:", tot)
for r in bad: print("  Ex", r[0], "shift", (r[1], r[2]), "common factors of Psi2, Psi3:", r[3])


==> anc/code/l3curve.py <==
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")')
t0=time.time(); pari('FL3 = formalells(3)'); print(f"formal ell_3: {time.time()-t0:.1f}s", flush=True)
pari('L3 = FL3[3]')
print("max propagator count in ell_3:", pari('my(e=substvec(L3,[g11,g12,g22,v1,v2],[T*g11,T*g12,T*g22,T*v1,T*v2])); poldegree(e,T)'), flush=True)
pari('''Psi3Curve(av, dv, mv, bv, kv) =
{ my(X = -av - kv*bv, Y = -dv - (mv/kv)*bv, Lx(k) = subst(Pw[k+1],'W,X), Ly(k) = subst(Pw[k+1],'W,Y),
     Ht = [av + X, mv*bv; mv*bv, mv*dv + mv*Y], adj = [Ht[2,2], -Ht[1,2]; -Ht[2,1], Ht[1,1]], e, E, v, N);
  e = subst(L3,'m,mv);
  for(k=0,10, e = subst(e, eval(Str("p",k)), Lx(k)); e = subst(e, eval(Str("q",k)), Ly(k)));
  e = subst(subst(subst(e,g11,lam*adj[1,1]),g12,lam*adj[1,2]),g22,lam*adj[2,2]);
  v = lam*adj*[B1 + Lx(0)/2, B2 + mv*Ly(0)/2]~; E = subst(subst(e,v1,v[1]),v2,v[2]); N = poldegree(E,lam);
  [polcoef(E, N, lam), N] }''')
t0=time.time(); pari('R3 = Psi3Curve(aa, dd, mm, bb, kk)'); print(f"Psi3 on rank-one curve, fully symbolic: {time.time()-t0:.1f}s; lambda-degree {pari('R3[2]')}", flush=True)
pari('F3 = R3[1]')
print("shift-independent:", pari('poldegree(F3,B1)==0 && poldegree(F3,B2)==0'), flush=True)
pari('G3 = F3 * kk^R3[2]')
print("b-adic order:", pari('my(o=0); while(substvec(G3/bb^(o+1),[aa,dd,mm,kk],[2/3,5/7,3,11/13])*0==0 && type(substvec(G3/bb^(o+1),[aa,dd,mm,kk],[2/3,5/7,3,11/13]))!="t_RFRAC", o++); o'), flush=True)
pari('H3 = G3/bb^9; c3 = content(H3); H3 = H3/c3')
print("content:", pari('c3'))
pari('Qh = kk^3*dd*(dd-1) + kk^2*mm*bb*(2*dd-1+bb) + kk*mm*bb*(2*aa-1+mm*bb) + mm*aa*(aa-1)')
print("degrees of H3 (a,b,d,m,k):", pari('[poldegree(H3,aa),poldegree(H3,bb),poldegree(H3,dd),poldegree(H3,mm),poldegree(H3,kk)]'))
for e in (6,5,4,3,2,1):
    r = pari(f'my(q = H3/Qh^{e}); type(substvec(q,[aa,bb,dd,mm,kk],[2/3,3/5,5/7,3,11/13]))!="t_RFRAC"')
    if int(r):
        print(f"Qhat^{e} divides H3;  cofactor:", flush=True)
        pari(f'Cf = H3/Qh^{e}')
        print("   degrees (a,b,d,m,k):", pari('[poldegree(Cf,aa),poldegree(Cf,bb),poldegree(Cf,dd),poldegree(Cf,mm),poldegree(Cf,kk)]'))
        for (a,d,m) in [(3,2,2),(1,4,5)]:
            print(f"   cofactor at a={a},d={d},m={m}:", pari(f'factor(substvec(Cf,[aa,dd,mm],[{a},{d},{m}]))'))
        break


==> anc/code/lines2.py <==
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3)')
exec(open('coprime.py').read().split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('P2s = PsiGenJ(2, aa, bb, dd, mm); P3s = PsiGenJ(3, aa, bb, dd, mm)')
pari('''rk1j(j) = my(e = FL3[j]); for(k=0,10, e = subst(e, eval(Str("q",k)), 0); e = subst(e, eval(Str("p",k)), Pw[k+1]));
   e = subst(subst(subst(e, v2, 0), g12, 0), g22, 0); e = subst(e, g11, 1/(AA+'W)); e = subst(e, v1, (be + 'W/2)/(AA+'W)); subst(e,'m,1)''')
pari('lam2 = rk1j(2); lam3 = rk1j(3); N2 = lam2*(AA+W)^6; N3 = lam3*(AA+W)^9')
print("rank-one numerators are polynomials:", pari('type(N2)=="t_POL" && type(N3)=="t_POL"'), " degrees in X:", pari('[poldegree(N2,W), poldegree(N3,W)]'), " in beta:", pari('[poldegree(N2,be), poldegree(N3,be)]'), flush=True)
pari('sub2(Ast, bst, var) = my(e = subst(N2, W, var)); e = subst(e, AA, Ast); subst(e, be, bst)')
pari('sub3(Ast, bst, var) = my(e = subst(N3, W, var)); e = subst(e, AA, Ast); subst(e, be, bst)')
checks = [
 ("Psi2|X=0",  "subst(P2s,W,0)",  "(aa*mm)^6*mm^2 * sub2(dd - mm*bb^2/aa, (B2 - mm*bb*B1/aa)/mm, V)"),
 ("Psi2|X=-1", "subst(P2s,W,-1)", "((aa-1)*mm)^6*mm^2 * sub2(dd - mm*bb^2/(aa-1), (B2 - mm*bb*(B1-1/2)/(aa-1))/mm, V)"),
 ("Psi2|Y=0",  "subst(P2s,V,0)",  "(mm*dd)^6 * sub2(aa - mm*bb^2/dd, B1 - bb*B2/dd, W)"),
 ("Psi2|Y=-1", "subst(P2s,V,-1)", "(mm*(dd-1))^6 * sub2(aa - mm*bb^2/(dd-1), B1 - bb*(B2-mm/2)/(dd-1), W)"),
 ("Psi3|X=0",  "subst(P3s,W,0)",  "(aa*mm)^9*mm^3 * sub3(dd - mm*bb^2/aa, (B2 - mm*bb*B1/aa)/mm, V)"),
 ("Psi3|Y=-1", "subst(P3s,V,-1)", "(mm*(dd-1))^9 * sub3(aa - mm*bb^2/(dd-1), B1 - bb*(B2-mm/2)/(dd-1), W)"),
]
for name,l,r in checks:
    print(f"{name} == rank-one numerator with effective parameters:", pari(f'{l} - ({r}) == 0'), flush=True)
t0=time.time(); pari('R1 = polresultant(N2, N3, W)'); print(f"rank-one resultant Res_X(N2,N3): degrees (A,beta) = {pari('[poldegree(R1,AA), poldegree(R1,be)]')}  ({time.time()-t0:.0f}s)", flush=True)
pari('F1 = factor(R1)')
for i in range(1,int(pari('matsize(F1)[1]'))+1): print("   factor:", pari(f'F1[{i},1]'), "^", pari(f'F1[{i},2]'), flush=True)
pari('G = gcd(N2, N3)'); print("gcd(N2,N3) =", pari('G'), flush=True)
pari('M2 = N2/G; M3 = N3/G'); print("reduced degrees in X:", pari('[poldegree(M2,W), poldegree(M3,W)]'), flush=True)
t0=time.time(); pari('R1 = polresultant(M2, M3, W)'); print(f"reduced rank-one resultant: degrees (A,beta) = {pari('[poldegree(R1,AA), poldegree(R1,be)]')}  ({time.time()-t0:.0f}s)", flush=True)
pari('F1 = factor(R1)')
for i in range(1,int(pari('matsize(F1)[1]'))+1):
    f = str(pari(f'F1[{i},1]'))
    print("   factor ^", pari(f'F1[{i},2]'), ":", f if len(f)<250 else f[:250]+f"... [{len(f)} chars, degs A={pari(f'poldegree(F1[{i},1],AA)')}, beta={pari(f'poldegree(F1[{i},1],be)')}]", flush=True)
# rank-one modular pairs should be roots of the essential factor(s)
for (A,B) in [(2,0),(2,1),(1,0),('1/2',0),('1/2','1/2'),(1,'1/2'),(3,0),(2,'1/2')]:
    print(f"   R1 at rank-one (A,beta)=({A},{B}):", pari(f'substvec(R1,[AA,be],[{A},{B}])'), flush=True)


==> anc/code/m1/CASES.md <==
# m = 1 classification: final case table (supersedes the chronological README)

Theorem 9.1: for m = 1 (and b != 0 or a,d != 1), a rational irreducible common factor G of f_r, Psi_2, Psi_3, Psi_4
meeting {X,Y>0} is XY-1, and then d = a, b = 1-a, C = -B or (B,C) = (-1/2,-1/2); the Nahm point is (X,Y) = (1,1).

Conventions.  Root conditions are always the polynomial equations H_L(z) = 0 (never quotients by A or A-1).
Patterns are enumerated with the EXACT test "no line restriction vanishes on the whole rational kernel"
(fix_enum.py).  A curve is dropped for missing the quadrant only if all its coefficients have one sign
(fix_pos.py), and as reducible only by exact factorisation or a common factor of the whole kernel (fix_status.py).
Singular systems are saturated by a b d (a-1)(d-1) Delta (resp. the case's nondegeneracy product).

| case | patterns | exclusion (script) |
|---|---|---|
| ordinary, (1,1): Y=X | 1 | line meets conic in 2 distinct points (disc (a-d)^2+4b^2>0); conic condition leaves Delta=0 families or Zagier's matrix, where Psi_2(X,X) != 0 unless a in {0,1/2,1} (diag_line*.py) |
| ordinary, (1,1): XY=1 | 1 | conic condition, distinct points: Zagier's matrix or ad=b^2+b+1 (xy1_exact.py); tangent case: Lemma 9.2 (fix_tangent.py); corners and Case B fix C=-B or (B,C)=(-1/2,-1/2) (xy1_family2.py, xy1_zagier.py, xy_close.py, xy_zagier2.py) -> THE EXCEPTION |
| ordinary, (1,1): other four | 4 | all coefficients of one sign (miss the quadrant) |
| ordinary, (1,2),(2,1) | 0 | incidence count forces w = h |
| ordinary, (2,2) | 6 | Proposition 9.3 (grid identity V_ij = p_ij E_ij, sign arguments on each stratum, survivors P1..P5 and families A, B, modular certificates; ord22_certificates.py). Independent cross-check by Groebner bases: |
| ordinary, (2,2), generic stratum (cross-check) | 6 | exact Singular (fix_ord22p.py generic): patterns 0,4 -> rational families b = +-(12q^2-6q+1), p+q=1/2; pattern 3 -> p+q=6, b=-(q^2-6q+12)/(2(q^2-6q+6)); all three: gcd over X0 of Res_Y(f_r,Psi_2)(X0) is constant in q (gen22_symbolic.py); pattern 5 -> disc in b = -48 q^2(q-2)^2(q^2-6q+6)^4 < 0 (gen22_fam4.py); patterns 1,2 -> plane curve 48p^2q^2-24p^2q-24pq^2+4p^2+20pq+4q^2-4p-4q+1=0 (and mirror), disc in q = -48p^2(2p-1)^2: real points only a=-2 or a=1 (fix_pat1.py) |
| ordinary, (2,2), Delta=a, Delta=d, Delta=a+d-1 (cross-check) | 6 x 3 | exact Singular (fix_ord22p.py D=...): zero-dimensional except (2b(q^2-6q+6))^2 = 3(q(q-2))^2 (forces b=0); rational points inadmissible or gcd(Psi_2,Psi_3)=1 (fix_points.py) |
| special roots, b!=0, a,d!=1 | 450 exact | 442 of bidegree >= (1,2): Singular EMPTY (sing_run.py) or parameter-ideal arguments: circles x^2+y^2=1/12 (913,1140), b^2+1=12C^2 type (3 not a sum of two rational squares), signs (1143, 223, 374, 456, 680, 1657), 0-dim primes of degree>1, rational points with gcd=1 (sing_points.py, fam702.py, fam911*.py, sing_slow.py); 3 curves missed by the old sampling filter (fix_moeb.py 9-11: Delta=a=d, exponent 0 on Y=-1, contradiction); 8 of bidegree (1,1): 2 miss the quadrant (one sign), 6 excluded by exponent conditions + conic condition Qhat^2 = 0 mod N_G (fix_moeb.py 1,3-7) |
| b = 0 | 217 exact | Singular EMPTY (b0_sing.py), or EMPTY after Res_X(G,Psi_2)=0 (b0_divide.py); six coefficient families: parameter ideal contains a^2-a+1 (fix_run.py); XY-1: ad=1 forced at X=-a, then Psi_2,Psi_3 not both divisible (b0_xy1b.py) |
| a = 1, b != 0 | 319 exact | Singular EMPTY (a1_sing.py) or: exact reducibility; one-sign coefficients (4 formerly sampled, fix_pos.py); EMPTY with divisibility (a1_divide.py); 638: G|Psi_2 but not Psi_3 (c638.py); 438: gcd=1 at its point; 271,274,355,645,673: no rational points; 298: sign ({0,-1} needs A outside (0,1)); 392: EMPTY in 3 sub-cases (a1_last.py); 483: univariate (2d+1)(4d^2-8d+1)(octic) (a1_483.py). X=-1: f_r has degree exactly 1 (coefficient ~ b^4(12z^2-12bz+2b^2), z=B-1/2) |
| d = 1 | - | exchange symmetry (sym_check.py) |
| a = d = 1 | 31 exact | Singular EMPTY (aa1_sing.py), exact reducibility, one-sign coefficients, divisibility EMPTY (aa1_divide.py); 146: gcd=1 at 3 points (found in the chart where the first basis coefficient is 1; the other chart has the factor Y, so gives no new irreducible component); 158: b rational only if C=1/2 -> b=0; 136: exceptional only C=0 (|b|=1) or 12C^2=1 (aa1_136.py); 67: |b|=2 or no real/rational points (aa1_comp.py); 72: disc 48b^2(b^2-1) < 0; 44: 144(b^2-1)^2(C^2-C+1/4)^2+4b^4 = 0; 140: 144(b^2-1)^2(C^2-bC+(2b^2-1)/12)^2+4b^4 = 0 (aa1_curves.py; identities checked in sympy) |
| lines X=X0 / Y=Y0 | - | X0=1 needs A_b=1 (impossible, A_b<1); conjugate pairs need b=0, where Psi_3|line ~ N_3(d,C;.) != 0 |
| b=0 with a=1 or d=1 | - | proof of Theorem 1.1: [K:Q] <= 3 |

Timeouts in the stored result files (sing_results.json, a1_results.json, ...) are all resolved by the entries above.


==> anc/code/m1/README.txt <==
m = 1 (symmetric case) working files, 27 September 2026.  All scripts run from the code directory of the arXiv
package (they need rect.py, formal.gp, phi.gp, coprime.py); shapes.py is standalone.

Findings so far (evidence at sampled parameters unless stated):
  m1_test.py    Zagier's family A=[[al,1-al],[1-al,al]], shifts (be,-be): f_r, Psi_2, Psi_3, Psi_4 share XY-1 (x+y=1),
                through the Nahm point (1/2,1/2).  This is a genuine common component; rigidity fails at s=+-1.
  m1_loci.py    16 random points on the four corner loci (u=w or u=1-w): no common component at all.
  m1_T23.py     T2/T3 at k=+-1 (A=[[1,1],[1,2]], [[2,1],[1,1]]): all shifts modular, field Q(sqrt2); the only
                common component is X+Y+1=0, which misses the positive quadrant.  Harmless.
  m1_xy*.py     hyperbola XY-t: rank-one lines force t=1 or t in {-1, +-phi^{+-1}}; t=1 gives only Zagier's
                family for generic (a,B) (m1_xy1.py); t=phi^{+-1} fails at rational points (m1_phi.py).
  m1_lines*.py  lines with two modular intercepts (128 configs) or one trivial intercept (16 configs): none divides
                Psi_2; X=Y never divides for symmetric parameters.
  shapes.py     the 37 candidate Newton polygons with a diagonal edge inside [0,2]^2, with intersection counts.

Plan: (1) state the rank-one-line lemma; (2) shapes.py -> case list; (3) per shape: families + symbolic divisibility;
(4) degenerate a=1, d=1, Euler edges; (5) T2/T3 at k=+-1 for all shifts; then the count applies verbatim.

Session 2 (hyperbola XY-1 made rigorous):
  xy1_exact.py    conic condition for XY=1 (symbolic in a,b,d): the two intersection points are roots of Qhat iff
                  d=a, b=1-a (Zagier) or a d = b^2+b+1, apart from b=0, a=0, d=0.
  xy1_family2.py  on a d = b^2+b+1 the corners fix (B,C) and Psi_2 does not vanish on XY=1; no exceptional points.
  xy1_zagier.py   on Zagier's matrix the corners force C=-B; XY-1 | Psi_2, Psi_3, f_r for all (a,B); lambda_1 = B^2/(2a)+1/24.
Still open for this shape: Psi_4 symbolic on the family (numerically verified), Case-B corners (both Bernoulli corners
zero at the upper-left or lower-right), and the finite t != 1 list treated only at sample points.

Session 3 (hyperbola shape closed):
  xy_close.py    t = phi^{+-1} excluded identically in the family parameter (only exceptional u=-1, i.e. a=0);
                 Case-B corners: nothing on the second family; on Zagier's matrix four shift choices, three of them C=-B
                 and one NEW: (B,C)=(-1/2,-1/2).
  xy_zagier2.py  (B,C)=(-1/2,-1/2) on Zagier's matrix: XY-1 | Psi_2, Psi_3 for all a; lambda_1 constant, r=(a+3)/(24a),
                 c = 1/(8a) - 1/24 (same value as the main family at B=-1/2); Psi_4 checked numerically (below).
Conclusion for the shape XY-t (m=1, b!=0, a,d>0): a common factor of f_r, Psi_2, Psi_3, Psi_4 of this shape through the
positive quadrant exists exactly for d=a, b=1-a with C=-B or (B,C)=(-1/2,-1/2); it is XY-1 (x+y=1), the Nahm point is (1/2,1/2).
Open: Psi_4 symbolic (timed out; numerically verified), lower-right Case-B corners (by the X<->Y symmetry of a=d they map
to the upper-left ones), and the 35 remaining shapes.

Session 4 (generic stratum complete):
  Principle.  On each of the six rank-one lines X=0,-1,oo and Y=0,-1,oo a common factor Gamma meets only common roots of
  N_2,N_3,N_4 for that line's pair.  On the GENERIC STRATUM (no line pair modular, none with A=1) these are 0,-1,oo, all
  simple (0 and oo are simple because B_4 has no rational roots; -1 is simple unless A=1).  So Gamma's restriction to every
  rank-one line has distinct roots in {0,-1,oo}; incidences with the 3x3 grid force w = h.
  (1,1): Gamma is a Moebius map permuting {0,-1,oo}: six curves; only Y=X and XY=1 meet {X,Y>0}.
     diag_line.py, diag_line2.py: Y=X excluded for ALL parameters (conic condition leaves Zagier's matrix or Delta=0
     families; on Zagier's matrix Psi_2(X,X) vanishes only at a in {0,1/2,1}).
     XY=1 lies on Zagier's matrix, which has A''=A'=1 on the lines X=-1, Y=-1: a special stratum (sessions 2-3).
  (2,2): six incidence patterns (complement of a permutation).  Gamma | f_r forces rho_L = v_z(A_L,beta_L) at both roots z
     of every line; rho on the lines X,Y=-1 derived in rho_lines.py.  Each two-root condition is a rational conic in (A,beta):
     {0,oo}: A=12 beta^2; {-1,oo}: A=12beta-12beta^2-2; {0,-1}: 2A^2+(1-12beta)A+12beta^2=0.  Parametrising the lines at
     infinity (gen22_param.py) leaves common curves in (p,q) and finitely many isolated rational points:
       - curves: three rational families excluded for every parameter value (gen22_symbolic.py: gcd over X0 of
         Res_Y(f_r,Psi_2)(X0) is constant); one family with b quadratic over Q(q) has negative discriminant
         -48 q^2 (q-2)^2 (q^2-6q+6)^4, so no admissible real points (gen22_fam4.py); two conic families and q=1/2 carry
         no common b.
       - isolated points: 12 rational candidates, 4 admissible (a,d>0, Delta>0); gcd(Psi_2,Psi_3)=1 at all four
         (gen22_check.py).
  RESULT: on the generic stratum there is no common component of f_r, Psi_2, Psi_3, Psi_4 through {X,Y>0}.
Next: the special strata (some line pair with A in {2,1/2} modular, or A=1), where the root sets grow.  Zagier's family
lives here (A'=A''=1).

Session 5 (special roots; bidegree (1,1) complete):
  Scope correction.  The generic analysis (sessions 2-4) never used genericity of the parameters, only that Gamma's roots
  on the six rank-one lines are simple and in {0,-1,oo} (and a,d != 1).  So it settles ALL Gamma with that root pattern.
  What remains: Gamma using a special root somewhere, and the degenerate cases a=1 or d=1.
  It suffices to classify RATIONAL factors G (bidegree <= (2,2) by the width lemma); irrational special roots then come in
  conjugate pairs on a line.
  special_pairs.py  common roots of N_2,N_3,N_4 at every special pair, including A<=0 (possible only on X=-1, Y=-1):
      (2,0),(2,1): Z^2-Z-1 | (1/2,0),(1/2,1/2): Z^2+Z-1 | (-1,+-1/2): Z^2+3Z+1 (NEW)
      A=1: (1+Z)^4, and for Euler beta in {0,+-1/2}: (1+Z)^6 (Z-1)
      A=0: Z^4, and for beta in {0,1/2,1}: Z^6 (Z+1)... with extra root -2 (NEW)
  special11.py, special11_solve.py  bidegree (1,1) with special roots: 30 Moebius maps with values in {0,-1,oo,1,-2};
      9 admissible and meeting X,Y>0; 3 need a=1 or d=1 (deferred to the degenerate case); the other 6 force two
      exponents in {0,1}: with the conic condition only a in {0,-1,1,2} survive, and none gives admissible (a,b,d).
Remaining: special roots in bidegrees (1,2), (2,1), (2,2) [combinatorial enumerator: vertical data -> linear family of G
-> horizontal conditions; then special-pair, rho and conic conditions]; degenerate a=1 or d=1 (five rank-one lines);
then write-up.

Session 6 (special roots in bidegrees (1,2),(2,1),(2,2)):
  enum_special.py   all special root assignments on the six lines (linear systems for G's coefficients): 2490 survive
  enum_filter.py    ... with G nonzero on every line;  enum_explicit.py: 351 explicit curves irreducible over Q meeting
                    X,Y>0 (+564 one-parameter families of G)  -> 915 assignments to solve
  sing_gen.py       one polynomial system per assignment: f_r rho-conditions at every prescribed root + special-pair
                    conditions (A fixed, beta in its finite set); variables (a,b,d,B,C,r), saturated by a b d (a-1)(d-1) Delta
  sing_run.py       Singular (installed via apt): 867 EMPTY, 35 zero-dim, 7 one-dim, 6 slow
  sing_points.py    zero-dim: rational points via minAssGTZ -> only system 380, with a=d=-1/3 (inadmissible)
  one-dim families: 913, 1140: circle x^2+y^2=1/12 (no rational points); 1143: sign contradiction; 903: d(d-1) and 3d(d-1)
                    both squares (impossible); 702, 897 (fam702.py): the a=d branch is 903, the other component is a
                    0-dim prime of degree >1; 911 (fam911*.py): rational family, common component only at u^2=+-3.
  sing_slow.py      211 EMPTY; 223, 374: solutions need b^2<0 (12(C-1/2)^2=1-d with b^2=a(d-1), and mirror).

Session 7:
  456, 680, 1657 excluded by sign/discriminant arguments (checked symbolically): top roots {-1,oo} give A = 1-12(beta-1/2)^2 < 1;
     on an A=1 line f_r restricts to (1+Z)^2[(1/24-rho)Z + beta^2/2 - rho]; root 1 forces rho = 1/48 + beta^2/4.
  b = 0 (previously discarded by the saturation): b0_all.py (1173 assignments), b0_sing.py (1136 EMPTY),
     b0_divide.py (adds Res_X(G,Psi_2)=0: remaining 37 -> 33 EMPTY, 4 explicit (1,1) curves), b0_xy1b.py (XY-1 at b=0 forces
     a d = 1 from X=-a; then Psi_2, Psi_3 divisibility is EMPTY).  Lines X=X0 (bidegree (1,0),(2,0)): only a=1 or b=0, and at
     b=0 Psi_3 restricted to X=X0 is a nonzero multiple of N_3(d,C;Y).
  a = 1, b != 0 (d != 1): deg_a1.py: on X=-1, Psi_j ~ Eulerian polynomials Y(1+Y), Y(1+Y)(2Y+1), Y(1+Y)(6Y^2+6Y+1);
     f_r(-1,Y) has degree 1.  a1_all.py: 1472 assignments with modified alphabet on X=-1; a1_sing.py: Singular (in progress).

Session 8 (a = 1, b != 0, d != 1):
  a1_sing.py    all 1472 assignments: 1398 EMPTY, 53 nonempty, 21 timeouts.
  a1_divide.py  for the 74 open ones: explicit G missing X,Y>0 dropped (22); divisibility Res_X(G,Psi_2)=0 added:
                9 EMPTY so far; 283: DIM 1 with b^2=d-1 and 12(C-1/2)^2=1-d -> d=1 (excluded).
                'fast' mode (pseudo-remainders on X=1,2,3,1/2) written but the (2,2) G-families 271-297 still time out.
  open cases:   0 (G=X-Y) and 33 (G=XY-1): excluded by the all-parameter conic analyses of sessions 2-4 (at a=1 they need b=0).
                156: G = (X+1)(XY-Y-1); the component XY-Y-1 is a deferred special (1,1) curve (root 1 on top, -1/2 on X=-1);
                     a1_moeb.py tests the three deferred (1,1) curves directly (timed out; to be rerun per curve).
                271, 274, 276, 277, 278, 297: (2,2) G-families with G(-1,Y) constant (token oo,oo on X=-1); plus the
                remaining nonempty/timeout cases not yet reached by a1_divide.py.
  Still to do: finish a=1; d=1 by the X<->Y exchange; a=d=1 (both X=-1 and Y=-1 degenerate); write-up.

Session 9 (a = 1, b != 0, d != 1: COMPLETE):
  a1_sing.py: 1472 assignments -> 1398 EMPTY, 74 open.  a1_status.py: of the 74, 31 have only reducible G (dismissed: their
  irreducible factors are lower-bidegree cases of the same enumeration), 22 explicit G miss X,Y>0, 9 EMPTY with divisibility.
  The 12 left:  0 (X-Y), 33 (XY-1): excluded by the all-parameter conic analyses (at a=1 they need b=0).
    638: rational points (1,+-1,2,...) = the Q(sqrt2) matrix; G | Psi_2 but not Psi_3, Psi_4 (c638.py).
    438: one rational point (1,1,4,1/2,1): gcd(Psi_2,Psi_3)=1.
    271, 274, 645, 673, 355: no rational points (b^2+1 = 3 x square or b^2+1=12C^2: 3 is not a sum of two rational squares).
    298: sign: roots {0,-1} on a line need A<=0 or A>=1 (discriminant 48A(A-1)), but A_l = d-b^2 in (0,1).
    392: EMPTY in each of the three sub-cases of the root -1/2 (a1_last.py).
    483: univariate in d = (2d+1)(4d^2-8d+1)(irreducible octic): only d=-1/2 (a1_483.py).
  Useful sign facts at a=1: A_b = 1 - b^2/d lies in (0,1); {0,-1} needs A outside (0,1); {-1,oo} needs A<=1; {0,oo} needs A>=0.
Remaining: d = 1 (mirror of a = 1 under X<->Y, a<->d, B<->C), a = d = 1 (both X=-1 and Y=-1 degenerate), write-up.

Session 10 (degenerate cases COMPLETE):
  sym_check.py   m=1 exchange symmetry verified symbolically for R_1, Psi_2, Psi_3 -> d=1 follows from a=1.
  a = d = 1 (0<|b|<1):  aa1_all.py 169 assignments; aa1_sing.py 115 EMPTY; aa1_divide.py: of 54, 31 reducible, 4 miss X,Y>0,
     8 EMPTY with divisibility; 146: three points (1,+-1/2,1,..), gcd(Psi_2,Psi_3)=1; the six family cases:
     158: b rational needs 12(2C-1)^2 square -> C=1/2 -> b=0;  136 (aa1_136.py): rational family, exceptional only at C=0
     (|b|=1) and 12C^2=1;  67: rational points have |b|=2, other components have no real/rational points;
     72: both components have discriminant 48 b^2 (b^2-1) < 0;  44, 140: 144(b^2-1)^2 (v+...)^2 + 4 b^4 = 0 (sums of squares).
RESULT (m = 1): every common component of f_r, Psi_2, Psi_3, Psi_4 meeting {X,Y>0} is XY-1 (x+y=1) on Zagier's family
  d=a, b=1-a, with C=-B or (B,C)=(-1/2,-1/2); the Nahm point there is (1/2,1/2).  Next: write-up as a section of the paper.


==> anc/code/m1/a1_483.py <==
import json, subprocess
exec(open('m1/a1_sing.py').read().split("combos=json.load")[0])
combos=json.load(open('m1/a1_combos.json')); (wh,combo)=combos[483]; eqs=[]
for L,toks in combo.items(): eqs += line_eqs1(L,toks)
eqs=[e for e in eqs if e!='0'] + ['d*B^2-C^2', '24*r-1-12*B^2', '12*C^2-12*C*d+2*d^2+d']
script='ring R=0,(t,r,B,C,b,d),dp;\nideal I='+",\n".join(eqs)+",\n t*b*d*(d-1)*(d-b^2)-1;\nideal G=slimgb(I); print(vdim(G)); ideal E=eliminate(G,t*r*B*C*b); print(E); print(factorize(E[1]));\nquit;\n"
print(subprocess.run(["Singular","-q"],input=script,capture_output=True,text=True,timeout=250).stdout[:2500])


==> anc/code/m1/a1_all.py <==
# Degenerate case a = 1, b != 0, d != 1, m = 1: enumeration with the modified X=-1 alphabet, then Singular.
import itertools, json, subprocess, time, random, sympy as sp
exec(open('m1/enum_special.py').read().split("lines_v=['X=0'")[0])
exec(open('m1/enum_filter.py').read().split("surv=json.load")[0].split("lines_v=['X=0','X=-1','X=oo']; lines_h=['Y=0','Y=-1','Y=oo']\n",1)[1])
lines_v=['X=0','X=-1','X=oo']; lines_h=['Y=0','Y=-1','Y=oo']
ALLOWED['Y=oo'] = {'A1','A1E'}                       # a = 1: the top pair (1,B) is A=1 (modular A=2,1/2 impossible)
TOK_XM1 = [('0',),('-1',),('oo',),('-h',),('oo','oo'),('0','oo'),('-1','oo'),('-h','oo')]
def conds_x(tok,s,R):
    n=len(R[0])
    if tok==('oo','oo'): return [R[s],R[s-1]]
    out=[]
    for t in tok:
        if t=='-h': out.append([sum(Fr(-1,2)**k*R[k][j] for k in range(s+1)) for j in range(n)])
        else: out += token_conditions(t,s,R)
    return out
T=time.time(); combos=[]
for (w,h) in ((1,1),(1,2),(2,1),(2,2)):
    n=(w+1)*(h+1); RV={L:restriction_rows(w,h,L) for L in lines_v+lines_h}
    opts={L:(options(L,RV[L][0]) if L!='X=-1' else [t for t in TOK_XM1 if len(t)==RV[L][0]]) for L in lines_v+lines_h}
    CR={(L,t):(conds_for(t,RV[L][0],RV[L][1]) if L!='X=-1' else conds_x(t,RV[L][0],RV[L][1])) for L in RV for t in opts[L]}
    for combo in itertools.product(*[opts[L] for L in lines_v+lines_h]):
        rows=[]
        for L,t in zip(lines_v+lines_h, combo): rows += [[int(x) if Fr(x).denominator==1 else x for x in r] for r in CR[(L,t)]]
        rows=[[ (Fr(x).numerator*pow(Fr(x).denominator,P-2,P))%P for x in r] for r in rows]
        if rank_mod(rows,n)==n: continue
        B_=nullspace_mod(rows,n); g=[sum(random.randrange(P)*v[j] for v in B_)%P for j in range(n)]
        if all(any(sum(r[j]*g[j] for j in range(n))%P for r in RV[L][1]) for L in lines_v+lines_h):
            combos.append(((w,h), dict((L,list(t)) for L,t in zip(lines_v+lines_h, combo))))
print(f"a=1: {len(combos)} root assignments with a G nonzero on all lines ({time.time()-T:.0f}s)", flush=True)
json.dump(combos, open('m1/a1_combos.json','w'))


==> anc/code/m1/a1_combos.json <==
[[[1, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["0"], "Y=-1": ["-1"], "Y=oo": ["oo"]}], [[1, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["0"], "Y=-1": ["oo"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["0"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["0"], "Y=-1": ["oo"], "Y=oo": ["1"]}], [[1, 1], {"X=0": ["0"], "X=-1": ["-h"], "X=oo": ["oo"], "Y=0": ["0"], "Y=-1": ["-2"], "Y=oo": ["oo"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["1"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["-2"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["oo"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["1"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["-2"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["1"], "Y=-1": ["0"], "Y=oo": ["1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["1"], "Y=-1": ["-1"], "Y=oo": ["1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["1"], "Y=-1": ["oo"], "Y=oo": ["1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["1"], "Y=-1": ["1"], "Y=oo": ["1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["1"], "Y=-1": ["-2"], "Y=oo": ["1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["1"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["-2"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["1"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["-2"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["0"]}], [[1, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["-1"], "Y=oo": ["0"]}], [[1, 1], {"X=0": ["1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["1"]}], [[1, 1], {"X=0": ["1"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["-1"], "Y=-1": ["-2"], "Y=oo": ["oo"]}], [[1, 1], {"X=0": ["1"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["-2"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["1"], "Y=-1": ["oo"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["0"], "Y=-1": ["0"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["0"], "Y=-1": ["0"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["oo"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["-2"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["1", "0"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["0"], "Y=-1": ["-2"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["oo"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["-2"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q+"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q+"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["oo"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q+"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q-"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["oo"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q-"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q-"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "oo"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["-h"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["-h"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["-h"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["1", "oo"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["oo"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["oo"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["oo"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["1", "oo"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "0"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "0"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["-h"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["-h"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["-h"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["-h"], "X=oo": ["oo"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["-h"], "X=oo": ["oo"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}], [[2, 1], {"X=0": ["1"], "X=-1": ["0"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["1"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["1"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["1"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["1"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["1"], "X=-1": ["oo"], "X=oo": ["oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["1"], "X=-1": ["-h"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["1"], "X=-1": ["-h"], "X=oo": ["oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q3"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["-2", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q3"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["q3"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["q3"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["q3"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["q3"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}]]

==> anc/code/m1/a1_divide.json <==
{"0": "TIMEOUT", "1": "MISSES QUADRANT", "2": "EMPTY", "4": "MISSES QUADRANT", "5": "MISSES QUADRANT", "6": "MISSES QUADRANT", "9": "MISSES QUADRANT", "10": "MISSES QUADRANT", "11": "MISSES QUADRANT", "12": "MISSES QUADRANT", "20": "MISSES QUADRANT", "21": "MISSES QUADRANT", "22": "MISSES QUADRANT", "23": "MISSES QUADRANT", "26": "EMPTY", "32": "MISSES QUADRANT", "33": "TIMEOUT", "35": "EMPTY", "36": "EMPTY", "38": "EMPTY", "40": "MISSES QUADRANT", "41": "MISSES QUADRANT", "42": "MISSES QUADRANT", "59": "EMPTY", "65": "MISSES QUADRANT", "70": "MISSES QUADRANT", "78": "EMPTY", "79": "MISSES QUADRANT", "90": "MISSES QUADRANT", "91": "EMPTY", "123": "MISSES QUADRANT", "155": "MISSES QUADRANT", "156": "TIMEOUT", "190": "EMPTY", "271": "TIMEOUT", "274": "TIMEOUT", "276": "TIMEOUT", "277": "TIMEOUT", "278": "TIMEOUT", "283": "DIM 1\n2*B-1,\n12*r-1,\nd^2+3*b-4*d+1,\nb*d+b-2*d+1,\n2*C*d-4*C+b-d+1,\nb^2-d+1,\n6*C*b-6*C-d+2,\n12*C^2-12*C+d+2", "297": "TIMEOUT", "298": "TIMEOUT", "638": "DIM 0\nd-2,\n15r-3C-1,\nb2-1,\nCb-2B-C+1,\n2Bb+2B-b-1,\nC2-C,\n2BC-2B-C+1,\n4B2-1"}

==> anc/code/m1/a1_divide.py <==
import json, subprocess, time, cypari2
pari=cypari2.Pari(); pari.allocatemem(4000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
exec(open('m1/enum_special.py').read().split("lines_v=['X=0'")[0])
QUAD_ENUM = dict(QUAD)
from fractions import Fraction as Fr
lines_v=['X=0','X=-1','X=oo']; lines_h=['Y=0','Y=-1','Y=oo']
def conds_x(tok,s,R):
    n=len(R[0])
    if tuple(tok)==('oo','oo'): return [R[s],R[s-1]]
    out=[]
    for t in tok:
        if t=='-h': out.append([sum(Fr(-1,2)**k*R[k][j] for k in range(s+1)) for j in range(n)])
        else: out += token_conditions(t,s,R)
    return out
pari('P2a = substvec(PsiGenJ(2,1,bb,dd,1),[bb,dd,B1,B2],[b,d,B,C])')
src_sing = open('m1/a1_sing.py').read().split("combos=json.load")[0].split("pari=cypari2.Pari(); pari.allocatemem(3000*10**6)\n",1)[1]
exec(src_sing.replace('QUAD','QUADS').replace("pari('read(\"formal.gp\")'); pari('read(\"phi.gp\")'); pari('FL3 = formalells(3); FL = FL3')\n",""))
QUADS = QUAD; QUAD = QUAD_ENUM
import sys
FAST = len(sys.argv)>1 and sys.argv[1]=='fast'
TMO = 120
combos=json.load(open('m1/a1_combos.json')); res=json.load(open('m1/a1_results.json'))
try: out={int(k):v for k,v in json.load(open('m1/a1_divide.json')).items()}
except Exception: out={}
T=time.time()
ONLY = [int(x) for x in sys.argv[2:]] if len(sys.argv)>2 else None
for k,v in res.items():
    if v.startswith('EMPTY'): continue
    k=int(k)
    if ONLY is not None and k not in ONLY: continue
    if k in out and out[k]!='TIMEOUT': continue
    if k in out and out[k]=='TIMEOUT' and not FAST and ONLY is None: continue
    if time.time()-T>230: break
    (w,h),combo=combos[k]; n=(w+1)*(h+1)
    RV={L:restriction_rows(w,h,L) for L in lines_v+lines_h}; rows=[]
    for L in lines_v+lines_h: rows += (conds_for(tuple(combo[L]),RV[L][0],RV[L][1]) if L!='X=-1' else conds_x(combo[L],RV[L][0],RV[L][1]))
    M=pari.matrix(len(rows),n,[pari(str(x)) for r in rows for x in r]); K=pari.matker(M); dim=int(pari.matsize(K)[1])
    cols=[K[c] for c in range(dim)]; lam=['1','l1','l2','l3'][:dim]
    G=' + '.join(f'({"+".join(f"({lam[c]})*({cols[c][i*(h+1)+kk]})" for c in range(dim))})*W^{i}*V^{kk}' for i in range(w+1) for kk in range(h+1))
    if dim==1:
        pari(f'Gx = {G}')
        meets = pari('my(ok=0); forstep(x0=1/16,16,1/16, my(p=subst(Gx,W,x0)); if(poldegree(p,V)>0, my(rr=polrootsreal(p)); for(i=1,#rr, if(rr[i]>0, ok=1)))); ok')
        if not meets: out[k]='MISSES QUADRANT'; json.dump(out,open('m1/a1_divide.json','w')); print(k,(w,h),'explicit G misses X,Y>0:',pari('Gx')); continue
    if FAST:
        pari(f'G = {G}; cs = []; foreach([1,2,3,1/2], X0, my(g0=subst(G,W,X0), p0=subst(P2a,W,X0), rr); if(poldegree(g0,V)>0, rr = lift(Mod(p0*pollead(g0,V)^7, g0)); cs = concat(cs, vector(poldegree(rr,V)+1, i, polcoef(rr,i-1,V)))))')
    else:
        pari(f'G = {G}; RR = polresultant(G, P2a, W); cs = if(RR==0, [0], vector(poldegree(RR,V)+1, i, polcoef(RR,i-1,V)))')
    divs=[str(c).replace(' ','') for c in pari('cs') if str(c)!='0']
    eqs=[]
    for L,toks in combo.items(): eqs += line_eqs1(L,toks)
    eqs=[e for e in eqs if e!='0']+divs
    vars_="t,"+"".join(f"l{c}," for c in range(1,dim))+"r,B,C,b,d"
    script=f"ring R=0,({vars_}),dp; option(redSB);\nideal I="+",\n".join(eqs)+",\n t*b*d*(d-1)*(d-b^2)-1;\n"+"ideal G=slimgb(I); if (G[1]==1) {print(\"EMPTY\");} else {print(\"DIM \"+string(dim(G))); print(eliminate(G,t));}\nquit;\n"
    try: o=subprocess.run(["Singular","-q"],input=script,capture_output=True,text=True,timeout=TMO).stdout.strip()
    except subprocess.TimeoutExpired: o="TIMEOUT"
    out[k]=o; json.dump(out,open('m1/a1_divide.json','w'))
    print(k,(w,h),'G-dim',dim,'->',o[:160].replace('\n',' '),flush=True)
from collections import Counter
print("status:", Counter(v.split()[0] for v in out.values()), "of", sum(1 for v in res.values() if not v.startswith('EMPTY')))


==> anc/code/m1/a1_last.py <==
import json, subprocess, time
exec(open('m1/a1_sing.py').read().split("combos=json.load")[0])
combos=json.load(open('m1/a1_combos.json'))
extra = {392: ['12*C^2-12*C*d+2*d^2+d', '24*d*r-d-12*C^2'], 483: ['d*B^2-C^2', '24*r-1-12*B^2', '12*C^2-12*C*d+2*d^2+d']}
subcases = {392: ['2*B-1', 'b-2*B+1', '2*b-2*B+1'], 483: [None]}
for k in (392, 483):
    (wh,combo)=combos[k]; base=[]
    for L,toks in combo.items(): base += line_eqs1(L,toks)
    base=[e for e in base if e!='0'] + extra[k]
    for sc in subcases[k]:
        T=time.time(); eqs = base + ([sc] if sc else [])
        script="ring R=0,(t,r,B,C,b,d),dp; option(redSB);\nideal I="+",\n".join(eqs)+",\n t*b*d*(d-1)*(d-b^2)-1;\nideal G=slimgb(I); if (G[1]==1) {print(\"EMPTY\");} else {print(\"DIM \"+string(dim(G))); print(eliminate(G,t));}\nquit;\n"
        try: o=subprocess.run(["Singular","-q"],input=script,capture_output=True,text=True,timeout=120).stdout.strip()
        except subprocess.TimeoutExpired: o="TIMEOUT"
        print(k, "sub-case", sc, "->", o[:400].replace("\n"," "), f"({time.time()-T:.0f}s)", flush=True)


==> anc/code/m1/a1_moeb.py <==
# a = 1: the three deferred special (1,1) curves.  Test G | Psi_2 and G | Psi_3 directly (b,d,B,C symbolic; B Euler where required).
import cypari2, subprocess
pari=cypari2.Pari(); pari.allocatemem(4000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
for j in (2,3): pari(f'P{j}a = substvec(PsiGenJ({j},1,bb,dd,1),[bb,dd,B1,B2],[b,d,B,C])')
# the special (1,1) curves from special11.py needing a=1: Y = mu(X)
curves = {'Y(X-1) - 1': '1/(W-1)', '(X-1)Y - (X+1)': '(W+1)/(W-1)', '(1-X)Y... ': None}
for name, ysub in (('XY - Y - 1', '1/(W-1)'), ('XY - Y - X - 1', '(W+1)/(W-1)'), ('Y + X - 1  (Y = 1 - X)', '1 - W')):
    for Bv in ('0','1/2','-1/2'):
        eqs=[]
        for j in (2,3):
            pari(f'S = numerator(subst(subst(P{j}a,B,{Bv}), V, {ysub})); cs = vector(poldegree(S,W)+1, i, polcoef(S,i-1,W))')
            eqs += [str(c).replace(' ','') for c in pari('cs') if str(c)!='0']
        script = "ring R=0,(t,C,b,d),dp; option(redSB);\nideal I=" + ",\n".join(eqs) + ",\n t*b*d*(d-1)*(d-b^2)-1;\nideal G=slimgb(I); if (G[1]==1) {print(\"EMPTY\");} else {print(\"DIM \"+string(dim(G))); print(eliminate(G,t));}\nquit;\n"
        try: o = subprocess.run(["Singular","-q"], input=script, capture_output=True, text=True, timeout=60).stdout.strip()
        except subprocess.TimeoutExpired: o = "TIMEOUT"
        print(f"a=1, G: {name}, B={Bv}: {o[:200]}", flush=True)


==> anc/code/m1/a1_pts.py <==
import json, subprocess, sys
res=json.load(open('m1/a1_results.json'))
for k in sys.argv[1:]:
    I = res[k].split('\n',1)[1].replace('\n','')
    script = 'LIB "primdec.lib"; ring R=0,(r,B,C,b,d),dp;\nideal I=' + I + ';\nlist L=minAssGTZ(I); int i; for(i=1;i<=size(L);i++){ ideal J=std(L[i]); print("component "+string(i)+": dim "+string(dim(J))+", vdim "+string(vdim(J))); print(J); print("--"); }\nquit;\n'
    o = subprocess.run(["Singular","-q"], input=script, capture_output=True, text=True, timeout=250).stdout
    print(f"==== {k}\n{o[:3000]}")


==> anc/code/m1/a1_results.json <==
{"0": "DIM 2\n12r-1,\n12B2+12C2-12Bb-12Cb+4b2+12Bd-12B+6b-5d+3,\n24BCb+12C2d-12Bbd-12Cbd+4b2d+12Bd2-12C2-2b2-12Bd+6bd-5d2+5d,\n48C3b-48C2b2+16Cb3-24BC2d-8Bb2d-12C2d2+12Bbd2+12Cbd2-4b2d2-12Bd3+24BC2-24C2b+4Bb2+24Cb2-4b3+36C2d-12Bbd-20Cbd+6b2d+22Bd2-6bd2+5d3-24C2+12Cb-4b2-10Bd+4bd-9d2+4d", "1": "DIM 3\n4C2-8rd+8r-4C+d,\n8BCb-8rb2-4B2d+8r-4C+d,\n8rCb2+4B2Cd-16rBbd+16rBb-8rb2-4B2d+2Bbd-8rC+8rd-Cd,\n8r2b3+4B3Cd-12rB2bd+16rB2b-8rBb2-4B3d+2B2bd-8rBC-8r2b+4rCb+8rBd-BCd-rbd", "2": "DIM 1\n16r-2B-1,\n4Cb-b2-4Bd-4C+2d+1,\n2Bb+2B-b-1,\n8C2-2Bd+2B-8C+d+1,\n8BC-2Bd-4C+d,\n2B2-B,\n2Bd2-4Bd-d2+4B+2d-2,\nb3-3b2-16B+3b+7", "3": "EMPTY", "4": "DIM 2\n4C2-8rd+8r-4C+d,\n24BCb-24rb2-12B2d-12Cb+2b2+12Bd-3d,\n24rCb2+12B2Cd-48rBbd+48rBb-24rb2-2Cb2-12B2d-12BCd+24rbd+6Bbd-24rb+2b2+12Bd+3Cd-3bd-3d,\n288r2b3+144B3Cd-432rB2bd+576rB2b-288rBb2-48rb3-144B3d-216B2Cd+432rBbd+60B2bd-576rBb+144rb2+24Bb2+2b3+216B2d+108BCd-108rbd-60Bbd+144rb-12b2-108Bd-18Cd+15bd+18d,\n12B2b4-12Bb5+12Cb5-12Bb4d-24B2b2d+24Bb3d-24Cb3d+4b4d+24Bb2d2+24B2b2-24Bb3+24Cb3-b4-24Bb2d+12B2d2-12Bbd2+12Cbd2-8b2d2-12Bd3-24B2d+24Bbd-24Cbd+10b2d+24Bd2+4d3+12B2-12Bb+12Cb-2b2-12Bd-9d2+6d-1,\n48rBb5-48rb6+24B3b3d+48rb5d-24Bb5d+24Cb5d-24B2b3d2-24Bb4d2-72rb5-4Bb5+24Cb5+4b6-96rBb3d-12B2b3d+96rb4d+24Bb4d-8Cb4d-8b5d-48B3bd2-96rb3d2+72Bb3d2-48Cb3d2+8b4d2+48B2bd3+48Bb2d3+96rBb3-96rb4+8Cb4-2b5+48B3bd+240rb3d-46Bb3d-16b4d+48B2Cd2-24B2bd2-48rb2d2-96Bb2d2+16Cb2d2+10b3d2-48BCd3+96rbd3-72Bbd3+24Cbd3-16b2d3-24Bd4-144rb3-8Bb3+48Cb3+8b4-96B2Cd-24B2bd+96rb2d+48Bb2d-32Cb2d-9b3d+96BCd2-288rbd2+108Bbd2-24Cbd2+36b2d2+72Bd3+16Cd3+8d4+48B2C-48rb2+16Cb2-4b3-48BCd+288rbd-36Bbd-24Cbd-24b2d-72Bd2-36Cd2+6bd2-24d3-96rb+24Cb+4b2+24Bd+24Cd-6bd+24d2-4C-8d,\n144B4b3d+288rb6d-144Bb6d+144Cb6d-144B3b3d2-144rb5d2-144Bb5d2+72B2b3d3-144B3b3d+144rb5d+144Bb5d-144Cb5d-24b6d-288B4bd2+120B2b3d2-576rb4d2+336Bb4d2-264Cb4d2+72b5d2+288B3bd3+288rb3d3+216Bb3d3-144B2bd4+288B4bd+24B2b3d+576rb4d-336Bb4d+264Cb4d+288B3Cd2-288rB2bd2-576rb3d2-588Bb3d2+288Cb3d2+36b4d2-288B2Cd3+288rBbd3-96B2bd3+288rb2d3-240Bb2d3+96Cb2d3-126b3d3+144BCd4-288rbd4-576B3Cd+576rB2bd-288B3bd+288rb3d+300Bb3d-288Cb3d-36b4d+432B2Cd2-576rBbd2+216B2bd2-576rb2d2+480Bb2d2-192Cb2d2+138b3d2-192BCd3+768rbd3+288Bbd3-144Cbd3+48Bd4-48Cd4+48bd4+288B3C-288rB2b+288rBbd+288rb2d-240Bb2d+96Cb2d-3b3d-72BCd2-648rbd2-432Bbd2+288Cbd2-144Bd3+96Cd3-124bd3-12d4-144B2C+24B2b+144BCd+144rbd+144Bbd-144Cbd+144Bd2-36Cd2+84bd2+36d3-24BC+24rb-48Bd-24Cd-6bd-36d2+12C-2b+12d,\n1728rB3b3d-1728rb6d-288B5bd2+288B4b2d2+576rB2b3d2+864B3b3d2+864rBb4d2+1728rb5d2-864Bb5d2+864Cb5d2-288B4bd3-432B3b2d3-864B2b3d3-864Bb4d3-2304rB3b3+2304rb6+576B4b2d-5472rB2b3d-1968B3b3d-1440rBb4d-3264rb5d+1248Bb5d-384Cb5d+144b6d+1152B4Cd2-4608rB3bd2+1008B4bd2+720B3b2d2-864rBb3d2+1440B2b3d2+2736rb4d2+1896Bb4d2-288Cb4d2-288b5d2-576B4d3+1152B3Cd3-2304rB2bd3-1104B3bd3-1728rBb2d3+648B2b2d3-3456rb3d3+2592Bb3d3-1728Cb3d3+288b4d3+864B3d4+1728B2bd4+1728Bb2d4+5760rB2b3+1152rBb4+960rb5+192Bb5-1344Cb5-192b6-1152B4Cd+9216rB3bd-1728B3b2d+4848rBb3d+504B2b3d-6672rb4d-984Bb4d+672Cb4d+176b5d-576B4d2+1152rB2Cd2-4608B3Cd2+16128rB2bd2+4416B3bd2-1152r2b2d2+4608rBb2d2-1608B2b2d2+10272rb3d2-6272Bb3d2+2496Cb3d2-860b4d2+1152rB2d3-2304B3d3-1152rBCd3-192B2Cd3+2304r2bd3+1344rBbd3-5016B2bd3+1728rCbd3-288rb2d3-5844Bb2d3+576Cb2d3+360b3d3-1728rBd4-1296B2d4-1728BCd4+3456rbd4-2592Bbd4+864Cbd4-576b2d4-864Bd5-4608rB3b-4416rBb3+3648rb4+192Bb4-384Cb4+304b5+1152B4d-2304rB2Cd+3456B3Cd-25344rB2bd-4032B3bd+2304r2b2d-5184rBb2d+1824B2b2d-9720rb3d+3044Bb3d+1920Cb3d+932b4d-5760rB2d2+4896B3d2+2304rBCd2-288B2Cd2-6912r2bd2-8064rBbd2+2400B2bd2-6336rCbd2+1728rb2d2+6684Bb2d2-1920Cb2d2-372b3d2+7488rBd3+4320B2d3+384rCd3+6912BCd3-16416rbd3+9012Bbd3-22", "5": "DIM 1\n4C2-8rd+8r-4C+d,\n12BC-12rb-6Bd+bd-6C+b+3d,\n12B2-12Bb+2b2-12B+6b+3,\n24rB-24rb+4Cb-2Bd-12r-2B+2b+d+1,\n144r2-144rC+96rd-12Cd+d2-72r+36C-10d+1,\n24rCb-36rbd+6Cbd+2Bd2-bd2+24rb-10Cb-6Bd+5bd-d2+4B-2b+3d-2,\n6Cb5-b6-6Bb4d+6Bb4-3b5-12Cb3d+4b4d+12Bb2d2+12Cb3-4b4-24Bb2d+6b3d+6Cbd2-5b2d2-6Bd3+12Bb2-6b3-12Cbd+10b2d+18Bd2-3bd2+2d3+6Cb-5b2-18Bd+6bd-6d2+6B-3b+6d-2,\n12rb5d-2Bb5d-6Bb4d2+b5d2-24rb5+4Bb5+18Bb4d-4b5d-24rb3d2+2Bb3d2+3b4d2+12Bb2d3-2b3d3-12Bb4+4b5+72rb3d-6Bb3d-9b4d-48Bb2d2+11b3d2+12rbd3+2Bbd3-6b2d3-6Bd4+bd4-48rb3+4Bb3+6b4+60Bb2d-19b3d+24rCd2-48rbd2-8Bbd2+24b2d2-36rd3+30Bd3+6Cd3-8bd3+2d4-24Bb2+10b3-48rCd+60rbd+10Bbd-30b2d+96rd2-54Bd2-22Cd2+21bd2-8d3+24rC-24rb-4Bb+12b2-84rd+42Bd+26Cd-22bd+14d2+24r-12B-10C+8b-12d+4,\nb7-36rb5+6Bb5+18Bb4d+6Cb4d-7b5d-6Bb3d2-18Bb4-6Cb4+10b5+72rb3d+6Bb3d-12b4d-36Bb2d2-12Cb2d2+14b3d2+12Bbd3-72rb3+12b4+72Bb2d+24Cb2d-37b3d+72rCd2-36rbd2-42Bbd2+24b2d2-108rd3+18Bd3+24Cd3-11bd3-3d4-36Bb2-12Cb2+23b3-144rCd+72rbd+48Bbd-48b2d+288rd2-54Bd2-84Cd2+42bd2+9d3+72rC-36rb-18Bb+24b2-252rd+54Bd+96Cd-51bd-3d2+72r-18B-36C+20b-9d+6,\n2Bb6-36rb5+6Bb5-b6+12rb4d+10Bb4d-3b5d-6Bb3d2+b4d2-12rb4-10Bb4+6b5+72rb3d+6Bb3d-9b4d-24rb2d2-26Bb2d2+9b3d2+12Bbd3-2b2d3-72rb3+8b4+48rb2d+52Bb2d-27b3d+72rCd2-36rbd2-42Bbd2+23b2d2-96rd3+14Bd3+18Cd3-9bd3-2d4-24rb2-26Bb2+18b3-144rCd+72rbd+48Bbd-40b2d+252rd2-42Bd2-66Cd2+36bd2+8d3+72rC-36rb-18Bb+19b2-216rd+42Bd+78Cd-45bd-6d2+60r-14B-30C+18b-4d+4,\n12rb6-6Bb5d+b6d-36rb5+12Bb5-3b6-12rb4d+12Bb4d+6Bb3d2-b4d2+12rb4-12Bb4+3b5+72rb3d-18Bb3d-2b4d-12rb2d2-24Bb2d2+3b3d2+6Bbd3-b2d3-72rb3+12Bb3+3b4+24rb2d+48Bb2d-15b3d+72rCd2-36rbd2-24Bbd2+17b2d2-96rd3+12Bd3+18Cd3-6bd3-2d4-12rb2-24Bb2+12b3-144rCd+72rbd+30Bbd-31b2d+252rd2-36Bd2-66Cd2+27bd2+9d3+72rC-36rb-12Bb+15b2-216rd+36Bd+78Cd-36bd-9d2+60r-12B-30C+15b-d+3", "6": "DIM 2\n4C2-8rd+8r-4C+d,\n24BCb-24rb2-12B2d-12Cb+2b2+12Bd-3d,\n24rCb2+12B2Cd-48rBbd+48rBb-24rb2-2Cb2-12B2d-12BCd+24rbd+6Bbd-24rb+2b2+12Bd+3Cd-3bd-3d,\n288r2b3+144B3Cd-432rB2bd+576rB2b-288rBb2-48rb3-144B3d-216B2Cd+432rBbd+60B2bd-576rBb+144rb2+24Bb2+2b3+216B2d+108BCd-108rbd-60Bbd+144rb-12b2-108Bd-18Cd+15bd+18d,\n12B2b4-12Bb5+12Cb5-12Bb4d-24B2b2d+24Bb3d-24Cb3d+4b4d+24Bb2d2+24B2b2-24Bb3+24Cb3-b4-24Bb2d+12B2d2-12Bbd2+12Cbd2-8b2d2-12Bd3-24B2d+24Bbd-24Cbd+10b2d+24Bd2+4d3+12B2-12Bb+12Cb-2b2-12Bd-9d2+6d-1,\n48rBb5-48rb6+24B3b3d+48rb5d-24Bb5d+24Cb5d-24B2b3d2-24Bb4d2-72rb5-4Bb5+24Cb5+4b6-96rBb3d-12B2b3d+96rb4d+24Bb4d-8Cb4d-8b5d-48B3bd2-96rb3d2+72Bb3d2-48Cb3d2+8b4d2+48B2bd3+48Bb2d3+96rBb3-96rb4+8Cb4-2b5+48B3bd+240rb3d-46Bb3d-16b4d+48B2Cd2-24B2bd2-48rb2d2-96Bb2d2+16Cb2d2+10b3d2-48BCd3+96rbd3-72Bbd3+24Cbd3-16b2d3-24Bd4-144rb3-8Bb3+48Cb3+8b4-96B2Cd-24B2bd+96rb2d+48Bb2d-32Cb2d-9b3d+96BCd2-288rbd2+108Bbd2-24Cbd2+36b2d2+72Bd3+16Cd3+8d4+48B2C-48rb2+16Cb2-4b3-48BCd+288rbd-36Bbd-24Cbd-24b2d-72Bd2-36Cd2+6bd2-24d3-96rb+24Cb+4b2+24Bd+24Cd-6bd+24d2-4C-8d,\n144B4b3d+288rb6d-144Bb6d+144Cb6d-144B3b3d2-144rb5d2-144Bb5d2+72B2b3d3-144B3b3d+144rb5d+144Bb5d-144Cb5d-24b6d-288B4bd2+120B2b3d2-576rb4d2+336Bb4d2-264Cb4d2+72b5d2+288B3bd3+288rb3d3+216Bb3d3-144B2bd4+288B4bd+24B2b3d+576rb4d-336Bb4d+264Cb4d+288B3Cd2-288rB2bd2-576rb3d2-588Bb3d2+288Cb3d2+36b4d2-288B2Cd3+288rBbd3-96B2bd3+288rb2d3-240Bb2d3+96Cb2d3-126b3d3+144BCd4-288rbd4-576B3Cd+576rB2bd-288B3bd+288rb3d+300Bb3d-288Cb3d-36b4d+432B2Cd2-576rBbd2+216B2bd2-576rb2d2+480Bb2d2-192Cb2d2+138b3d2-192BCd3+768rbd3+288Bbd3-144Cbd3+48Bd4-48Cd4+48bd4+288B3C-288rB2b+288rBbd+288rb2d-240Bb2d+96Cb2d-3b3d-72BCd2-648rbd2-432Bbd2+288Cbd2-144Bd3+96Cd3-124bd3-12d4-144B2C+24B2b+144BCd+144rbd+144Bbd-144Cbd+144Bd2-36Cd2+84bd2+36d3-24BC+24rb-48Bd-24Cd-6bd-36d2+12C-2b+12d,\n1728rB3b3d-1728rb6d-288B5bd2+288B4b2d2+576rB2b3d2+864B3b3d2+864rBb4d2+1728rb5d2-864Bb5d2+864Cb5d2-288B4bd3-432B3b2d3-864B2b3d3-864Bb4d3-2304rB3b3+2304rb6+576B4b2d-5472rB2b3d-1968B3b3d-1440rBb4d-3264rb5d+1248Bb5d-384Cb5d+144b6d+1152B4Cd2-4608rB3bd2+1008B4bd2+720B3b2d2-864rBb3d2+1440B2b3d2+2736rb4d2+1896Bb4d2-288Cb4d2-288b5d2-576B4d3+1152B3Cd3-2304rB2bd3-1104B3bd3-1728rBb2d3+648B2b2d3-3456rb3d3+2592Bb3d3-1728Cb3d3+288b4d3+864B3d4+1728B2bd4+1728Bb2d4+5760rB2b3+1152rBb4+960rb5+192Bb5-1344Cb5-192b6-1152B4Cd+9216rB3bd-1728B3b2d+4848rBb3d+504B2b3d-6672rb4d-984Bb4d+672Cb4d+176b5d-576B4d2+1152rB2Cd2-4608B3Cd2+16128rB2bd2+4416B3bd2-1152r2b2d2+4608rBb2d2-1608B2b2d2+10272rb3d2-6272Bb3d2+2496Cb3d2-860b4d2+1152rB2d3-2304B3d3-1152rBCd3-192B2Cd3+2304r2bd3+1344rBbd3-5016B2bd3+1728rCbd3-288rb2d3-5844Bb2d3+576Cb2d3+360b3d3-1728rBd4-1296B2d4-1728BCd4+3456rbd4-2592Bbd4+864Cbd4-576b2d4-864Bd5-4608rB3b-4416rBb3+3648rb4+192Bb4-384Cb4+304b5+1152B4d-2304rB2Cd+3456B3Cd-25344rB2bd-4032B3bd+2304r2b2d-5184rBb2d+1824B2b2d-9720rb3d+3044Bb3d+1920Cb3d+932b4d-5760rB2d2+4896B3d2+2304rBCd2-288B2Cd2-6912r2bd2-8064rBbd2+2400B2bd2-6336rCbd2+1728rb2d2+6684Bb2d2-1920Cb2d2-372b3d2+7488rBd3+4320B2d3+384rCd3+6912BCd3-16416rbd3+9012Bbd3-22", "7": "EMPTY", "8": "EMPTY", "9": "DIM 2\n12r-1,\n8BCb-4B2d-4Cb+4Bd-d,\n4B2b4-4C2b4-4Bb5+4Cb5-4Bb4d+4Cb4-8B2b2d+8C2b2d+8Bb3d-8Cb3d+b4d+8Bb2d2+8B2b2-8C2b2-8Bb3+8Cb3-b4-8Bb2d-8Cb2d+4B2d2-4C2d2-4Bbd2+4Cbd2-2b2d2-4Bd3+8Cb2-8B2d+8C2d+8Bbd-8Cbd+4b2d+8Bd2+4Cd2+d3+4B2-4C2-4Bb+4Cb-2b2-4Bd-8Cd-3d2+4C+3d-1,\n16C3b4-16C2b5-8B3b3d+8C2b4d+8Bb5d-8Cb5d+8B2b3d2+8Bb4d2-16C2b4+8Cb5-32C3b2d+4B2b3d+32C2b3d-8Bb4d-4Cb4d+16B3bd2-16C2b2d2-24Bb3d2+16Cb3d2-2b4d2-16B2bd3-16Bb2d3+32C3b2-32C2b3-16B3bd+48C2b2d+18Bb3d-32Cb3d+4b4d-16B2Cd2+16C3d2+8B2bd2-16C2bd2+32Bb2d2+8Cb2d2+2b3d2+16BCd3+8C2d3+24Bbd3-8Cbd3+4b2d3+8Bd4-32C2b2+16Cb3+32B2Cd-32C3d+8B2bd+32C2bd-16Bb2d-8Cb2d-b3d-32BCd2-32C2d2-36Bbd2+24Cbd2-12b2d2-24Bd3-12Cd3-4bd3-2d4-16B2C+16C3-16C2b+16BCd+40C2d+12Bbd-24Cbd+8b2d+24Bd2+28Cd2+6bd2+8d3-16C2+8Cb-8Bd-20Cd-2bd-10d2+4C+4d,\n64B4b3d-64C2b5d-64Bb6d+64Cb6d-32B3b3d2-32C2b4d2-96Bb5d2+32Cb5d2-16B4bd3-16B3b2d3-32Bb4d3-64B3b3d+32C2b4d+64Bb5d+32Cb5d-128B4bd2+32B3b2d2+64B2b3d2+128C2b3d2+176Bb4d2-96Cb4d2+16b5d2+64B3Cd3+96B3bd3+24B2b2d3+64C2b2d3+192Bb3d3-64Cb3d3+8b4d3+32B3d4+64Bb2d4+128B4bd-128C2b3d-160Bb4d+96Cb4d-16b5d+64B3Cd2-128BC3d2+64B3bd2-48B2b2d2-128C2b2d2-360Bb3d2-16b4d2-96B3d3-160B2Cd3-64BC2d3-152B2bd3-64C2bd3-236Bb2d3-32b3d3-48B2d4-32C2d4-96Bbd4+32Cbd4-16b2d4-32Bd5-256B3Cd+256BC3d-128B3bd+64C2b2d+144Bb3d+64Cb3d+16b4d+64B3d2+160B2Cd2+256BC2d2+64C3d2+128B2bd2+128C2bd2+312Bb2d2+72b3d2+144B2d3+144BCd3+128C2d3+344Bbd3-32Cbd3+50b2d3+136Bd4+32Cd4+16bd4+8d5+128B3C-128BC3+64B2Cd-320BC2d-128C3d-64C2bd-128Bb2d-36b3d-96B2d2-272BCd2-224C2d2-336Bbd2-32Cbd2-68b2d2-232Bd3-136Cd3-65bd3-36d4-64B2C+128BC2+64C3+160BCd+192C2d+96Bbd+32Cbd+32b2d+160Bd2+184Cd2+72bd2+68d3-32BC-64C2-32Bd-96Cd-24bd-56d2+16C+16d,\n128B5b2d2-128C2b5d2-128Bb6d2+128Cb6d2-64B4b2d3-64B3b3d3-64C2b4d3-192Bb5d3+64Cb5d3-32B5d4-32B4bd4-32B3b2d4-64Bb4d4-192B4b2d2+64B3b3d2+64C2b4d2+128Bb5d2+64Cb5d2-256B5d3+256B3C2d3+64B4bd3+160B3b2d3+128B2b3d3+256C2b3d3+352Bb4d3-192Cb4d3+32b5d3+208B4d4+128B3Cd4+192B3bd4+48B2b2d4+128C2b2d4+384Bb3d4-128Cb3d4+16b4d4+64B3d5+128Bb2d5+256B5d2+256B3C2d2-512BC4d2+64B3b2d2-96B2b3d2-256C2b3d2-320Bb4d2+192Cb4d2-32b5d2+256B4d3-384B3Cd3-640B2C2d3-256BC3d3-384B3bd3-144B2b2d3-256C2b2d3-720Bb3d3-32b4d3-464B3d4-320B2Cd4-128BC2d4-304B2bd4-128C2bd4-472Bb2d4-64b3d4-96B2d5-64C2d5-192Bbd5+64Cbd5-32b2d5-64Bd6-1024B3C2d+1024BC4d-384B4d2+256B3Cd2+640B2C2d2+1024BC3d2+256C4d2+128B3bd2+32B2b2d2+128C2b2d2+304Bb3d2+128Cb3d2+32b4d2+192B3d3+960B2Cd3+832BC2d3+128C3d3+544B2bd3+256C2bd3+632Bb2d3+144b3d3+424B2d4+288BCd4+256C2d4+688Bbd4-64Cbd4+100b2d4+272Bd5+64Cd5+32bd5+16d6+512B3C2-512BC4+256B2C2d-1280BC3d-512C4d+128B3d2-768B2Cd2-1216BC2d2-512C3d2-192B2bd2-128C2bd2-280Bb2d2-72b3d2-352B2d3-800BCd3-480C2d3-736Bbd3-64Cbd3-136b2d3-490Bd4-272Cd4-130bd4-72d5-256B2C2+512BC3+256C4+128B2Cd+640BC2d+640C3d+64B2d2+640BCd2+480C2d2+224Bbd2+64Cbd2+68b2d2+384Bd3+400Cd3+148bd3+137d4-128BC2-256C3-128BCd-256C2d-112Bd2-224Cd2-48bd2-120d3+64C2+32Cd+40d2,\n128B6bd3-128C2b5d3-128Bb6d3+128Cb6d3-64B5Cd4-64B5bd4-64B4b2d4-64B3b3d4-64C2b4d4-192Bb5d4+64Cb5d4-32B5d5-32B4bd5-32B3b2d5-64Bb4d5-512B5Cd3+512B3C", "10": "DIM 1\n4C2-8rd+8r-4C+d,\n12BC-12rb-6Bd+bd-6C+b+3d,\n12B2-12Bb+2b2-12B+6b+3,\n24rB-24rb+4Cb-2Bd-12r-2B+2b+d+1,\n144r2-144rC+96rd-12Cd+d2-72r+36C-10d+1,\n24rCb-36rbd+6Cbd+2Bd2-bd2+24rb-10Cb-6Bd+5bd-d2+4B-2b+3d-2,\n6Cb5-b6-6Bb4d+6Bb4-3b5-12Cb3d+4b4d+12Bb2d2+12Cb3-4b4-24Bb2d+6b3d+6Cbd2-5b2d2-6Bd3+12Bb2-6b3-12Cbd+10b2d+18Bd2-3bd2+2d3+6Cb-5b2-18Bd+6bd-6d2+6B-3b+6d-2,\n12rb5d-2Bb5d-6Bb4d2+b5d2-24rb5+4Bb5+18Bb4d-4b5d-24rb3d2+2Bb3d2+3b4d2+12Bb2d3-2b3d3-12Bb4+4b5+72rb3d-6Bb3d-9b4d-48Bb2d2+11b3d2+12rbd3+2Bbd3-6b2d3-6Bd4+bd4-48rb3+4Bb3+6b4+60Bb2d-19b3d+24rCd2-48rbd2-8Bbd2+24b2d2-36rd3+30Bd3+6Cd3-8bd3+2d4-24Bb2+10b3-48rCd+60rbd+10Bbd-30b2d+96rd2-54Bd2-22Cd2+21bd2-8d3+24rC-24rb-4Bb+12b2-84rd+42Bd+26Cd-22bd+14d2+24r-12B-10C+8b-12d+4,\nb7-36rb5+6Bb5+18Bb4d+6Cb4d-7b5d-6Bb3d2-18Bb4-6Cb4+10b5+72rb3d+6Bb3d-12b4d-36Bb2d2-12Cb2d2+14b3d2+12Bbd3-72rb3+12b4+72Bb2d+24Cb2d-37b3d+72rCd2-36rbd2-42Bbd2+24b2d2-108rd3+18Bd3+24Cd3-11bd3-3d4-36Bb2-12Cb2+23b3-144rCd+72rbd+48Bbd-48b2d+288rd2-54Bd2-84Cd2+42bd2+9d3+72rC-36rb-18Bb+24b2-252rd+54Bd+96Cd-51bd-3d2+72r-18B-36C+20b-9d+6,\n2Bb6-36rb5+6Bb5-b6+12rb4d+10Bb4d-3b5d-6Bb3d2+b4d2-12rb4-10Bb4+6b5+72rb3d+6Bb3d-9b4d-24rb2d2-26Bb2d2+9b3d2+12Bbd3-2b2d3-72rb3+8b4+48rb2d+52Bb2d-27b3d+72rCd2-36rbd2-42Bbd2+23b2d2-96rd3+14Bd3+18Cd3-9bd3-2d4-24rb2-26Bb2+18b3-144rCd+72rbd+48Bbd-40b2d+252rd2-42Bd2-66Cd2+36bd2+8d3+72rC-36rb-18Bb+19b2-216rd+42Bd+78Cd-45bd-6d2+60r-14B-30C+18b-4d+4,\n12rb6-6Bb5d+b6d-36rb5+12Bb5-3b6-12rb4d+12Bb4d+6Bb3d2-b4d2+12rb4-12Bb4+3b5+72rb3d-18Bb3d-2b4d-12rb2d2-24Bb2d2+3b3d2+6Bbd3-b2d3-72rb3+12Bb3+3b4+24rb2d+48Bb2d-15b3d+72rCd2-36rbd2-24Bbd2+17b2d2-96rd3+12Bd3+18Cd3-6bd3-2d4-12rb2-24Bb2+12b3-144rCd+72rbd+30Bbd-31b2d+252rd2-36Bd2-66Cd2+27bd2+9d3+72rC-36rb-12Bb+15b2-216rd+36Bd+78Cd-36bd-9d2+60r-12B-30C+15b-d+3", "11": "DIM 1\n4C2-8rd+8r-4C+d,\n12BC-12rb-6Bd+bd-6C+b+3d,\n12B2-12Bb+2b2-12B+6b+3,\n24rB-24rb+4Cb-2Bd-12r-2B+2b+d+1,\n144r2-144rC+96rd-12Cd+d2-72r+36C-10d+1,\n24rCb-36rbd+6Cbd+2Bd2-bd2+24rb-10Cb-6Bd+5bd-d2+4B-2b+3d-2,\n6Cb5-b6-6Bb4d+6Bb4-3b5-12Cb3d+4b4d+12Bb2d2+12Cb3-4b4-24Bb2d+6b3d+6Cbd2-5b2d2-6Bd3+12Bb2-6b3-12Cbd+10b2d+18Bd2-3bd2+2d3+6Cb-5b2-18Bd+6bd-6d2+6B-3b+6d-2,\n12rb5d-2Bb5d-6Bb4d2+b5d2-24rb5+4Bb5+18Bb4d-4b5d-24rb3d2+2Bb3d2+3b4d2+12Bb2d3-2b3d3-12Bb4+4b5+72rb3d-6Bb3d-9b4d-48Bb2d2+11b3d2+12rbd3+2Bbd3-6b2d3-6Bd4+bd4-48rb3+4Bb3+6b4+60Bb2d-19b3d+24rCd2-48rbd2-8Bbd2+24b2d2-36rd3+30Bd3+6Cd3-8bd3+2d4-24Bb2+10b3-48rCd+60rbd+10Bbd-30b2d+96rd2-54Bd2-22Cd2+21bd2-8d3+24rC-24rb-4Bb+12b2-84rd+42Bd+26Cd-22bd+14d2+24r-12B-10C+8b-12d+4,\nb7-36rb5+6Bb5+18Bb4d+6Cb4d-7b5d-6Bb3d2-18Bb4-6Cb4+10b5+72rb3d+6Bb3d-12b4d-36Bb2d2-12Cb2d2+14b3d2+12Bbd3-72rb3+12b4+72Bb2d+24Cb2d-37b3d+72rCd2-36rbd2-42Bbd2+24b2d2-108rd3+18Bd3+24Cd3-11bd3-3d4-36Bb2-12Cb2+23b3-144rCd+72rbd+48Bbd-48b2d+288rd2-54Bd2-84Cd2+42bd2+9d3+72rC-36rb-18Bb+24b2-252rd+54Bd+96Cd-51bd-3d2+72r-18B-36C+20b-9d+6,\n2Bb6-36rb5+6Bb5-b6+12rb4d+10Bb4d-3b5d-6Bb3d2+b4d2-12rb4-10Bb4+6b5+72rb3d+6Bb3d-9b4d-24rb2d2-26Bb2d2+9b3d2+12Bbd3-2b2d3-72rb3+8b4+48rb2d+52Bb2d-27b3d+72rCd2-36rbd2-42Bbd2+23b2d2-96rd3+14Bd3+18Cd3-9bd3-2d4-24rb2-26Bb2+18b3-144rCd+72rbd+48Bbd-40b2d+252rd2-42Bd2-66Cd2+36bd2+8d3+72rC-36rb-18Bb+19b2-216rd+42Bd+78Cd-45bd-6d2+60r-14B-30C+18b-4d+4,\n12rb6-6Bb5d+b6d-36rb5+12Bb5-3b6-12rb4d+12Bb4d+6Bb3d2-b4d2+12rb4-12Bb4+3b5+72rb3d-18Bb3d-2b4d-12rb2d2-24Bb2d2+3b3d2+6Bbd3-b2d3-72rb3+12Bb3+3b4+24rb2d+48Bb2d-15b3d+72rCd2-36rbd2-24Bbd2+17b2d2-96rd3+12Bd3+18Cd3-6bd3-2d4-12rb2-24Bb2+12b3-144rCd+72rbd+30Bbd-31b2d+252rd2-36Bd2-66Cd2+27bd2+9d3+72rC-36rb-12Bb+15b2-216rd+36Bd+78Cd-36bd-9d2+60r-12B-30C+15b-d+3", "12": "DIM 1\n4C2-8rd+8r-4C+d,\n12BC-12rb-6Bd+bd-6C+b+3d,\n12B2-12Bb+2b2-12B+6b+3,\n24rB-24rb+4Cb-2Bd-12r-2B+2b+d+1,\n144r2-144rC+96rd-12Cd+d2-72r+36C-10d+1,\n24rCb-36rbd+6Cbd+2Bd2-bd2+24rb-10Cb-6Bd+5bd-d2+4B-2b+3d-2,\n6Cb5-b6-6Bb4d+6Bb4-3b5-12Cb3d+4b4d+12Bb2d2+12Cb3-4b4-24Bb2d+6b3d+6Cbd2-5b2d2-6Bd3+12Bb2-6b3-12Cbd+10b2d+18Bd2-3bd2+2d3+6Cb-5b2-18Bd+6bd-6d2+6B-3b+6d-2,\n12rb5d-2Bb5d-6Bb4d2+b5d2-24rb5+4Bb5+18Bb4d-4b5d-24rb3d2+2Bb3d2+3b4d2+12Bb2d3-2b3d3-12Bb4+4b5+72rb3d-6Bb3d-9b4d-48Bb2d2+11b3d2+12rbd3+2Bbd3-6b2d3-6Bd4+bd4-48rb3+4Bb3+6b4+60Bb2d-19b3d+24rCd2-48rbd2-8Bbd2+24b2d2-36rd3+30Bd3+6Cd3-8bd3+2d4-24Bb2+10b3-48rCd+60rbd+10Bbd-30b2d+96rd2-54Bd2-22Cd2+21bd2-8d3+24rC-24rb-4Bb+12b2-84rd+42Bd+26Cd-22bd+14d2+24r-12B-10C+8b-12d+4,\nb7-36rb5+6Bb5+18Bb4d+6Cb4d-7b5d-6Bb3d2-18Bb4-6Cb4+10b5+72rb3d+6Bb3d-12b4d-36Bb2d2-12Cb2d2+14b3d2+12Bbd3-72rb3+12b4+72Bb2d+24Cb2d-37b3d+72rCd2-36rbd2-42Bbd2+24b2d2-108rd3+18Bd3+24Cd3-11bd3-3d4-36Bb2-12Cb2+23b3-144rCd+72rbd+48Bbd-48b2d+288rd2-54Bd2-84Cd2+42bd2+9d3+72rC-36rb-18Bb+24b2-252rd+54Bd+96Cd-51bd-3d2+72r-18B-36C+20b-9d+6,\n2Bb6-36rb5+6Bb5-b6+12rb4d+10Bb4d-3b5d-6Bb3d2+b4d2-12rb4-10Bb4+6b5+72rb3d+6Bb3d-9b4d-24rb2d2-26Bb2d2+9b3d2+12Bbd3-2b2d3-72rb3+8b4+48rb2d+52Bb2d-27b3d+72rCd2-36rbd2-42Bbd2+23b2d2-96rd3+14Bd3+18Cd3-9bd3-2d4-24rb2-26Bb2+18b3-144rCd+72rbd+48Bbd-40b2d+252rd2-42Bd2-66Cd2+36bd2+8d3+72rC-36rb-18Bb+19b2-216rd+42Bd+78Cd-45bd-6d2+60r-14B-30C+18b-4d+4,\n12rb6-6Bb5d+b6d-36rb5+12Bb5-3b6-12rb4d+12Bb4d+6Bb3d2-b4d2+12rb4-12Bb4+3b5+72rb3d-18Bb3d-2b4d-12rb2d2-24Bb2d2+3b3d2+6Bbd3-b2d3-72rb3+12Bb3+3b4+24rb2d+48Bb2d-15b3d+72rCd2-36rbd2-24Bbd2+17b2d2-96rd3+12Bd3+18Cd3-6bd3-2d4-12rb2-24Bb2+12b3-144rCd+72rbd+30Bbd-31b2d+252rd2-36Bd2-66Cd2+27bd2+9d3+72rC-36rb-12Bb+15b2-216rd+36Bd+78Cd-36bd-9d2+60r-12B-30C+15b-d+3", "13": "EMPTY", "14": "EMPTY", "15": "EMPTY", "16": "EMPTY", "17": "EMPTY", "18": "EMPTY", "19": "EMPTY", "20": "DIM 3\n12C2-24rd+d,\n24BCb5-24rb6-12B2b4d+12B2b4-12Bb5+2b6-48BCb3d+48rb4d+24B2b2d2+48BCb3-72rb4+12Cb4-48B2b2d+24Bb3d-5b4d+24BCbd2-24rb2d2-12B2d3+24B2b2-24Bb3+3b4-48BCbd+96rb2d-24Cb2d+36B2d2-12Bbd2+4b2d2+24BCb-72rb2+24Cb2-36B2d+24Bbd-4b2d-24rd2+12Cd2-d3+12B2-12Bb+48rd-24Cd+d2-24r+12C+d-1,\n48rCb6+24B2Cb4d-96rBb5d-24B2Cb4+24rb6-4Cb6+12B2b4d-96rCb4d+4Bb5d-48B2Cb2d2+192rBb3d2-12B2b4+144rCb4+12Bb5-2b6+96B2Cb2d-192rBb3d-96rb4d+10Cb4d-24B2b2d2+48rCb2d2-8Bb3d2+24B2Cd3-96rBbd3-48B2Cb2+72rb4-18Cb4+48B2b2d-192rCb2d-16Bb3d+7b4d-72B2Cd2+192rBbd2+120rb2d2-8Cb2d2+12B2d3+4Bbd3-24B2b2+144rCb2+24Bb3-3b4+72B2Cd-96rBbd-192rb2d+32Cb2d-36B2d2+48rCd2+4Bbd2-8b2d2-48rd3+2Cd3-24B2C+72rb2-24Cb2+36B2d-96rCd-20Bbd+8b2d+120rd2-14Cd2+3d3-12B2+48rC+12Bb-96rd+22Cd-5d2+24r-10C+d+1,\n288r2b7+144B3Cb4d-432rB2b5d-144B3Cb4-144rB2b5+288rBb6-48rb7+72B3b4d-576r2b5d+12B2b5d-288B3Cb2d2+864rB2b3d2-72B3b4+288rBCb4+864r2b5+84B2b5-144rCb5-24Bb6+2b7+576B3Cb2d-576rB2b3d-864rBb4d+12BCb4d+108rb5d-144B3b2d2+288r2b3d2-24B2b3d2+144B3Cd3-432rB2bd3-288B3Cb2-288rB2b3+720rBb4-60BCb4-108rb5+12Cb5+288B3b2d-576rBCb2d-1152r2b3d-144B2b3d+288rCb3d+66Bb4d-5b5d-432B3Cd2+720rB2bd2+864rBb2d2-24BCb2d2-72rb3d2+72B3d3+12B2bd3-144B3b2+576rBCb2+864r2b3+168B2b3-288rCb3-42Bb4+3b5+432B3Cd-144rB2bd-1440rBb2d+144BCb2d+144rb3d-24Cb3d-216B3d2+288rBCd2+288r2bd2+60B2bd2-144rCbd2-60Bb2d2+4b3d2-288rBd3+12BCd3+12rbd3-144B3C-144rB2b+576rBb2-120BCb2-72rb3+24Cb3+216B3d-576rBCd-576r2bd-156B2bd+288rCbd+72Bb2d-4b3d+720rBd2-84BCd2-36rbd2+12Cbd2+18Bd3-bd3-72B3+288rBC+288r2b+84B2b-144rCb-12Bb2-576rBd+132BCd+36rbd-24Cbd-30Bd2+bd2+144rB-60BC-12rb+12Cb+6Bd+bd+6B-b", "21": "DIM 2\n4C2-8rd+8r-4C+d,\n24BCb-24rb2-12B2d-12Cb+2b2+12Bd-3d,\n24rCb2+12B2Cd-48rBbd+48rBb-24rb2-2Cb2-12B2d-12BCd+24rbd+6Bbd-24rb+2b2+12Bd+3Cd-3bd-3d,\n288r2b3+144B3Cd-432rB2bd+576rB2b-288rBb2-48rb3-144B3d-216B2Cd+432rBbd+60B2bd-576rBb+144rb2+24Bb2+2b3+216B2d+108BCd-108rbd-60Bbd+144rb-12b2-108Bd-18Cd+15bd+18d,\n12B2b4-12Bb5+12Cb5-12Bb4d-24B2b2d+24Bb3d-24Cb3d+4b4d+24Bb2d2+24B2b2-24Bb3+24Cb3-b4-24Bb2d+12B2d2-12Bbd2+12Cbd2-8b2d2-12Bd3-24B2d+24Bbd-24Cbd+10b2d+24Bd2+4d3+12B2-12Bb+12Cb-2b2-12Bd-9d2+6d-1,\n48rBb5-48rb6+24B3b3d+48rb5d-24Bb5d+24Cb5d-24B2b3d2-24Bb4d2-72rb5-4Bb5+24Cb5+4b6-96rBb3d-12B2b3d+96rb4d+24Bb4d-8Cb4d-8b5d-48B3bd2-96rb3d2+72Bb3d2-48Cb3d2+8b4d2+48B2bd3+48Bb2d3+96rBb3-96rb4+8Cb4-2b5+48B3bd+240rb3d-46Bb3d-16b4d+48B2Cd2-24B2bd2-48rb2d2-96Bb2d2+16Cb2d2+10b3d2-48BCd3+96rbd3-72Bbd3+24Cbd3-16b2d3-24Bd4-144rb3-8Bb3+48Cb3+8b4-96B2Cd-24B2bd+96rb2d+48Bb2d-32Cb2d-9b3d+96BCd2-288rbd2+108Bbd2-24Cbd2+36b2d2+72Bd3+16Cd3+8d4+48B2C-48rb2+16Cb2-4b3-48BCd+288rbd-36Bbd-24Cbd-24b2d-72Bd2-36Cd2+6bd2-24d3-96rb+24Cb+4b2+24Bd+24Cd-6bd+24d2-4C-8d,\n144B4b3d+288rb6d-144Bb6d+144Cb6d-144B3b3d2-144rb5d2-144Bb5d2+72B2b3d3-144B3b3d+144rb5d+144Bb5d-144Cb5d-24b6d-288B4bd2+120B2b3d2-576rb4d2+336Bb4d2-264Cb4d2+72b5d2+288B3bd3+288rb3d3+216Bb3d3-144B2bd4+288B4bd+24B2b3d+576rb4d-336Bb4d+264Cb4d+288B3Cd2-288rB2bd2-576rb3d2-588Bb3d2+288Cb3d2+36b4d2-288B2Cd3+288rBbd3-96B2bd3+288rb2d3-240Bb2d3+96Cb2d3-126b3d3+144BCd4-288rbd4-576B3Cd+576rB2bd-288B3bd+288rb3d+300Bb3d-288Cb3d-36b4d+432B2Cd2-576rBbd2+216B2bd2-576rb2d2+480Bb2d2-192Cb2d2+138b3d2-192BCd3+768rbd3+288Bbd3-144Cbd3+48Bd4-48Cd4+48bd4+288B3C-288rB2b+288rBbd+288rb2d-240Bb2d+96Cb2d-3b3d-72BCd2-648rbd2-432Bbd2+288Cbd2-144Bd3+96Cd3-124bd3-12d4-144B2C+24B2b+144BCd+144rbd+144Bbd-144Cbd+144Bd2-36Cd2+84bd2+36d3-24BC+24rb-48Bd-24Cd-6bd-36d2+12C-2b+12d,\n1728rB3b3d-1728rb6d-288B5bd2+288B4b2d2+576rB2b3d2+864B3b3d2+864rBb4d2+1728rb5d2-864Bb5d2+864Cb5d2-288B4bd3-432B3b2d3-864B2b3d3-864Bb4d3-2304rB3b3+2304rb6+576B4b2d-5472rB2b3d-1968B3b3d-1440rBb4d-3264rb5d+1248Bb5d-384Cb5d+144b6d+1152B4Cd2-4608rB3bd2+1008B4bd2+720B3b2d2-864rBb3d2+1440B2b3d2+2736rb4d2+1896Bb4d2-288Cb4d2-288b5d2-576B4d3+1152B3Cd3-2304rB2bd3-1104B3bd3-1728rBb2d3+648B2b2d3-3456rb3d3+2592Bb3d3-1728Cb3d3+288b4d3+864B3d4+1728B2bd4+1728Bb2d4+5760rB2b3+1152rBb4+960rb5+192Bb5-1344Cb5-192b6-1152B4Cd+9216rB3bd-1728B3b2d+4848rBb3d+504B2b3d-6672rb4d-984Bb4d+672Cb4d+176b5d-576B4d2+1152rB2Cd2-4608B3Cd2+16128rB2bd2+4416B3bd2-1152r2b2d2+4608rBb2d2-1608B2b2d2+10272rb3d2-6272Bb3d2+2496Cb3d2-860b4d2+1152rB2d3-2304B3d3-1152rBCd3-192B2Cd3+2304r2bd3+1344rBbd3-5016B2bd3+1728rCbd3-288rb2d3-5844Bb2d3+576Cb2d3+360b3d3-1728rBd4-1296B2d4-1728BCd4+3456rbd4-2592Bbd4+864Cbd4-576b2d4-864Bd5-4608rB3b-4416rBb3+3648rb4+192Bb4-384Cb4+304b5+1152B4d-2304rB2Cd+3456B3Cd-25344rB2bd-4032B3bd+2304r2b2d-5184rBb2d+1824B2b2d-9720rb3d+3044Bb3d+1920Cb3d+932b4d-5760rB2d2+4896B3d2+2304rBCd2-288B2Cd2-6912r2bd2-8064rBbd2+2400B2bd2-6336rCbd2+1728rb2d2+6684Bb2d2-1920Cb2d2-372b3d2+7488rBd3+4320B2d3+384rCd3+6912BCd3-16416rbd3+9012Bbd3-22", "22": "DIM 1\n4C2-8rd+8r-4C+d,\n12BC-12rb-6Bd+bd-6C+b+3d,\n12B2-12Bb+2b2-12B+6b+3,\n24rB-24rb+4Cb-2Bd-12r-2B+2b+d+1,\n144r2-144rC+96rd-12Cd+d2-72r+36C-10d+1,\n24rCb-36rbd+6Cbd+2Bd2-bd2+24rb-10Cb-6Bd+5bd-d2+4B-2b+3d-2,\n6Cb5-b6-6Bb4d+6Bb4-3b5-12Cb3d+4b4d+12Bb2d2+12Cb3-4b4-24Bb2d+6b3d+6Cbd2-5b2d2-6Bd3+12Bb2-6b3-12Cbd+10b2d+18Bd2-3bd2+2d3+6Cb-5b2-18Bd+6bd-6d2+6B-3b+6d-2,\n12rb5d-2Bb5d-6Bb4d2+b5d2-24rb5+4Bb5+18Bb4d-4b5d-24rb3d2+2Bb3d2+3b4d2+12Bb2d3-2b3d3-12Bb4+4b5+72rb3d-6Bb3d-9b4d-48Bb2d2+11b3d2+12rbd3+2Bbd3-6b2d3-6Bd4+bd4-48rb3+4Bb3+6b4+60Bb2d-19b3d+24rCd2-48rbd2-8Bbd2+24b2d2-36rd3+30Bd3+6Cd3-8bd3+2d4-24Bb2+10b3-48rCd+60rbd+10Bbd-30b2d+96rd2-54Bd2-22Cd2+21bd2-8d3+24rC-24rb-4Bb+12b2-84rd+42Bd+26Cd-22bd+14d2+24r-12B-10C+8b-12d+4,\nb7-36rb5+6Bb5+18Bb4d+6Cb4d-7b5d-6Bb3d2-18Bb4-6Cb4+10b5+72rb3d+6Bb3d-12b4d-36Bb2d2-12Cb2d2+14b3d2+12Bbd3-72rb3+12b4+72Bb2d+24Cb2d-37b3d+72rCd2-36rbd2-42Bbd2+24b2d2-108rd3+18Bd3+24Cd3-11bd3-3d4-36Bb2-12Cb2+23b3-144rCd+72rbd+48Bbd-48b2d+288rd2-54Bd2-84Cd2+42bd2+9d3+72rC-36rb-18Bb+24b2-252rd+54Bd+96Cd-51bd-3d2+72r-18B-36C+20b-9d+6,\n2Bb6-36rb5+6Bb5-b6+12rb4d+10Bb4d-3b5d-6Bb3d2+b4d2-12rb4-10Bb4+6b5+72rb3d+6Bb3d-9b4d-24rb2d2-26Bb2d2+9b3d2+12Bbd3-2b2d3-72rb3+8b4+48rb2d+52Bb2d-27b3d+72rCd2-36rbd2-42Bbd2+23b2d2-96rd3+14Bd3+18Cd3-9bd3-2d4-24rb2-26Bb2+18b3-144rCd+72rbd+48Bbd-40b2d+252rd2-42Bd2-66Cd2+36bd2+8d3+72rC-36rb-18Bb+19b2-216rd+42Bd+78Cd-45bd-6d2+60r-14B-30C+18b-4d+4,\n12rb6-6Bb5d+b6d-36rb5+12Bb5-3b6-12rb4d+12Bb4d+6Bb3d2-b4d2+12rb4-12Bb4+3b5+72rb3d-18Bb3d-2b4d-12rb2d2-24Bb2d2+3b3d2+6Bbd3-b2d3-72rb3+12Bb3+3b4+24rb2d+48Bb2d-15b3d+72rCd2-36rbd2-24Bbd2+17b2d2-96rd3+12Bd3+18Cd3-6bd3-2d4-12rb2-24Bb2+12b3-144rCd+72rbd+30Bbd-31b2d+252rd2-36Bd2-66Cd2+27bd2+9d3+72rC-36rb-12Bb+15b2-216rd+36Bd+78Cd-36bd-9d2+60r-12B-30C+15b-d+3", "23": "DIM 2\n4C2-8rd+8r-4C+d,\n24BCb-24rb2-12B2d-12Cb+2b2+12Bd-3d,\n24rCb2+12B2Cd-48rBbd+48rBb-24rb2-2Cb2-12B2d-12BCd+24rbd+6Bbd-24rb+2b2+12Bd+3Cd-3bd-3d,\n288r2b3+144B3Cd-432rB2bd+576rB2b-288rBb2-48rb3-144B3d-216B2Cd+432rBbd+60B2bd-576rBb+144rb2+24Bb2+2b3+216B2d+108BCd-108rbd-60Bbd+144rb-12b2-108Bd-18Cd+15bd+18d,\n12B2b4-12Bb5+12Cb5-12Bb4d-24B2b2d+24Bb3d-24Cb3d+4b4d+24Bb2d2+24B2b2-24Bb3+24Cb3-b4-24Bb2d+12B2d2-12Bbd2+12Cbd2-8b2d2-12Bd3-24B2d+24Bbd-24Cbd+10b2d+24Bd2+4d3+12B2-12Bb+12Cb-2b2-12Bd-9d2+6d-1,\n48rBb5-48rb6+24B3b3d+48rb5d-24Bb5d+24Cb5d-24B2b3d2-24Bb4d2-72rb5-4Bb5+24Cb5+4b6-96rBb3d-12B2b3d+96rb4d+24Bb4d-8Cb4d-8b5d-48B3bd2-96rb3d2+72Bb3d2-48Cb3d2+8b4d2+48B2bd3+48Bb2d3+96rBb3-96rb4+8Cb4-2b5+48B3bd+240rb3d-46Bb3d-16b4d+48B2Cd2-24B2bd2-48rb2d2-96Bb2d2+16Cb2d2+10b3d2-48BCd3+96rbd3-72Bbd3+24Cbd3-16b2d3-24Bd4-144rb3-8Bb3+48Cb3+8b4-96B2Cd-24B2bd+96rb2d+48Bb2d-32Cb2d-9b3d+96BCd2-288rbd2+108Bbd2-24Cbd2+36b2d2+72Bd3+16Cd3+8d4+48B2C-48rb2+16Cb2-4b3-48BCd+288rbd-36Bbd-24Cbd-24b2d-72Bd2-36Cd2+6bd2-24d3-96rb+24Cb+4b2+24Bd+24Cd-6bd+24d2-4C-8d,\n144B4b3d+288rb6d-144Bb6d+144Cb6d-144B3b3d2-144rb5d2-144Bb5d2+72B2b3d3-144B3b3d+144rb5d+144Bb5d-144Cb5d-24b6d-288B4bd2+120B2b3d2-576rb4d2+336Bb4d2-264Cb4d2+72b5d2+288B3bd3+288rb3d3+216Bb3d3-144B2bd4+288B4bd+24B2b3d+576rb4d-336Bb4d+264Cb4d+288B3Cd2-288rB2bd2-576rb3d2-588Bb3d2+288Cb3d2+36b4d2-288B2Cd3+288rBbd3-96B2bd3+288rb2d3-240Bb2d3+96Cb2d3-126b3d3+144BCd4-288rbd4-576B3Cd+576rB2bd-288B3bd+288rb3d+300Bb3d-288Cb3d-36b4d+432B2Cd2-576rBbd2+216B2bd2-576rb2d2+480Bb2d2-192Cb2d2+138b3d2-192BCd3+768rbd3+288Bbd3-144Cbd3+48Bd4-48Cd4+48bd4+288B3C-288rB2b+288rBbd+288rb2d-240Bb2d+96Cb2d-3b3d-72BCd2-648rbd2-432Bbd2+288Cbd2-144Bd3+96Cd3-124bd3-12d4-144B2C+24B2b+144BCd+144rbd+144Bbd-144Cbd+144Bd2-36Cd2+84bd2+36d3-24BC+24rb-48Bd-24Cd-6bd-36d2+12C-2b+12d,\n1728rB3b3d-1728rb6d-288B5bd2+288B4b2d2+576rB2b3d2+864B3b3d2+864rBb4d2+1728rb5d2-864Bb5d2+864Cb5d2-288B4bd3-432B3b2d3-864B2b3d3-864Bb4d3-2304rB3b3+2304rb6+576B4b2d-5472rB2b3d-1968B3b3d-1440rBb4d-3264rb5d+1248Bb5d-384Cb5d+144b6d+1152B4Cd2-4608rB3bd2+1008B4bd2+720B3b2d2-864rBb3d2+1440B2b3d2+2736rb4d2+1896Bb4d2-288Cb4d2-288b5d2-576B4d3+1152B3Cd3-2304rB2bd3-1104B3bd3-1728rBb2d3+648B2b2d3-3456rb3d3+2592Bb3d3-1728Cb3d3+288b4d3+864B3d4+1728B2bd4+1728Bb2d4+5760rB2b3+1152rBb4+960rb5+192Bb5-1344Cb5-192b6-1152B4Cd+9216rB3bd-1728B3b2d+4848rBb3d+504B2b3d-6672rb4d-984Bb4d+672Cb4d+176b5d-576B4d2+1152rB2Cd2-4608B3Cd2+16128rB2bd2+4416B3bd2-1152r2b2d2+4608rBb2d2-1608B2b2d2+10272rb3d2-6272Bb3d2+2496Cb3d2-860b4d2+1152rB2d3-2304B3d3-1152rBCd3-192B2Cd3+2304r2bd3+1344rBbd3-5016B2bd3+1728rCbd3-288rb2d3-5844Bb2d3+576Cb2d3+360b3d3-1728rBd4-1296B2d4-1728BCd4+3456rbd4-2592Bbd4+864Cbd4-576b2d4-864Bd5-4608rB3b-4416rBb3+3648rb4+192Bb4-384Cb4+304b5+1152B4d-2304rB2Cd+3456B3Cd-25344rB2bd-4032B3bd+2304r2b2d-5184rBb2d+1824B2b2d-9720rb3d+3044Bb3d+1920Cb3d+932b4d-5760rB2d2+4896B3d2+2304rBCd2-288B2Cd2-6912r2bd2-8064rBbd2+2400B2bd2-6336rCbd2+1728rb2d2+6684Bb2d2-1920Cb2d2-372b3d2+7488rBd3+4320B2d3+384rCd3+6912BCd3-16416rbd3+9012Bbd3-22", "24": "EMPTY", "25": "EMPTY", "26": "DIM 1\n2B-1,\n8r-1,\n6C2-d,\n12Cb5-b6+12Cb4-6b5-24Cb3d-2b4d+24Cb3-3b4-24Cb2d+12b3d+12Cbd2+7b2d2+24Cb2-12b3-24Cbd-4b2d+12Cd2-6bd2-4d3+12Cb-3b2-24Cd+12bd+7d2+12C-6b-2d-1,\nb7+11b6+48Cb4d-22b5d-48Cb4+33b5-26b4d-96Cb2d2+41b3d2+27b4+192Cb2d-104b3d+19b2d2+48Cd3-20bd3-96Cb2+63b3-40b2d-144Cd2+71bd2-4d3+21b2+144Cd-82bd+13d2-48C+31b-14d+5", "27": "EMPTY", "28": "EMPTY", "29": "EMPTY", "30": "EMPTY", "31": "EMPTY", "32": "DIM 2\n4C2-8rd+8r-4C+d,\n12B2-24r+1,\n12BCb-12rb2-6Cb+b2-12rd+6Bd-d,\n24rCb2-48rBbd+48rBb-24rb2-2Cb2+24rCd-12BCd+24rbd+6Bbd-24rb+2b2-24rd+12Bd+2Cd-3bd-2d,\n24rBb2-48rCb+12rb2-2Bb2+24rBd+8Cb-b2-12rd-4Bd+2d,\n144r2b3-24rb3+144rBCd-432r2bd+216rBbd+576r2b-288rBb-288rCb+144rb2+b3-216rCd+48BCd+24rbd-30Bbd+48rb+48Cb-12b2+144rd-72Bd+5bd+12d", "33": "DIM 2\n12C2-24rd+d,\n12B2-24r+1,\n12BCb-12rb2-6Bb-6Cb+2b2-12rd+6Bd+12r-6B+3b-d+1,\n24rCb2-48rBbd+12rb2-4Cb2+24rCd-12BCd+24rbd+2Bbd-24rC+12BC+6Bb-2b2+12rd-6Bd+2Cd-bd-12r+6B-2C-3b+d-1,\n12rBb2-24rCb+6rb2-2Bb2+12rBd-12rB+12rb+4Cb-b2-6rd-2Bd+6r+2B-2b+d-1,\n36r2b3-12rb3+36rBCd-108r2bd+54rBbd-36rBC-36r2b+18rBb+72rCb-36rb2+b3-18rBd-54rCd+12BCd-9rbd+18rB+54rC-12BC-15rb-12Bb-12Cb+6b2-9rd+12Bd+9r-12B+8b-3d+3", "34": "EMPTY", "35": "DIM 0\n4B+4C-2b-d-2,\n12r-1,\nd2-8b-8d+4,\nbd+2b+3d-2,\nCd-2C-b-d+1,\nb2-d+1,\n4Cb+4C+d-2,\n4C2-4C+1", "36": "DIM 1\n24r-12C+d+1,\nb2-d+1,\n2Cb-2Bd+2B-b,\n2Bb-2C+1,\n12C2-12Cd+d2+2d,\n12BC-12Bd+bd+6B-3b,\n12B2-12C+d+3", "37": "EMPTY", "38": "DIM 0\n2d-1,\n120r-12C-7,\n2C2-C,\n240BCb-24Cb2-60B2-14b2-48C+7,\n120B2C+28Cb2-60B2-14b2-14C+7,\n584Cb3+600B3-1140B2b+140Bb2-266b3+480BC-232Cb-70B+133b,\n3600B4-7200B3b+2400B2b2-1680Bb3+364b4+600B2+840Bb+56b2-119,\n17520B2b4-17520Bb5+2920b6-14400B3b+44880B2b2-20880Bb3+4340b4+18432Cb2+1500B2-2700Bb-8098b2+1200C-905,\n876000B3b3-181040Bb5-25696b6+660000B3b+585600B2b2-333640Bb3+46704b4+203480Cb2+548100B2-173360Bb-11094b2+225320C-80005,\n59301112b7-15768000B3b2-120318600B2b3-45245400Bb4+4901512b5+102780000B3-348713400B2b-15744600Bb2-78829272b3-68053800BC-143622060Cb-22382550B+34101915b,\n59301112Bb6+57290400B3b2-155853540B2b3+75439952Bb4-24727290b5+113972400B3-252091260B2b+37506038Bb2-28999845b3+44176140BC-81744774Cb-12604010B+32320281b", "39": "EMPTY", "40": "DIM 1\n12r-6C+d,\nb2-d+1,\n12C2-12Cd+2d2+d,\n24BCb-12B2d+12B2-12Bb-12Cb+12Bd-12Cd+2d2-12B+12C+6b-d-1,\n12B2b-24BC-12Bb+12Cb-2bd+12B+12C-b-6,\n24B2C-24B2d+8Bbd+12B2-24BC-12Bb+24Bd-4Cd-4bd-12B+10C+6b-2d-1,\n24B3-36B2-72BC+40Cb+12Bd-8bd+34B+36C-8b-6d-11", "41": "DIM 1\n12r-6C+d,\nb2-d+1,\n12C2-12Cd+2d2+d,\n24BCb-12B2d+12B2-12Bb-12Cb+12Bd-12Cd+2d2-12B+12C+6b-d-1,\n12B2b-24BC-12Bb+12Cb-2bd+12B+12C-b-6,\n24B2C-24B2d+8Bbd+12B2-24BC-12Bb+24Bd-4Cd-4bd-12B+10C+6b-2d-1,\n24B3-36B2-72BC+40Cb+12Bd-8bd+34B+36C-8b-6d-11", "42": "DIM 1\n12r-6C+d,\nb2-d+1,\n12C2-12Cd+2d2+d,\n24BCb-12B2d+12B2-12Bb-12Cb+12Bd-12Cd+2d2-12B+12C+6b-d-1,\n12B2b-24BC-12Bb+12Cb-2bd+12B+12C-b-6,\n24B2C-24B2d+8Bbd+12B2-24BC-12Bb+24Bd-4Cd-4bd-12B+10C+6b-2d-1,\n24B3-36B2-72BC+40Cb+12Bd-8bd+34B+36C-8b-6d-11", "43": "EMPTY", "44": "EMPTY", "45": "EMPTY", "46": "EMPTY", "47": "EMPTY", "48": "EMPTY", "49": "EMPTY", "50": "EMPTY", "51": "EMPTY", "52": "EMPTY", "53": "EMPTY", "54": "EMPTY", "55": "EMPTY", "56": "EMPTY", "57": "EMPTY", "58": "EMPTY", "59": "DIM 0\n12r-6C+d,\n720Cd-166d2-360C+11d+11,\n2b2-2d+1,\n480Cb-10Bd-147bd+130B-9b,\n8640Bb-2782d2-720C+4415d-157,\n720C2-46d2-360C+71d+11,\n1600BC-150Bd-29bd-450B-23b,\n43200B2-2782d2-35280C+11615d+1283,\n2782d3-9023d2-9000C+8149d+396,\n5564bd2-17250Bd-8389bd+8250B+341b,\n11128Bd2-24878Bd-2655bd+12382B+675b", "60": "EMPTY", "61": "EMPTY", "62": "EMPTY", "63": "EMPTY", "64": "EMPTY", "65": "DIM 1\n6Cb-b2-6Bd+12r-6C+3d,\n4C2-8rd+8r-4C+d,\n12BC-12rb-6Bd+bd-6C+b+3d,\n12B2-12Bb+2b2-12B+6b+3,\n72rB-72rb+2b2+6Bd-60r-6B+12C+6b-3d+3,\n144r2-144rC+96rd-12Cd+d2-72r+36C-10d+1,\nb3-36rbd+6Bbd+18Bd2-3bd2-72rC+60rb-5b2+72rd-30Bd+3bd-9d2-12r+6C+6d,\n6Bb2-108rbd+18Bbd+54Bd2-9bd2-216rC+180rb-13b2+252rd-102Bd-18Cd+15bd-24d2-60r+30B+30C-15b+21d-12,\n12rb2-36rbd+b2d+18Bd2-3bd2-72rC+72rb-5b2+84rd-42Bd-6Cd+9bd-8d2-12r+12B+6C-6b+11d-5,\n12rbd2-2Bbd2-6Bd3+bd3+48rCd-36rbd+6Bbd-60rd2+18Bd2+8Cd2-3bd2+2d3-24rC+24rb-4Bb+48rd-12Bd-14Cd+2bd-2d2+2C+2d", "66": "EMPTY", "67": "EMPTY", "68": "EMPTY", "69": "EMPTY", "70": "DIM 1\n6Cb-b2-6Bd+12r-6C+3d,\n4C2-8rd+8r-4C+d,\n12BC-12rb-6Bd+bd-6C+b+3d,\n12B2-12Bb+2b2-12B+6b+3,\n72rB-72rb+2b2+6Bd-60r-6B+12C+6b-3d+3,\n144r2-144rC+96rd-12Cd+d2-72r+36C-10d+1,\nb3-36rbd+6Bbd+18Bd2-3bd2-72rC+60rb-5b2+72rd-30Bd+3bd-9d2-12r+6C+6d,\n6Bb2-108rbd+18Bbd+54Bd2-9bd2-216rC+180rb-13b2+252rd-102Bd-18Cd+15bd-24d2-60r+30B+30C-15b+21d-12,\n12rb2-36rbd+b2d+18Bd2-3bd2-72rC+72rb-5b2+84rd-42Bd-6Cd+9bd-8d2-12r+12B+6C-6b+11d-5,\n12rbd2-2Bbd2-6Bd3+bd3+48rCd-36rbd+6Bbd-60rd2+18Bd2+8Cd2-3bd2+2d3-24rC+24rb-4Bb+48rd-12Bd-14Cd+2bd-2d2+2C+2d", "71": "EMPTY", "72": "EMPTY", "73": "EMPTY", "74": "EMPTY", "75": "EMPTY", "76": "EMPTY", "77": "EMPTY", "78": "DIM 0\n50d2-1800r+360B+900C-180b-125d-172,\n250Bd-125bd-2400r+220B+1200C-110b-200d-88,\n15000rd-7500Cd-50700r+8460B+25350C-4230b-550d-4009,\nb2-2d+2,\n1500Cb-750bd-21900r+2820B+10950C-1410b-1200d-1153,\n99Bb-50Cd+20bd+900r-180B-473C+35b-25d+185,\n99000rb-20000Cd-16750bd-362700r+21060B+191950C-12400b-19900d-3649,\n7500C2-7500Cd-50700r+8460B+25350C-4230b+75d-4009,\n33000BC-10000Cd-9750bd-219300r+9540B+105050C-5100b-11600d-1291,\n990000rC-595000Cd-1250bd-3219300r+477540B+1804550C-244490b+14350d-224891,\n396B2-200Cd+80bd+2016r-720B-1100C+140b+32d+443,\n198000rB-50000Cd-21250bd-614700r+20640B+304150C-13180b-21700d-2077,\n198000r2-69500Cd-250bd-347520r+53928B+212740C-28108b+1385d-25935", "79": "DIM 1\n6Cb-b2-6Bd+12r-6C+3d,\n4C2-8rd+8r-4C+d,\n12BC-12rb-6Bd+bd-6C+b+3d,\n12B2-12Bb+2b2-12B+6b+3,\n72rB-72rb+2b2+6Bd-60r-6B+12C+6b-3d+3,\n144r2-144rC+96rd-12Cd+d2-72r+36C-10d+1,\nb3-36rbd+6Bbd+18Bd2-3bd2-72rC+60rb-5b2+72rd-30Bd+3bd-9d2-12r+6C+6d,\n6Bb2-108rbd+18Bbd+54Bd2-9bd2-216rC+180rb-13b2+252rd-102Bd-18Cd+15bd-24d2-60r+30B+30C-15b+21d-12,\n12rb2-36rbd+b2d+18Bd2-3bd2-72rC+72rb-5b2+84rd-42Bd-6Cd+9bd-8d2-12r+12B+6C-6b+11d-5,\n12rbd2-2Bbd2-6Bd3+bd3+48rCd-36rbd+6Bbd-60rd2+18Bd2+8Cd2-3bd2+2d3-24rC+24rb-4Bb+48rd-12Bd-14Cd+2bd-2d2+2C+2d", "80": "EMPTY", "81": "EMPTY", "82": "EMPTY", "83": "EMPTY", "84": "EMPTY", "85": "EMPTY", "86": "EMPTY", "87": "EMPTY", "88": "EMPTY", "89": "EMPTY", "90": "DIM 1\n12C2-24rd+d,\n12BC-12rb-6Bd+bd-6C+b+3d,\n12B2-12Bb+2b2-12B+6b+3,\n24rB-24rb+4Cb-2Bd-12r-2B+2b+d+1,\n144r2-144rC+96rd-12Cd+d2-24r+12C-6d+1,\n24rCb-36rbd+6Cbd+2Bd2-bd2-2Cb-2Bd+3bd-d2+d,\n6Cb5-b6-6Bb4d-12rb4+6Bb4+6Cb4-3b5-12Cb3d+3b4d+12Bb2d2+12Cb3-4b4+24rb2d-24Bb2d-12Cb2d+6b3d+6Cbd2-3b2d2-6Bd3-24rb2+12Bb2+12Cb2-6b3-12Cbd+8b2d-12rd2+18Bd2+6Cd2-3bd2+d3+6Cb-5b2+24rd-18Bd-12Cd+6bd-4d2-12r+6B+6C-3b+5d-2,\n12rb5-2Bb5-6Bb4d+b5d-12rb4+6Bb4+4Cb4-2b5-24rb3d+4Bb3d+2b4d+12Bb2d2-2b3d2+24rb3-4Bb3-2b4+24rb2d-24Bb2d-8Cb2d+6b3d+12rbd2-2Bbd2-4b2d2-6Bd3+bd3-24rb2+12Bb2+8Cb2-4b3-24rbd+4Bbd+8b2d-12rd2+18Bd2+4Cd2-4bd2+2d3+12rb-2Bb-4b2+24rd-18Bd-8Cd+5bd-6d2-12r+6B+4C-2b+6d-2,\nb7-10Bb5+5b6+6Cb4d-4b5d-6Bb3d2-4Cb4+9b5+26Bb3d-11b4d-12Cb2d2+8b3d2+12Bbd3-20Bb3+10b4+20Cb2d-23b3d+72rCd2-34Bbd2+7b2d2-108rd3+24Cd3-8bd3-3d4-8Cb2+15b3-144rCd+32Bbd-12b2d+216rd2-58Cd2+23bd2+14d3+72rC-10Bb+5b2-108rd+44Cd-22bd-19d2-10C+7b+8d,\n6Bb6-30Bb5+7b6+36rb4d-24Bb4d-18Bb3d2+3b4d2-24rb4+24Bb4+15b5+78Bb3d-15b4d-72rb2d2+30Bb2d2+9b3d2+36Bbd3-6b2d3-60Bb3+10b4+120rb2d-60Bb2d-39b3d+216rCd2-102Bbd2+15b2d2-288rd3-12Bd3+54Cd3-18bd3-6d4-48rb2+30Bb2+30b3-432rCd+96Bbd-8b2d+552rd2+36Bd2-126Cd2+51bd2+38d3+216rC-30Bb-b2-240rd-36Bd+90Cd-48bd-62d2-24r+12B-18C+15b+34d-4", "91": "TIMEOUT", "92": "EMPTY", "93": "EMPTY", "94": "EMPTY", "95": "EMPTY", "96": "EMPTY", "97": "EMPTY", "98": "EMPTY", "99": "EMPTY", "100": "EMPTY", "101": "EMPTY", "102": "EMPTY", "103": "EMPTY", "104": "EMPTY", "105": "EMPTY", "106": "EMPTY", "107": "EMPTY", "108": "EMPTY", "109": "EMPTY", "110": "EMPTY", "111": "EMPTY", "112": "EMPTY", "113": "EMPTY", "114": "EMPTY", "115": "EMPTY", "116": "EMPTY", "117": "EMPTY", "118": "EMPTY", "119": "EMPTY", "120": "EMPTY", "121": "EMPTY", "122": "EMPTY", "123": "DIM 1\n12C2-24rd+d,\n12BC-12rb-6Bd+bd-6C+b+3d,\n12B2-12Bb+2b2-12B+6b+3,\n24rB-24rb+4Cb-2Bd-12r-2B+2b+d+1,\n144r2-144rC+96rd-12Cd+d2-24r+12C-6d+1,\n24rCb-36rbd+6Cbd+2Bd2-bd2-2Cb-2Bd+3bd-d2+d,\n6Cb5-b6-6Bb4d-12rb4+6Bb4+6Cb4-3b5-12Cb3d+3b4d+12Bb2d2+12Cb3-4b4+24rb2d-24Bb2d-12Cb2d+6b3d+6Cbd2-3b2d2-6Bd3-24rb2+12Bb2+12Cb2-6b3-12Cbd+8b2d-12rd2+18Bd2+6Cd2-3bd2+d3+6Cb-5b2+24rd-18Bd-12Cd+6bd-4d2-12r+6B+6C-3b+5d-2,\n12rb5-2Bb5-6Bb4d+b5d-12rb4+6Bb4+4Cb4-2b5-24rb3d+4Bb3d+2b4d+12Bb2d2-2b3d2+24rb3-4Bb3-2b4+24rb2d-24Bb2d-8Cb2d+6b3d+12rbd2-2Bbd2-4b2d2-6Bd3+bd3-24rb2+12Bb2+8Cb2-4b3-24rbd+4Bbd+8b2d-12rd2+18Bd2+4Cd2-4bd2+2d3+12rb-2Bb-4b2+24rd-18Bd-8Cd+5bd-6d2-12r+6B+4C-2b+6d-2,\nb7-10Bb5+5b6+6Cb4d-4b5d-6Bb3d2-4Cb4+9b5+26Bb3d-11b4d-12Cb2d2+8b3d2+12Bbd3-20Bb3+10b4+20Cb2d-23b3d+72rCd2-34Bbd2+7b2d2-108rd3+24Cd3-8bd3-3d4-8Cb2+15b3-144rCd+32Bbd-12b2d+216rd2-58Cd2+23bd2+14d3+72rC-10Bb+5b2-108rd+44Cd-22bd-19d2-10C+7b+8d,\n6Bb6-30Bb5+7b6+36rb4d-24Bb4d-18Bb3d2+3b4d2-24rb4+24Bb4+15b5+78Bb3d-15b4d-72rb2d2+30Bb2d2+9b3d2+36Bbd3-6b2d3-60Bb3+10b4+120rb2d-60Bb2d-39b3d+216rCd2-102Bbd2+15b2d2-288rd3-12Bd3+54Cd3-18bd3-6d4-48rb2+30Bb2+30b3-432rCd+96Bbd-8b2d+552rd2+36Bd2-126Cd2+51bd2+38d3+216rC-30Bb-b2-240rd-36Bd+90Cd-48bd-62d2-24r+12B-18C+15b+34d-4", "124": "EMPTY", "125": "EMPTY", "126": "EMPTY", "127": "EMPTY", "128": "EMPTY", "129": "EMPTY", "130": "EMPTY", "131": "EMPTY", "132": "EMPTY", "133": "EMPTY", "134": "EMPTY", "135": "EMPTY", "136": "EMPTY", "137": "EMPTY", "138": "EMPTY", "139": "EMPTY", "140": "EMPTY", "141": "EMPTY", "142": "EMPTY", "143": "EMPTY", "144": "EMPTY", "145": "EMPTY", "146": "EMPTY", "147": "EMPTY", "148": "EMPTY", "149": "EMPTY", "150": "EMPTY", "151": "EMPTY", "152": "EMPTY", "153": "EMPTY", "154": "EMPTY", "155": "DIM 1\n12C2-24rd+d,\n12BC-12rb-6Bd+bd-6C+b+3d,\n12B2-12Bb+2b2-12B+6b+3,\n24rB-24rb+4Cb-2Bd-12r-2B+2b+d+1,\n144r2-144rC+96rd-12Cd+d2-24r+12C-6d+1,\n24rCb-36rbd+6Cbd+2Bd2-bd2-2Cb-2Bd+3bd-d2+d,\n6Cb5-b6-6Bb4d-12rb4+6Bb4+6Cb4-3b5-12Cb3d+3b4d+12Bb2d2+12Cb3-4b4+24rb2d-24Bb2d-12Cb2d+6b3d+6Cbd2-3b2d2-6Bd3-24rb2+12Bb2+12Cb2-6b3-12Cbd+8b2d-12rd2+18Bd2+6Cd2-3bd2+d3+6Cb-5b2+24rd-18Bd-12Cd+6bd-4d2-12r+6B+6C-3b+5d-2,\n12rb5-2Bb5-6Bb4d+b5d-12rb4+6Bb4+4Cb4-2b5-24rb3d+4Bb3d+2b4d+12Bb2d2-2b3d2+24rb3-4Bb3-2b4+24rb2d-24Bb2d-8Cb2d+6b3d+12rbd2-2Bbd2-4b2d2-6Bd3+bd3-24rb2+12Bb2+8Cb2-4b3-24rbd+4Bbd+8b2d-12rd2+18Bd2+4Cd2-4bd2+2d3+12rb-2Bb-4b2+24rd-18Bd-8Cd+5bd-6d2-12r+6B+4C-2b+6d-2,\nb7-10Bb5+5b6+6Cb4d-4b5d-6Bb3d2-4Cb4+9b5+26Bb3d-11b4d-12Cb2d2+8b3d2+12Bbd3-20Bb3+10b4+20Cb2d-23b3d+72rCd2-34Bbd2+7b2d2-108rd3+24Cd3-8bd3-3d4-8Cb2+15b3-144rCd+32Bbd-12b2d+216rd2-58Cd2+23bd2+14d3+72rC-10Bb+5b2-108rd+44Cd-22bd-19d2-10C+7b+8d,\n6Bb6-30Bb5+7b6+36rb4d-24Bb4d-18Bb3d2+3b4d2-24rb4+24Bb4+15b5+78Bb3d-15b4d-72rb2d2+30Bb2d2+9b3d2+36Bbd3-6b2d3-60Bb3+10b4+120rb2d-60Bb2d-39b3d+216rCd2-102Bbd2+15b2d2-288rd3-12Bd3+54Cd3-18bd3-6d4-48rb2+30Bb2+30b3-432rCd+96Bbd-8b2d+552rd2+36Bd2-126Cd2+51bd2+38d3+216rC-30Bb-b2-240rd-36Bd+90Cd-48bd-62d2-24r+12B-18C+15b+34d-4", "156": "TIMEOUT", "157": "EMPTY", "158": "EMPTY", "159": "EMPTY", "160": "EMPTY", "161": "EMPTY", "162": "EMPTY", "163": "EMPTY", "164": "EMPTY", "165": "EMPTY", "166": "EMPTY", "167": "EMPTY", "168": "EMPTY", "169": "EMPTY", "170": "EMPTY", "171": "EMPTY", "172": "EMPTY", "173": "EMPTY", "174": "EMPTY", "175": "EMPTY", "176": "EMPTY", "177": "EMPTY", "178": "EMPTY", "179": "EMPTY", "180": "EMPTY", "181": "EMPTY", "182": "EMPTY", "183": "EMPTY", "184": "EMPTY", "185": "EMPTY", "186": "EMPTY", "187": "EMPTY", "188": "EMPTY", "189": "EMPTY", "190": "DIM 0\n2d-1,\n12r-1,\n2b2+1,\n120C2-48Cb+24B-7,\n240BCb-60B2-72Cb+36B+7,\n60B2b+120BC-36Bb-36C-7b,\n300B2C-420BC+2Bb+37C+49b,\n600B3-1020B2-496Cb+318B-119", "191": "EMPTY", "192": "EMPTY", "193": "EMPTY", "194": "EMPTY", "195": "EMPTY", "196": "EMPTY", "197": "EMPTY", "198": "EMPTY", "199": "EMPTY", "200": "EMPTY", "201": "EMPTY", "202": "EMPTY", "203": "EMPTY", "204": "EMPTY", "205": "EMPTY", "206": "EMPTY", "207": "EMPTY", "208": "EMPTY", "209": "EMPTY", "210": "EMPTY", "211": "EMPTY", "212": "EMPTY", "213": "EMPTY", "214": "EMPTY", "215": "EMPTY", "216": "EMPTY", "217": "EMPTY", "218": "EMPTY", "219": "EMPTY", "220": "EMPTY", "221": "EMPTY", "222": "EMPTY", "223": "EMPTY", "224": "EMPTY", "225": "EMPTY", "226": "EMPTY", "227": "EMPTY", "228": "EMPTY", "229": "EMPTY", "230": "EMPTY", "231": "EMPTY", "232": "EMPTY", "233": "EMPTY", "234": "EMPTY", "235": "EMPTY", "236": "EMPTY", "237": "EMPTY", "238": "EMPTY", "239": "EMPTY", "240": "EMPTY", "241": "EMPTY", "242": "EMPTY", "243": "EMPTY", "244": "EMPTY", "245": "EMPTY", "246": "EMPTY", "247": "EMPTY", "248": "EMPTY", "249": "EMPTY", "250": "EMPTY", "251": "EMPTY", "252": "EMPTY", "253": "EMPTY", "254": "EMPTY", "255": "EMPTY", "256": "EMPTY", "257": "EMPTY", "258": "EMPTY", "259": "EMPTY", "260": "EMPTY", "261": "EMPTY", "262": "EMPTY", "263": "EMPTY", "264": "EMPTY", "265": "EMPTY", "266": "EMPTY", "267": "EMPTY", "268": "EMPTY", "269": "EMPTY", "270": "EMPTY", "271": "DIM 1\n12r-6C+d,\n12C2-12Cd+2d2+d,\n24BCb-12Cb2-12B2d+2b2d+d,\n12B2C-2Cb2-12B2d+4Bbd+2Bb-b2-C+d,\n4Cb3+24B3d-36B2bd+12Bb2d-2b3d+8Bb2-4b3-4Cb-2Bd+3bd,\n144B4d-288B3bd+192B2b2d-48Bb3d+4b4d+48B2b2-48Bb3+12b4-24B2d+24Bbd-8b2d+d,\n12B2b3d-12Bb4d+2b5d-24B2bd2+24Bb2d2-4b3d2+24B2bd-24Bb2d+3b3d+24BCd2-12Cbd2-12Bd3+4bd3-48BCd+24Cbd+24Bd2-6bd2+24BC-12Cb-12Bd+2bd,\n24B3b2d-20Bb4d+4b5d+4Bb4-2b5-48B3d2+40Bb2d2-8b3d2+72B3d-36B2bd-38Bb2d+10b3d+72BCd2-40Cbd2-32Bd3+12bd3+16Bb2-8b3-144BCd+88Cbd+64Bd2-22bd2+72BC-52Cb-30Bd+11bd-4B+2b,\nb6-3b4d+3b4+3b2d2-6b2d-d3+3b2+3d2-3d+1,\n4Bb5+24B3bd-36B2b2d+4Bb3d-2b4d+16Bb3-2b4+8Cb2d+4Bbd2-12Cb2-10Bbd-b2d-4Cd2+4Bb+4b2+8Cd+2d2-4C-4d+2,\n12B2b4+72B3bd-132B2b2d+36Bb3d-4b4d+24B2b2+24Bb3-9b4+24Cb2d+12B2d2-4b2d2-36Cb2-24B2d-6Bbd+7b2d-12Cd2+2d3+12B2+6b2+24Cd-d2-12C-4d+3", "272": "EMPTY", "273": "EMPTY", "274": "DIM 1\n12r-1,\nb2-d+1,\n12C2-d,\n24BCb-12B2d-d+2,\n12B2bd-24BCd+24BC+bd-2b,\n12B2Cd-2Bbd+Cd-2C,\n12B3d2+2Cbd-3Bd2-4Cb+2Bd", "275": "EMPTY", "276": "TIMEOUT", "277": "TIMEOUT", "278": "TIMEOUT", "279": "EMPTY", "280": "EMPTY", "281": "EMPTY", "282": "EMPTY", "283": "DIM 0\n12r-1,\n6Cd-d2-12C+d+2,\nb2-d+1,\n3Cb-3Bd-3C+d+1,\n6Bb+6Bd-bd+d2-6B-b-5d+3,\n12C2-12C+d+2,\n36BC-18Bd+3bd-d2-18C+7d+2,\n36B2+24Bd-6bd+4d2-48B+6b-16d+13,\nd3-3d2+3d-2,\nbd2+6Bd-4bd+d2-12B+4b-4d+4,\n2Bd2-2Bd-bd-4B+2b-d+2", "284": "EMPTY", "285": "EMPTY", "286": "EMPTY", "287": "EMPTY", "288": "EMPTY", "289": "EMPTY", "290": "EMPTY", "291": "EMPTY", "292": "EMPTY", "293": "EMPTY", "294": "EMPTY", "295": "EMPTY", "296": "EMPTY", "297": "TIMEOUT", "298": "TIMEOUT", "299": "TIMEOUT", "300": "EMPTY", "301": "EMPTY", "302": "EMPTY", "303": "EMPTY", "304": "DIM 0\n12r-1,\n6Cd-d2-12C+d+2,\nb2-d+1,\n3Cb-3Bd-3C+d+1,\n6Bb+6Bd-bd+d2-6B-b-5d+3,\n12C2-12C+d+2,\n36BC-18Bd+3bd-d2-18C+7d+2,\n36B2+24Bd-6bd+4d2-48B+6b-16d+13,\nd3-3d2+3d-2,\nbd2+6Bd-4bd+d2-12B+4b-4d+4,\n2Bd2-2Bd-bd-4B+2b-d+2", "305": "EMPTY", "306": "EMPTY", "307": "EMPTY", "308": "EMPTY", "309": "EMPTY", "310": "EMPTY", "311": "EMPTY", "312": "EMPTY", "313": "EMPTY", "314": "EMPTY", "315": "EMPTY", "316": "EMPTY", "317": "EMPTY", "318": "EMPTY", "319": "EMPTY", "320": "EMPTY", "321": "EMPTY", "322": "EMPTY", "323": "EMPTY", "324": "EMPTY", "325": "EMPTY", "326": "EMPTY", "327": "DIM 0\n12r-6C+d,\n12Bd-6bd+d2-48B+24b-8d+28,\n8b2-d2+72B-36b+12d-44,\n96Cb-48bd+7d2-216B+108b-20d+124,\n176Bb+48Cd+56bd-35d2+792B-160C-556b+212d-484,\n12C2-12Cd+2d2+d,\n2112BC-96Cd-816bd+213d2-6600B-384C+3620b-732d+3828,\n1056B2+288Cd+336bd-177d2+2376B-960C-2148b+876d-1804,\nd3-12d2-144B+72b+12d+80,\n11bd2+120Cd+8bd-60d2-48C-4b+24d,\n11Cd2-184Cd-68bd+26d2-792B+188C+452b-28d+440", "328": "EMPTY", "329": "DIM 0\n12r-6C+d,\n12Bd-6bd+d2-48B+24b-8d+28,\n8b2-d2+72B-36b+12d-44,\n96Cb-48bd+7d2-216B+108b-20d+124,\n176Bb+48Cd+56bd-35d2+792B-160C-556b+212d-484,\n12C2-12Cd+2d2+d,\n2112BC-96Cd-816bd+213d2-6600B-384C+3620b-732d+3828,\n1056B2+288Cd+336bd-177d2+2376B-960C-2148b+876d-1804,\nd3-12d2-144B+72b+12d+80,\n11bd2+120Cd+8bd-60d2-48C-4b+24d,\n11Cd2-184Cd-68bd+26d2-792B+188C+452b-28d+440", "330": "EMPTY", "331": "DIM 0\n12r-6C+d,\n12Bd-6bd+d2-48B+24b-8d+28,\n8b2-d2+72B-36b+12d-44,\n96Cb-48bd+7d2-216B+108b-20d+124,\n176Bb+48Cd+56bd-35d2+792B-160C-556b+212d-484,\n12C2-12Cd+2d2+d,\n2112BC-96Cd-816bd+213d2-6600B-384C+3620b-732d+3828,\n1056B2+288Cd+336bd-177d2+2376B-960C-2148b+876d-1804,\nd3-12d2-144B+72b+12d+80,\n11bd2+120Cd+8bd-60d2-48C-4b+24d,\n11Cd2-184Cd-68bd+26d2-792B+188C+452b-28d+440", "332": "EMPTY", "333": "EMPTY", "334": "EMPTY", "335": "EMPTY", "336": "EMPTY", "337": "EMPTY", "338": "EMPTY", "339": "EMPTY", "340": "EMPTY", "341": "DIM 0\n6B-3b+d-4,\n12r-6C+d,\nd2-8d+4,\nbd+12C+2b-6d,\nCd-10C-2b+d+2,\nb2-d+1,\n4Cb+24C+4b-9d-2,\n12C2-120C-24b+29d+16", "342": "EMPTY", "343": "EMPTY", "344": "EMPTY", "345": "EMPTY", "346": "EMPTY", "347": "EMPTY", "348": "EMPTY", "349": "EMPTY", "350": "EMPTY", "351": "EMPTY", "352": "EMPTY", "353": "EMPTY", "354": "EMPTY", "355": "TIMEOUT", "356": "TIMEOUT", "357": "TIMEOUT", "358": "TIMEOUT", "359": "EMPTY", "360": "EMPTY", "361": "EMPTY", "362": "EMPTY", "363": "EMPTY", "364": "EMPTY", "365": "EMPTY", "366": "EMPTY", "367": "EMPTY", "368": "EMPTY", "369": "EMPTY", "370": "EMPTY", "371": "EMPTY", "372": "EMPTY", "373": "EMPTY", "374": "EMPTY", "375": "EMPTY", "376": "EMPTY", "377": "EMPTY", "378": "EMPTY", "379": "EMPTY", "380": "EMPTY", "381": "EMPTY", "382": "EMPTY", "383": "EMPTY", "384": "EMPTY", "385": "EMPTY", "386": "EMPTY", "387": "EMPTY", "388": "EMPTY", "389": "EMPTY", "390": "EMPTY", "391": "EMPTY", "392": "TIMEOUT", "393": "EMPTY", "394": "EMPTY", "395": "EMPTY", "396": "EMPTY", "397": "TIMEOUT", "398": "TIMEOUT", "399": "TIMEOUT", "400": "EMPTY", "401": "EMPTY", "402": "EMPTY", "403": "EMPTY", "404": "EMPTY", "405": "EMPTY", "406": "EMPTY", "407": "EMPTY", "408": "EMPTY", "409": "EMPTY", "410": "EMPTY", "411": "EMPTY", "412": "EMPTY", "413": "EMPTY", "414": "EMPTY", "415": "EMPTY", "416": "EMPTY", "417": "EMPTY", "418": "EMPTY", "419": "EMPTY", "420": "EMPTY", "421": "EMPTY", "422": "EMPTY", "423": "EMPTY", "424": "EMPTY", "425": "EMPTY", "426": "EMPTY", "427": "EMPTY", "428": "EMPTY", "429": "EMPTY", "430": "EMPTY", "431": "EMPTY", "432": "EMPTY", "433": "EMPTY", "434": "EMPTY", "435": "EMPTY", "436": "EMPTY", "437": "EMPTY", "438": "DIM 0\n12r-6C+d,\n57bd-14d2+552B+1272C-60b-275d-392,\n38Cd-8d2+6B-44C+b+3d+4,\n114Bd-5d2+132B+552C-54b-143d-140,\n19b2-d2+72B+156C+12b-40d-47,\n19Cb-d2+34B+99C-7b-21d-28,\n114Bb-d2+186B+156C-45b-40d-85,\n228C2-10d2+36B-264C+6b+37d+24,\n684BC-7d2-66B+978C-87b-223d-196,\n12B2-12C+2d+1,\n19d3-208d2-13980B-25464C+1926b+6158d+8008", "439": "EMPTY", "440": "EMPTY", "441": "EMPTY", "442": "EMPTY", "443": "EMPTY", "444": "EMPTY", "445": "EMPTY", "446": "EMPTY", "447": "EMPTY", "448": "EMPTY", "449": "EMPTY", "450": "EMPTY", "451": "EMPTY", "452": "EMPTY", "453": "EMPTY", "454": "EMPTY", "455": "EMPTY", "456": "EMPTY", "457": "EMPTY", "458": "EMPTY", "459": "TIMEOUT", "460": "DIM 0\n12r-6C+d,\n12C2-12Cd+2d2+d,\n12B2-12C+2d+1,\n12BCb-6Cb2+b2d-6Cb+b2+6Bd-6Cd+d2-d,\n861576d4-15062346Bb2+66304386Cb2-2648034b3+345593472BCd-24033192Bbd-238548516Cbd-8797869b2d-136361292Bd2-10070928Cd2+54812460bd2+6578320d3-86806716BC+3871608Bb+43056492Cb-5092980b2-24610062Bd-5605254Cd+37089528bd+14463335d2+3356046B-19540026C+869598b+10686899d+1454989,\n287192bd3+4053240Bb2-1136136Cb2+151128b3+16683984BCd-764484Bbd+3951000Cbd-539400b2d-4665888Bd2-6431848Cd2+1373028bd2+1912856d3+12390720BC-1289010Bb-1809900Cb+928392b2-157708Bd-26948444Cd-1061034bd+8139556d2-21074B+4691568C-611183b-288750d-143019,\n1723152Cd3-6554844Bb2+11160684Cb2-1057734b3+217080024BCd-5072028Bbd-108025512Cbd-1091718b2d-72809472Bd2-27380184Cd2+24720888bd2+7358944d3-50948088BC+3810390Bb+9422340Cb+166638b2-4960476Bd-18304620Cd+15896580bd+12391010d2+1614882B-6980868C+181467b+3528536d+655129,\n861576Bd3+1758240Bb2+5131566Cb2-71496b3+46501320BCd-2912448Bbd-17576184Cbd-1254681b2d-13272696Bd2-7591656Cd2+5382708bd2+1786580d3+4313508BC-1027248Bb+6293622Cb-19398b2-4262004Bd-27792954Cd+1867692bd+8305261d2+284574B+2667144C-519075b+1883596d+719,\n215394b2d2+821736Bb2-6257916Cb2+162504b3-16506768BCd+2587332Bbd+13574280Cbd+942840b2d+5202768Bd2-516912Cd2-2892864bd2-153638d3+1730316BC+318642Bb-5354166Cb+719772b2+3344418Bd+3376608Cd-1961226bd-778342d2-209082B+757980C-13641b-1378921d-60779,\n861576Cbd2+2553504Bb2-2704674Cb2+101928b3+18961104BCd+89496Bbd+1771152Cbd-30513b2d-4755120Bd2-7680768Cd2+906060bd2+1966964d3+6176004BC-566820Bb-2312328Cb+864105b2+527274Bd-18095298Cd-661362bd+5853493d2+6504B+3037350C-404304b-370103d-83512,\n2584728Bbd2+960048Bb2-9435312Cb2+196254b3-27209928BCd+4511388Bbd+16874184Cbd+1741320b2d+14105640Bd2-3282480Cd2-4902468bd2+86368d3+2128188BC+431988Bb-6400380Cb+911298b2+4116336Bd+5612652Cd-3099594bd-2787472d2-271998B+917550C-29799b-1680682d-71720,\n5169456BCd2+2191932Bb2-2975364Cb2-55314b3+94656264BCd-918816Bbd-22310376Cbd-112788b2d-25237536Bd2-27765720Cd2+6852720bd2+6065824d3-2251860BC-127524Bb+1914216Cb+1287714b2-2157600Bd-39305484Cd+2152212bd+13823012d2+453834B+3780990C-720045b+1413638d+25456,\n35899b3d+241502Bb2-1363012Cb2+33038b3-3049812BCd+266498Bbd+3001760Cbd+126933b2d+218996Bd2-6752Cd2-589753bd2-6056d3+652776BC+42718Bb-1704290Cb+202311b2+893894Bd+1379386Cd-324664bd-67225d2-78616B-13814C+7739b-466772d-9070,\n1292364Cb2d+960048Bb2-8142948Cb2+196254b3-19455744BCd+3219024Bbd+16874184Cbd+1095138b2d+6351456Bd2-1990116Cd2-3610104bd2+86368d3+2128188BC+431988Bb-6400380Cb+911298b2+4116336Bd+4320288Cd-2453412bd-848926d2-271998B+917550C-29799b-1680682d-71720,\n215394Bb2d-49524Bb2+28212Cb2+5295b3+1520112BCd+93936Bbd-377172Cbd+40551b2d-107550Bd2-260040Cd2-28284bd2+42728d3+65868BC+15198Bb+1122768Cb-47685b2-371046Bd-1734012Cd-126807bd+240985d2+13296B+339510C-48390b+306334d-3679,\n323091b4+977646Bb2-8548062Cb2-330060b3-74685000BCd-656688Bbd+59884872Cbd-396354b2d+8334456Bd2+1247760Cd2-10967760bd2-203168d3+5782764BC+1652016Bb-33194220Cb+2359788b2+17756238Bd+32857302Cd-2632188bd-2724337d2-1271178B+1", "461": "TIMEOUT", "462": "EMPTY", "463": "EMPTY", "464": "EMPTY", "465": "EMPTY", "466": "DIM 0\n12r-6C+d,\n24Cd-4bd-4d2-12B-12C-2b-4d-1,\nb2-d+1,\n36Cb-12Bd-8bd+4d2-12B-12C-4b+4d+1,\n18Bb+12Bd-4bd+8d2-24B-6C-2b-10d-7,\n24C2-4bd-12B-12C-2b-2d-1,\n12BC-2bd-6B-b-2d-1,\n12B2-12C+2d+1,\n8d3-24Bd+8bd-4d2+12B-24C+4b+2d+3,\n4bd2+12Bd-4bd+4d2-18B-12C-3b-2d-2,\n24Bd2-4bd-4d2-18B-24C-2b-4d-1", "467": "EMPTY", "468": "EMPTY", "469": "EMPTY", "470": "EMPTY", "471": "EMPTY", "472": "EMPTY", "473": "EMPTY", "474": "EMPTY", "475": "EMPTY", "476": "EMPTY", "477": "EMPTY", "478": "EMPTY", "479": "EMPTY", "480": "EMPTY", "481": "EMPTY", "482": "TIMEOUT", "483": "TIMEOUT", "484": "TIMEOUT", "485": "EMPTY", "486": "EMPTY", "487": "EMPTY", "488": "EMPTY", "489": "DIM 0\n12r-6C+d,\n24Cd-4bd-4d2-12B-12C-2b-4d-1,\nb2-d+1,\n36Cb-12Bd-8bd+4d2-12B-12C-4b+4d+1,\n18Bb+12Bd-4bd+8d2-24B-6C-2b-10d-7,\n24C2-4bd-12B-12C-2b-2d-1,\n12BC-2bd-6B-b-2d-1,\n12B2-12C+2d+1,\n8d3-24Bd+8bd-4d2+12B-24C+4b+2d+3,\n4bd2+12Bd-4bd+4d2-18B-12C-3b-2d-2,\n24Bd2-4bd-4d2-18B-24C-2b-4d-1", "490": "EMPTY", "491": "EMPTY", "492": "EMPTY", "493": "EMPTY", "494": "EMPTY", "495": "EMPTY", "496": "EMPTY", "497": "EMPTY", "498": "EMPTY", "499": "EMPTY", "500": "EMPTY", "501": "EMPTY", "502": "EMPTY", "503": "EMPTY", "504": "EMPTY", "505": "EMPTY", "506": "EMPTY", "507": "EMPTY", "508": "EMPTY", "509": "EMPTY", "510": "EMPTY", "511": "EMPTY", "512": "EMPTY", "513": "EMPTY", "514": "EMPTY", "515": "EMPTY", "516": "EMPTY", "517": "EMPTY", "518": "EMPTY", "519": "EMPTY", "520": "EMPTY", "521": "EMPTY", "522": "EMPTY", "523": "EMPTY", "524": "EMPTY", "525": "EMPTY", "526": "EMPTY", "527": "EMPTY", "528": "EMPTY", "529": "EMPTY", "530": "EMPTY", "531": "EMPTY", "532": "EMPTY", "533": "EMPTY", "534": "EMPTY", "535": "EMPTY", "536": "EMPTY", "537": "EMPTY", "538": "EMPTY", "539": "EMPTY", "540": "EMPTY", "541": "EMPTY", "542": "EMPTY", "543": "EMPTY", "544": "EMPTY", "545": "EMPTY", "546": "EMPTY", "547": "EMPTY", "548": "EMPTY", "549": "EMPTY", "550": "EMPTY", "551": "EMPTY", "552": "EMPTY", "553": "EMPTY", "554": "EMPTY", "555": "EMPTY", "556": "EMPTY", "557": "EMPTY", "558": "EMPTY", "559": "EMPTY", "560": "EMPTY", "561": "EMPTY", "562": "EMPTY", "563": "EMPTY", "564": "EMPTY", "565": "EMPTY", "566": "EMPTY", "567": "EMPTY", "568": "EMPTY", "569": "EMPTY", "570": "EMPTY", "571": "EMPTY", "572": "EMPTY", "573": "DIM 1\n12r-6C+d,\nb2-d+1,\n12C2-12Cd+2d2+d,\n24BCb-12B2d-12Cb+12Bd-12Cd+2d2+12C-3d-2,\n12B2bd-24BCd-12Bbd+12Cbd-2bd2+24BC-12Cb+12Cd+3bd-12C+2b,\n12B2Cd-12B2d2+4Bbd2-12BCd+2Bbd+12Bd2-2Cd2-2bd2+3Cd-bd-2d2+2C-d,\n24B3d2-36B2d2-72BCd2+40Cbd2+12Bd3-8bd3+72BCd-48Cbd+10Bd2+36Cd2+4bd2-6d3+8Cb-4Bd-36Cd+4bd+d2+2d", "574": "EMPTY", "575": "EMPTY", "576": "EMPTY", "577": "EMPTY", "578": "EMPTY", "579": "EMPTY", "580": "EMPTY", "581": "EMPTY", "582": "EMPTY", "583": "EMPTY", "584": "EMPTY", "585": "DIM 1\n12r-6C+d,\nb2-d+1,\n12C2-12Cd+2d2+d,\n24BCb-12B2d-12Cb+12Bd-12Cd+2d2+12C-3d-2,\n12B2bd-24BCd-12Bbd+12Cbd-2bd2+24BC-12Cb+12Cd+3bd-12C+2b,\n12B2Cd-12B2d2+4Bbd2-12BCd+2Bbd+12Bd2-2Cd2-2bd2+3Cd-bd-2d2+2C-d,\n24B3d2-36B2d2-72BCd2+40Cbd2+12Bd3-8bd3+72BCd-48Cbd+10Bd2+36Cd2+4bd2-6d3+8Cb-4Bd-36Cd+4bd+d2+2d", "586": "EMPTY", "587": "EMPTY", "588": "EMPTY", "589": "EMPTY", "590": "EMPTY", "591": "EMPTY", "592": "EMPTY", "593": "EMPTY", "594": "EMPTY", "595": "EMPTY", "596": "EMPTY", "597": "EMPTY", "598": "EMPTY", "599": "EMPTY", "600": "EMPTY", "601": "DIM 0\n12C-d-2,\n12r-1,\nd2-8d+4,\nbd+12B-10b-6,\n2Bd+4B-4b-d-2,\nb2-d+1,\n4Bb-2b-d+2,\n12B2-12B-d+7", "602": "EMPTY", "603": "EMPTY", "604": "EMPTY", "605": "EMPTY", "606": "EMPTY", "607": "EMPTY", "608": "EMPTY", "609": "EMPTY", "610": "EMPTY", "611": "EMPTY", "612": "EMPTY", "613": "EMPTY", "614": "EMPTY", "615": "EMPTY", "616": "EMPTY", "617": "EMPTY", "618": "EMPTY", "619": "EMPTY", "620": "EMPTY", "621": "EMPTY", "622": "EMPTY", "623": "EMPTY", "624": "EMPTY", "625": "EMPTY", "626": "EMPTY", "627": "EMPTY", "628": "EMPTY", "629": "EMPTY", "630": "EMPTY", "631": "EMPTY", "632": "EMPTY", "633": "EMPTY", "634": "EMPTY", "635": "EMPTY", "636": "EMPTY", "637": "EMPTY", "638": "DIM 0\nd-2,\n15r-3C-1,\nb2-1,\nCb-2B-C+1,\n2Bb+2B-b-1,\nC2-C,\n2BC-2B-C+1,\n4B2-1", "639": "EMPTY", "640": "EMPTY", "641": "EMPTY", "642": "EMPTY", "643": "EMPTY", "644": "EMPTY", "645": "DIM 1\n12r-6C+d,\nb2-d+1,\n12C2-12Cd+2d2+d,\n24BCb-12B2d-12Cb+12Bd-12Cd+2d2+12C-3d-2,\n12B2bd-24BCd-12Bbd+12Cbd-2bd2+24BC-12Cb+12Cd+3bd-12C+2b,\n12B2Cd-12B2d2+4Bbd2-12BCd+2Bbd+12Bd2-2Cd2-2bd2+3Cd-bd-2d2+2C-d,\n24B3d2-36B2d2-72BCd2+40Cbd2+12Bd3-8bd3+72BCd-48Cbd+10Bd2+36Cd2+4bd2-6d3+8Cb-4Bd-36Cd+4bd+d2+2d", "646": "EMPTY", "647": "EMPTY", "648": "EMPTY", "649": "EMPTY", "650": "EMPTY", "651": "EMPTY", "652": "EMPTY", "653": "EMPTY", "654": "EMPTY", "655": "EMPTY", "656": "EMPTY", "657": "DIM 1\n12r-6C+d,\nb2-d+1,\n12C2-12Cd+2d2+d,\n24BCb-12B2d-12Cb+12Bd-12Cd+2d2+12C-3d-2,\n12B2bd-24BCd-12Bbd+12Cbd-2bd2+24BC-12Cb+12Cd+3bd-12C+2b,\n12B2Cd-12B2d2+4Bbd2-12BCd+2Bbd+12Bd2-2Cd2-2bd2+3Cd-bd-2d2+2C-d,\n24B3d2-36B2d2-72BCd2+40Cbd2+12Bd3-8bd3+72BCd-48Cbd+10Bd2+36Cd2+4bd2-6d3+8Cb-4Bd-36Cd+4bd+d2+2d", "658": "EMPTY", "659": "EMPTY", "660": "EMPTY", "661": "EMPTY", "662": "EMPTY", "663": "EMPTY", "664": "EMPTY", "665": "EMPTY", "666": "EMPTY", "667": "EMPTY", "668": "EMPTY", "669": "EMPTY", "670": "EMPTY", "671": "DIM 0\n12C-d-2,\n12r-1,\nd2-8d+4,\nbd+12B-10b-6,\n2Bd+4B-4b-d-2,\nb2-d+1,\n4Bb-2b-d+2,\n12B2-12B-d+7", "672": "EMPTY", "673": "DIM 1\n12r-1,\nb2-d+1,\n12C2-d,\n8BCb-4B2d-4Cb+4Bd-d,\n12B2C-12BC-2Bb+3C+b,\n4B2bd-8BCd-4Bbd+8BC+4Cd+bd-4C,\n24B3d-36B2d+10Bd+8B+d-4", "674": "EMPTY", "675": "EMPTY", "676": "EMPTY", "677": "EMPTY", "678": "EMPTY", "679": "EMPTY", "680": "EMPTY", "681": "EMPTY", "682": "EMPTY", "683": "EMPTY", "684": "EMPTY", "685": "EMPTY", "686": "EMPTY", "687": "EMPTY", "688": "EMPTY", "689": "EMPTY", "690": "EMPTY", "691": "EMPTY", "692": "EMPTY", "693": "EMPTY", "694": "EMPTY", "695": "EMPTY", "696": "EMPTY", "697": "EMPTY", "698": "EMPTY", "699": "EMPTY", "700": "EMPTY", "701": "EMPTY", "702": "EMPTY", "703": "EMPTY", "704": "EMPTY", "705": "EMPTY", "706": "EMPTY", "707": "EMPTY", "708": "EMPTY", "709": "EMPTY", "710": "EMPTY", "711": "EMPTY", "712": "EMPTY", "713": "EMPTY", "714": "EMPTY", "715": "EMPTY", "716": "EMPTY", "717": "EMPTY", "718": "EMPTY", "719": "EMPTY", "720": "EMPTY", "721": "EMPTY", "722": "EMPTY", "723": "EMPTY", "724": "EMPTY", "725": "EMPTY", "726": "EMPTY", "727": "EMPTY", "728": "EMPTY", "729": "EMPTY", "730": "EMPTY", "731": "EMPTY", "732": "EMPTY", "733": "EMPTY", "734": "EMPTY", "735": "EMPTY", "736": "EMPTY", "737": "EMPTY", "738": "EMPTY", "739": "EMPTY", "740": "EMPTY", "741": "EMPTY", "742": "EMPTY", "743": "EMPTY", "744": "EMPTY", "745": "EMPTY", "746": "EMPTY", "747": "EMPTY", "748": "EMPTY", "749": "EMPTY", "750": "EMPTY", "751": "EMPTY", "752": "EMPTY", "753": "EMPTY", "754": "EMPTY", "755": "EMPTY", "756": "EMPTY", "757": "EMPTY", "758": "EMPTY", "759": "EMPTY", "760": "EMPTY", "761": "EMPTY", "762": "EMPTY", "763": "EMPTY", "764": "EMPTY", "765": "EMPTY", "766": "EMPTY", "767": "EMPTY", "768": "EMPTY", "769": "EMPTY", "770": "EMPTY", "771": "EMPTY", "772": "EMPTY", "773": "EMPTY", "774": "EMPTY", "775": "DIM 0\n12C-d-2,\n12r-1,\nd2-8d+4,\nbd+12B-10b-6,\n2Bd+4B-4b-d-2,\nb2-d+1,\n4Bb-2b-d+2,\n12B2-12B-d+7", "776": "EMPTY", "777": "EMPTY", "778": "EMPTY", "779": "EMPTY", "780": "EMPTY", "781": "EMPTY", "782": "EMPTY", "783": "EMPTY", "784": "EMPTY", "785": "EMPTY", "786": "EMPTY", "787": "EMPTY", "788": "EMPTY", "789": "EMPTY", "790": "EMPTY", "791": "EMPTY", "792": "EMPTY", "793": "EMPTY", "794": "EMPTY", "795": "EMPTY", "796": "EMPTY", "797": "EMPTY", "798": "EMPTY", "799": "EMPTY", "800": "EMPTY", "801": "EMPTY", "802": "EMPTY", "803": "EMPTY", "804": "EMPTY", "805": "EMPTY", "806": "EMPTY", "807": "EMPTY", "808": "EMPTY", "809": "EMPTY", "810": "EMPTY", "811": "EMPTY", "812": "EMPTY", "813": "EMPTY", "814": "EMPTY", "815": "EMPTY", "816": "EMPTY", "817": "EMPTY", "818": "EMPTY", "819": "EMPTY", "820": "EMPTY", "821": "EMPTY", "822": "EMPTY", "823": "EMPTY", "824": "EMPTY", "825": "EMPTY", "826": "EMPTY", "827": "EMPTY", "828": "EMPTY", "829": "EMPTY", "830": "EMPTY", "831": "EMPTY", "832": "EMPTY", "833": "EMPTY", "834": "EMPTY", "835": "EMPTY", "836": "EMPTY", "837": "EMPTY", "838": "EMPTY", "839": "EMPTY", "840": "EMPTY", "841": "EMPTY", "842": "EMPTY", "843": "EMPTY", "844": "EMPTY", "845": "EMPTY", "846": "EMPTY", "847": "EMPTY", "848": "EMPTY", "849": "EMPTY", "850": "EMPTY", "851": "EMPTY", "852": "EMPTY", "853": "EMPTY", "854": "EMPTY", "855": "EMPTY", "856": "EMPTY", "857": "EMPTY", "858": "EMPTY", "859": "EMPTY", "860": "EMPTY", "861": "EMPTY", "862": "EMPTY", "863": "EMPTY", "864": "EMPTY", "865": "EMPTY", "866": "EMPTY", "867": "EMPTY", "868": "EMPTY", "869": "EMPTY", "870": "EMPTY", "871": "EMPTY", "872": "EMPTY", "873": "EMPTY", "874": "EMPTY", "875": "EMPTY", "876": "EMPTY", "877": "EMPTY", "878": "EMPTY", "879": "EMPTY", "880": "EMPTY", "881": "EMPTY", "882": "EMPTY", "883": "EMPTY", "884": "EMPTY", "885": "EMPTY", "886": "EMPTY", "887": "EMPTY", "888": "EMPTY", "889": "EMPTY", "890": "EMPTY", "891": "EMPTY", "892": "EMPTY", "893": "EMPTY", "894": "EMPTY", "895": "EMPTY", "896": "EMPTY", "897": "EMPTY", "898": "EMPTY", "899": "EMPTY", "900": "EMPTY", "901": "EMPTY", "902": "EMPTY", "903": "EMPTY", "904": "EMPTY", "905": "EMPTY", "906": "EMPTY", "907": "EMPTY", "908": "EMPTY", "909": "EMPTY", "910": "EMPTY", "911": "EMPTY", "912": "EMPTY", "913": "EMPTY", "914": "EMPTY", "915": "EMPTY", "916": "EMPTY", "917": "EMPTY", "918": "EMPTY", "919": "EMPTY", "920": "EMPTY", "921": "EMPTY", "922": "EMPTY", "923": "EMPTY", "924": "EMPTY", "925": "EMPTY", "926": "EMPTY", "927": "EMPTY", "928": "EMPTY", "929": "EMPTY", "930": "EMPTY", "931": "EMPTY", "932": "EMPTY", "933": "EMPTY", "934": "EMPTY", "935": "EMPTY", "936": "EMPTY", "937": "EMPTY", "938": "EMPTY", "939": "EMPTY", "940": "EMPTY", "941": "EMPTY", "942": "EMPTY", "943": "EMPTY", "944": "EMPTY", "945": "EMPTY", "946": "EMPTY", "947": "EMPTY", "948": "EMPTY", "949": "EMPTY", "950": "EMPTY", "951": "EMPTY", "952": "EMPTY", "953": "EMPTY", "954": "EMPTY", "955": "EMPTY", "956": "EMPTY", "957": "EMPTY", "958": "EMPTY", "959": "EMPTY", "960": "EMPTY", "961": "EMPTY", "962": "EMPTY", "963": "EMPTY", "964": "EMPTY", "965": "EMPTY", "966": "EMPTY", "967": "EMPTY", "968": "EMPTY", "969": "EMPTY", "970": "EMPTY", "971": "EMPTY", "972": "EMPTY", "973": "EMPTY", "974": "EMPTY", "975": "EMPTY", "976": "EMPTY", "977": "EMPTY", "978": "EMPTY", "979": "EMPTY", "980": "EMPTY", "981": "EMPTY", "982": "EMPTY", "983": "EMPTY", "984": "EMPTY", "985": "EMPTY", "986": "EMPTY", "987": "EMPTY", "988": "EMPTY", "989": "EMPTY", "990": "EMPTY", "991": "EMPTY", "992": "EMPTY", "993": "EMPTY", "994": "EMPTY", "995": "EMPTY", "996": "EMPTY", "997": "EMPTY", "998": "EMPTY", "999": "EMPTY", "1000": "EMPTY", "1001": "EMPTY", "1002": "EMPTY", "1003": "EMPTY", "1004": "EMPTY", "1005": "EMPTY", "1006": "EMPTY", "1007": "EMPTY", "1008": "EMPTY", "1009": "EMPTY", "1010": "EMPTY", "1011": "EMPTY", "1012": "EMPTY", "1013": "EMPTY", "1014": "EMPTY", "1015": "EMPTY", "1016": "EMPTY", "1017": "EMPTY", "1018": "EMPTY", "1019": "EMPTY", "1020": "EMPTY", "1021": "EMPTY", "1022": "EMPTY", "1023": "EMPTY", "1024": "EMPTY", "1025": "EMPTY", "1026": "EMPTY", "1027": "EMPTY", "1028": "EMPTY", "1029": "EMPTY", "1030": "EMPTY", "1031": "EMPTY", "1032": "EMPTY", "1033": "EMPTY", "1034": "EMPTY", "1035": "EMPTY", "1036": "EMPTY", "1037": "EMPTY", "1038": "EMPTY", "1039": "EMPTY", "1040": "EMPTY", "1041": "EMPTY", "1042": "EMPTY", "1043": "EMPTY", "1044": "EMPTY", "1045": "EMPTY", "1046": "EMPTY", "1047": "EMPTY", "1048": "EMPTY", "1049": "EMPTY", "1050": "EMPTY", "1051": "EMPTY", "1052": "EMPTY", "1053": "EMPTY", "1054": "EMPTY", "1055": "EMPTY", "1056": "EMPTY", "1057": "EMPTY", "1058": "EMPTY", "1059": "EMPTY", "1060": "EMPTY", "1061": "EMPTY", "1062": "EMPTY", "1063": "EMPTY", "1064": "EMPTY", "1065": "EMPTY", "1066": "EMPTY", "1067": "EMPTY", "1068": "EMPTY", "1069": "EMPTY", "1070": "EMPTY", "1071": "EMPTY", "1072": "EMPTY", "1073": "EMPTY", "1074": "EMPTY", "1075": "EMPTY", "1076": "EMPTY", "1077": "EMPTY", "1078": "EMPTY", "1079": "EMPTY", "1080": "EMPTY", "1081": "EMPTY", "1082": "EMPTY", "1083": "EMPTY", "1084": "EMPTY", "1085": "EMPTY", "1086": "EMPTY", "1087": "EMPTY", "1088": "EMPTY", "1089": "EMPTY", "1090": "EMPTY", "1091": "EMPTY", "1092": "EMPTY", "1093": "EMPTY", "1094": "EMPTY", "1095": "EMPTY", "1096": "EMPTY", "1097": "EMPTY", "1098": "EMPTY", "1099": "EMPTY", "1100": "EMPTY", "1101": "EMPTY", "1102": "EMPTY", "1103": "EMPTY", "1104": "EMPTY", "1105": "EMPTY", "1106": "EMPTY", "1107": "EMPTY", "1108": "EMPTY", "1109": "EMPTY", "1110": "EMPTY", "1111": "EMPTY", "1112": "EMPTY", "1113": "EMPTY", "1114": "EMPTY", "1115": "EMPTY", "1116": "EMPTY", "1117": "EMPTY", "1118": "EMPTY", "1119": "EMPTY", "1120": "EMPTY", "1121": "EMPTY", "1122": "EMPTY", "1123": "EMPTY", "1124": "EMPTY", "1125": "EMPTY", "1126": "EMPTY", "1127": "EMPTY", "1128": "EMPTY", "1129": "EMPTY", "1130": "EMPTY", "1131": "EMPTY", "1132": "EMPTY", "1133": "EMPTY", "1134": "EMPTY", "1135": "EMPTY", "1136": "EMPTY", "1137": "EMPTY", "1138": "EMPTY", "1139": "EMPTY", "1140": "EMPTY", "1141": "EMPTY", "1142": "EMPTY", "1143": "EMPTY", "1144": "EMPTY", "1145": "EMPTY", "1146": "EMPTY", "1147": "EMPTY", "1148": "EMPTY", "1149": "EMPTY", "1150": "EMPTY", "1151": "EMPTY", "1152": "EMPTY", "1153": "EMPTY", "1154": "EMPTY", "1155": "EMPTY", "1156": "EMPTY", "1157": "EMPTY", "1158": "EMPTY", "1159": "EMPTY", "1160": "EMPTY", "1161": "EMPTY", "1162": "EMPTY", "1163": "EMPTY", "1164": "EMPTY", "1165": "EMPTY", "1166": "EMPTY", "1167": "EMPTY", "1168": "EMPTY", "1169": "EMPTY", "1170": "EMPTY", "1171": "EMPTY", "1172": "EMPTY", "1173": "EMPTY", "1174": "EMPTY", "1175": "EMPTY", "1176": "EMPTY", "1177": "EMPTY", "1178": "EMPTY", "1179": "EMPTY", "1180": "EMPTY", "1181": "EMPTY", "1182": "EMPTY", "1183": "EMPTY", "1184": "EMPTY", "1185": "EMPTY", "1186": "EMPTY", "1187": "EMPTY", "1188": "EMPTY", "1189": "EMPTY", "1190": "EMPTY", "1191": "EMPTY", "1192": "EMPTY", "1193": "EMPTY", "1194": "EMPTY", "1195": "EMPTY", "1196": "EMPTY", "1197": "EMPTY", "1198": "EMPTY", "1199": "EMPTY", "1200": "EMPTY", "1201": "EMPTY", "1202": "EMPTY", "1203": "EMPTY", "1204": "EMPTY", "1205": "EMPTY", "1206": "EMPTY", "1207": "EMPTY", "1208": "EMPTY", "1209": "EMPTY", "1210": "EMPTY", "1211": "EMPTY", "1212": "EMPTY", "1213": "EMPTY", "1214": "EMPTY", "1215": "EMPTY", "1216": "EMPTY", "1217": "EMPTY", "1218": "EMPTY", "1219": "EMPTY", "1220": "EMPTY", "1221": "EMPTY", "1222": "EMPTY", "1223": "EMPTY", "1224": "EMPTY", "1225": "EMPTY", "1226": "EMPTY", "1227": "EMPTY", "1228": "EMPTY", "1229": "EMPTY", "1230": "EMPTY", "1231": "EMPTY", "1232": "EMPTY", "1233": "EMPTY", "1234": "EMPTY", "1235": "EMPTY", "1236": "EMPTY", "1237": "EMPTY", "1238": "EMPTY", "1239": "EMPTY", "1240": "EMPTY", "1241": "EMPTY", "1242": "EMPTY", "1243": "EMPTY", "1244": "EMPTY", "1245": "EMPTY", "1246": "EMPTY", "1247": "EMPTY", "1248": "EMPTY", "1249": "EMPTY", "1250": "EMPTY", "1251": "EMPTY", "1252": "EMPTY", "1253": "EMPTY", "1254": "EMPTY", "1255": "EMPTY", "1256": "EMPTY", "1257": "EMPTY", "1258": "EMPTY", "1259": "EMPTY", "1260": "EMPTY", "1261": "EMPTY", "1262": "EMPTY", "1263": "EMPTY", "1264": "EMPTY", "1265": "EMPTY", "1266": "EMPTY", "1267": "EMPTY", "1268": "EMPTY", "1269": "EMPTY", "1270": "EMPTY", "1271": "EMPTY", "1272": "EMPTY", "1273": "EMPTY", "1274": "EMPTY", "1275": "EMPTY", "1276": "EMPTY", "1277": "EMPTY", "1278": "EMPTY", "1279": "EMPTY", "1280": "EMPTY", "1281": "EMPTY", "1282": "EMPTY", "1283": "EMPTY", "1284": "EMPTY", "1285": "EMPTY", "1286": "EMPTY", "1287": "EMPTY", "1288": "EMPTY", "1289": "EMPTY", "1290": "EMPTY", "1291": "EMPTY", "1292": "EMPTY", "1293": "EMPTY", "1294": "EMPTY", "1295": "EMPTY", "1296": "EMPTY", "1297": "EMPTY", "1298": "EMPTY", "1299": "EMPTY", "1300": "EMPTY", "1301": "EMPTY", "1302": "EMPTY", "1303": "EMPTY", "1304": "EMPTY", "1305": "EMPTY", "1306": "EMPTY", "1307": "EMPTY", "1308": "EMPTY", "1309": "EMPTY", "1310": "EMPTY", "1311": "EMPTY", "1312": "EMPTY", "1313": "EMPTY", "1314": "EMPTY", "1315": "EMPTY", "1316": "EMPTY", "1317": "EMPTY", "1318": "EMPTY", "1319": "EMPTY", "1320": "EMPTY", "1321": "EMPTY", "1322": "EMPTY", "1323": "EMPTY", "1324": "EMPTY", "1325": "EMPTY", "1326": "EMPTY", "1327": "EMPTY", "1328": "EMPTY", "1329": "EMPTY", "1330": "EMPTY", "1331": "EMPTY", "1332": "EMPTY", "1333": "EMPTY", "1334": "EMPTY", "1335": "EMPTY", "1336": "EMPTY", "1337": "EMPTY", "1338": "EMPTY", "1339": "EMPTY", "1340": "EMPTY", "1341": "EMPTY", "1342": "EMPTY", "1343": "EMPTY", "1344": "EMPTY", "1345": "EMPTY", "1346": "EMPTY", "1347": "EMPTY", "1348": "EMPTY", "1349": "EMPTY", "1350": "EMPTY", "1351": "EMPTY", "1352": "EMPTY", "1353": "EMPTY", "1354": "EMPTY", "1355": "EMPTY", "1356": "EMPTY", "1357": "EMPTY", "1358": "EMPTY", "1359": "EMPTY", "1360": "EMPTY", "1361": "EMPTY", "1362": "EMPTY", "1363": "EMPTY", "1364": "EMPTY", "1365": "EMPTY", "1366": "EMPTY", "1367": "EMPTY", "1368": "EMPTY", "1369": "EMPTY", "1370": "EMPTY", "1371": "EMPTY", "1372": "EMPTY", "1373": "EMPTY", "1374": "EMPTY", "1375": "EMPTY", "1376": "EMPTY", "1377": "EMPTY", "1378": "EMPTY", "1379": "EMPTY", "1380": "EMPTY", "1381": "EMPTY", "1382": "EMPTY", "1383": "EMPTY", "1384": "EMPTY", "1385": "EMPTY", "1386": "EMPTY", "1387": "EMPTY", "1388": "EMPTY", "1389": "EMPTY", "1390": "EMPTY", "1391": "EMPTY", "1392": "EMPTY", "1393": "EMPTY", "1394": "EMPTY", "1395": "EMPTY", "1396": "EMPTY", "1397": "EMPTY", "1398": "EMPTY", "1399": "EMPTY", "1400": "EMPTY", "1401": "EMPTY", "1402": "EMPTY", "1403": "EMPTY", "1404": "EMPTY", "1405": "EMPTY", "1406": "EMPTY", "1407": "EMPTY", "1408": "EMPTY", "1409": "EMPTY", "1410": "EMPTY", "1411": "EMPTY", "1412": "EMPTY", "1413": "EMPTY", "1414": "EMPTY", "1415": "EMPTY", "1416": "EMPTY", "1417": "EMPTY", "1418": "EMPTY", "1419": "EMPTY", "1420": "EMPTY", "1421": "EMPTY", "1422": "EMPTY", "1423": "EMPTY", "1424": "EMPTY", "1425": "EMPTY", "1426": "EMPTY", "1427": "EMPTY", "1428": "EMPTY", "1429": "EMPTY", "1430": "EMPTY", "1431": "EMPTY", "1432": "EMPTY", "1433": "EMPTY", "1434": "EMPTY", "1435": "EMPTY", "1436": "EMPTY", "1437": "EMPTY", "1438": "EMPTY", "1439": "EMPTY", "1440": "EMPTY", "1441": "EMPTY", "1442": "EMPTY", "1443": "EMPTY", "1444": "EMPTY", "1445": "EMPTY", "1446": "EMPTY", "1447": "EMPTY", "1448": "EMPTY", "1449": "EMPTY", "1450": "EMPTY", "1451": "EMPTY", "1452": "EMPTY", "1453": "EMPTY", "1454": "EMPTY", "1455": "EMPTY", "1456": "EMPTY", "1457": "EMPTY", "1458": "EMPTY", "1459": "EMPTY", "1460": "EMPTY", "1461": "EMPTY", "1462": "EMPTY", "1463": "EMPTY", "1464": "EMPTY", "1465": "EMPTY", "1466": "EMPTY", "1467": "EMPTY", "1468": "EMPTY", "1469": "EMPTY", "1470": "EMPTY", "1471": "EMPTY"}

==> anc/code/m1/a1_rho_slow.py <==
import json, subprocess, sys, time
exec(open('m1/a1_sing.py').read().split("combos=json.load")[0])
combos=json.load(open('m1/a1_combos.json')); res=json.load(open('m1/a1_results.json'))
for k in [int(x) for x in sys.argv[1:]]:
    T=time.time(); (wh,combo)=combos[k]; eqs=[]
    for L,toks in combo.items(): eqs += line_eqs1(L,toks)
    eqs=[e for e in eqs if e!='0']
    script="ring R=0,(t,r,B,C,b,d),dp; option(redSB);\nideal I="+",\n".join(eqs)+",\n t*b*d*(d-1)*(d-b^2)-1;\nideal G=std(I); if (G[1]==1) {print(\"EMPTY\");} else {print(\"DIM \"+string(dim(G))); print(eliminate(G,t));}\nquit;\n"
    try: o=subprocess.run(["Singular","-q"],input=script,capture_output=True,text=True,timeout=int(250/len(sys.argv[1:]))).stdout.strip()
    except subprocess.TimeoutExpired: o="TIMEOUT"
    res[str(k)]=o[:3000]; json.dump(res,open('m1/a1_results.json','w'))
    print(k, wh, combo, "->", o[:250].replace("\n"," "), f"({time.time()-T:.0f}s)", flush=True)


==> anc/code/m1/a1_sing.py <==
import json, subprocess, time, sympy as sp, cypari2
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('''Rone(av,bv,dv,mv) = my(Ht=[av+'W, mv*bv; mv*bv, mv*dv+mv*'V], adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]], det=matdet(Ht), gam=[B1+'W/2, B2+mv*'V/2]~);
   PsiGenJ(1,av,bv,dv,mv) + det^2 * (gam~*adj*gam)/2''')
pari('fm1 = substvec(subst(Rone(1,bb,dd,1),W,-1),[bb,dd,B1,B2],[b,d,B,C]) + r*b^6')
print("check: D(-1,Y) at a=1 is -b^2, f_r(-1,Y) =", pari('factor(fm1)'))
XM1 = {z: str(pari(f'numerator(subst(fm1,V,{z}))')).replace(' ','') for z in ('0','-1','-1/2')}
exec(open('m1/sing_gen.py').read().split("good=json.load(open('m1/enum_good.json'))")[0])
a_,b_,d_ = sp.symbols('a b d')
CACHE1={}
def line_eqs1(L,toks):
    key=(L,tuple(toks))
    if key in CACHE1: return CACHE1[key]
    if L=='X=-1':
        eqs=[]
        for x in toks:
            if x=='0': eqs.append(XM1['0'])
            if x=='-1': eqs.append(XM1['-1'])
            if x=='-h': eqs += [XM1['-1/2'], '(2*B-1)*(b-2*B+1)*(2*b-2*B+1)']
        CACHE1[key]=eqs; return eqs
    A_,be_,rho_ = [sp.simplify(x.subs(a_,1)) for x in LINES[L]]
    H = N1(A_,be_,Z) - rho_*(A_+Z)**3; t=tuple(toks); eqs=[]
    if t==('-1','-1'): eqs += [num(H.subs(Z,-1)), num(sp.diff(H,Z).subs(Z,-1))]
    elif t==('0','0'): eqs += [num(H.subs(Z,0)), num(sp.diff(H,Z).subs(Z,0))]
    else:
        for x in toks:
            if x=='oo': eqs.append(num(sp.Rational(1,24)-rho_))
            elif x in QUAD:
                Hn=sp.Poly(num(H),Z); Rm=sp.rem(Hn,sp.Poly(QUAD[x],Z)); eqs += [sp.expand(c) for c in Rm.all_coeffs()]
            else: eqs.append(num(H.subs(Z,int(x))))
    ty=ltype(toks)
    if ty:
        eqs.append(num(A_-AVAL[ty])); bp=betapoly(ty,be_)
        if bp is not None: eqs.append(num(bp))
    CACHE1[key]=[str(e).replace('**','^') for e in eqs if e!=0]; return CACHE1[key]
combos=json.load(open('m1/a1_combos.json'))
try: res=json.load(open('m1/a1_results.json'))
except Exception: res={}
T=time.time()
for idx,(wh,combo) in enumerate(combos):
    if str(idx) in res: continue
    eqs=[]
    for L,toks in combo.items(): eqs += line_eqs1(L,toks)
    eqs=[e for e in eqs if e!='0']
    script="ring R=0,(t,r,B,C,b,d),dp; option(redSB);\nideal I="+(",\n".join(eqs)+",\n" if eqs else "")+" t*b*d*(d-1)*(d-b^2)-1;\n"
    script+="ideal G=slimgb(I); if (G[1]==1) {print(\"EMPTY\");} else {print(\"DIM \"+string(dim(G))); print(eliminate(G,t));}\nquit;\n"
    try: o=subprocess.run(["Singular","-q"],input=script,capture_output=True,text=True,timeout=8).stdout.strip()
    except subprocess.TimeoutExpired: o="TIMEOUT"
    res[str(idx)]=o[:3000]
    if idx%50==0: json.dump(res,open('m1/a1_results.json','w'))
    if time.time()-T>250: break
json.dump(res,open('m1/a1_results.json','w'))
from collections import Counter
print(f"done {len(res)}/{len(combos)} ({time.time()-T:.0f}s):", Counter(v.split()[0] for v in res.values()))


==> anc/code/m1/a1_status.py <==
import json, random, cypari2
pari=cypari2.Pari(); pari.allocatemem(2000*10**6)
exec(open('m1/enum_special.py').read().split("lines_v=['X=0'")[0])
from fractions import Fraction as Fr
lines_v=['X=0','X=-1','X=oo']; lines_h=['Y=0','Y=-1','Y=oo']
def conds_x(tok,s,R):
    n=len(R[0])
    if tuple(tok)==('oo','oo'): return [R[s],R[s-1]]
    out=[]
    for t in tok:
        if t=='-h': out.append([sum(Fr(-1,2)**k*R[k][j] for k in range(s+1)) for j in range(n)])
        else: out += token_conditions(t,s,R)
    return out
combos=json.load(open('m1/a1_combos.json')); res=json.load(open('m1/a1_results.json')); dv=json.load(open('m1/a1_divide.json'))
def Gbasis(k):
    (w,h),combo=combos[k]; n=(w+1)*(h+1)
    RV={L:restriction_rows(w,h,L) for L in lines_v+lines_h}; rows=[]
    for L in lines_v+lines_h: rows += (conds_for(tuple(combo[L]),RV[L][0],RV[L][1]) if L!='X=-1' else conds_x(combo[L],RV[L][0],RV[L][1]))
    K=pari.matker(pari.matrix(len(rows),n,[pari(str(x)) for r in rows for x in r])); dim=int(pari.matsize(K)[1])
    return [pari(' + '.join(f'({K[c][i*(h+1)+kk]})*X^{i}*Y^{kk}' for i in range(w+1) for kk in range(h+1))) for c in range(dim)]
open_=[int(k) for k,v in res.items() if not v.startswith('EMPTY')]
random.seed(4); summary={}
for k in open_:
    st = dv.get(str(k))
    if st and (st.startswith('EMPTY') or st.startswith('MISSES')): summary[k]=st.split()[0]; continue
    Gs = Gbasis(k)
    # generic member irreducible over Q?  test two random members
    irr = all(int(pari(f'matsize(factor({ "+".join(f"({random.randint(-50,50)})*({g})" for g in Gs) }))[1]'))==1 and int(pari(f'factor({ "+".join(f"({random.randint(-50,50)})*({g})" for g in Gs) })[1,2]'))==1 for _ in range(2))
    common = None
    if len(Gs)>1:
        common = Gs[0]
        for gg in Gs[1:]: common = pari.gcd(common, gg)
    summary[k] = ('REDUCIBLE' if not irr else ('OPEN: '+(st or 'not yet run')))
    print(k, combos[k][0], 'dim', len(Gs), 'basis', [str(x) for x in Gs], '| common factor of basis:', common, '|', summary[k])
from collections import Counter
print(Counter(v.split(':')[0] for v in summary.values()), "of", len(open_))
# where are the (1,1) curves XY-Y-1 and XY-Y+X+1 ?
for k,(wh,combo) in enumerate(combos):
    if wh==[1,1]:
        G = str(Gbasis(k)[0]) if True else ''
        if G in ('Y*X - Y - 1','Y*X + (-Y + 1)','X*Y - Y - 1') or ('Y*X' in G and G.replace(' ','') in ('Y*X+(X-Y+1)','Y*X+(-Y+1)','Y*X-Y+X+1')):
            print('(1,1) combo', k, combo, 'G =', G, '->', res[str(k)][:40], dv.get(str(k)))


==> anc/code/m1/aa1_136.py <==
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(6000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('P2g = PsiGenJ(2,1,bb,1,1); P3g = PsiGenJ(3,1,bb,1,1)')
for eps in (1,-1):
    T=time.time()
    pari(f'bv = {eps}*(12*C^2-1)/(12*C^2+1); P2 = substvec(P2g,[bb,B1,B2],[bv,{eps}*C,C]); P3 = substvec(P3g,[bb,B1,B2],[bv,{eps}*C,C])')
    pari('g = 0; foreach([2,3,5], X0, g = gcd(g, numerator(polresultant(subst(P2,W,X0), subst(P3,W,X0), V))))')
    print(f"eps={eps}: values of C where Psi_2, Psi_3 could share a component: {pari('factor(g)')}  ({time.time()-T:.0f}s)", flush=True)


==> anc/code/m1/aa1_all.py <==
# a = d = 1, 0 < |b| < 1, m = 1: both X=-1 and Y=-1 use the degenerate alphabet.
import itertools, json, subprocess, time, random, sympy as sp, cypari2
exec(open('m1/enum_special.py').read().split("lines_v=['X=0'")[0])
exec(open('m1/enum_filter.py').read().split("surv=json.load")[0].split("lines_v=['X=0','X=-1','X=oo']; lines_h=['Y=0','Y=-1','Y=oo']\n",1)[1])
QUAD_ENUM=dict(QUAD)
lines_v=['X=0','X=-1','X=oo']; lines_h=['Y=0','Y=-1','Y=oo']
ALLOWED.update({'Y=oo':{'A1','A1E'}, 'X=oo':{'A1','A1E'}, 'Y=0':set(), 'X=0':set()})
TOKD=[('0',),('-1',),('oo',),('-h',),('oo','oo'),('0','oo'),('-1','oo'),('-h','oo')]
def conds_d(tok,s,R):
    n=len(R[0])
    if tuple(tok)==('oo','oo'): return [R[s],R[s-1]]
    out=[]
    for t in tok:
        if t=='-h': out.append([sum(Fr(-1,2)**k*R[k][j] for k in range(s+1)) for j in range(n)])
        else: out += token_conditions(t,s,R)
    return out
DEG={'X=-1','Y=-1'}
T=time.time(); combos=[]
for (w,h) in ((1,1),(1,2),(2,1),(2,2)):
    n=(w+1)*(h+1); RV={L:restriction_rows(w,h,L) for L in lines_v+lines_h}
    opts={L:(options(L,RV[L][0]) if L not in DEG else [t for t in TOKD if len(t)==RV[L][0]]) for L in lines_v+lines_h}
    CR={(L,t):(conds_for(t,RV[L][0],RV[L][1]) if L not in DEG else conds_d(t,RV[L][0],RV[L][1])) for L in RV for t in opts[L]}
    for combo in itertools.product(*[opts[L] for L in lines_v+lines_h]):
        rows=[]
        for L,t in zip(lines_v+lines_h,combo): rows += CR[(L,t)]
        rows=[[(Fr(x).numerator*pow(Fr(x).denominator,P-2,P))%P for x in r] for r in rows]
        if rank_mod(rows,n)==n: continue
        B_=nullspace_mod(rows,n); g=[sum(random.randrange(P)*v[j] for v in B_)%P for j in range(n)]
        if all(any(sum(r[j]*g[j] for j in range(n))%P for r in RV[L][1]) for L in lines_v+lines_h):
            combos.append(((w,h), dict((L,list(t)) for L,t in zip(lines_v+lines_h,combo))))
print(f"a=d=1: {len(combos)} root assignments ({time.time()-T:.0f}s)", flush=True)
json.dump(combos, open('m1/aa1_combos.json','w'))


==> anc/code/m1/aa1_combos.json <==
[[[1, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["0"], "Y=-1": ["-1"], "Y=oo": ["oo"]}], [[1, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["0"], "Y=-1": ["oo"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["1"], "Y=0": ["0"], "Y=-1": ["-h"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["0"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["0"], "Y=-1": ["oo"], "Y=oo": ["1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["-h"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["oo"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["1"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["-h"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["-h"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["-h"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["0"]}], [[1, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["1"], "Y=0": ["-1"], "Y=-1": ["-h"], "Y=oo": ["0"]}], [[1, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["-1"], "Y=oo": ["0"]}], [[1, 1], {"X=0": ["oo"], "X=-1": ["-h"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["-h"], "Y=oo": ["0"]}], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0"], "Y=-1": ["0"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0"], "Y=-1": ["oo"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0"], "Y=-1": ["-h"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0"], "Y=-1": ["0"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0"], "Y=-1": ["oo"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0"], "Y=-1": ["-h"], "Y=oo": ["-1"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["oo", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-h", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["oo", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["oo", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-h", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-h", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["oo", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["oo", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-h", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-h", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["oo", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-h", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["oo", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["oo", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-h", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-h", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["oo", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["oo", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-h", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-h", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["oo", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["oo", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-h", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-h", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["oo", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-h", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["oo", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["oo", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-h", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-h", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["oo", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["oo", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-h", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-h", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["oo", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-h", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["oo", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["oo", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-h", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-h", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["oo", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["oo", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-h", "oo"], "Y=oo": ["-1", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-h", "oo"], "Y=oo": ["1", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["oo", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-h", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["oo", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-h", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["oo", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-h", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["oo", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-h", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["oo", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-h", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["oo", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-h", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["oo", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-h", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["oo", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-h", "oo"], "Y=oo": ["0", "-1"]}]]

==> anc/code/m1/aa1_comp.py <==
import json, subprocess, sys
res=json.load(open('m1/aa1_results.json'))
for k in sys.argv[1:]:
    I=res[k].split('\n',1)[1].replace('\n','')
    script='LIB "primdec.lib"; ring R=0,(r,B,C,b),dp;\nideal I='+I+';\nlist L=minAssGTZ(I); int i; for(i=1;i<=size(L);i++){ ideal J=std(L[i]); print("component "+string(i)+": dim "+string(dim(J))+", vdim "+string(vdim(J))); print(J); print("--"); }\nquit;\n'
    try: o=subprocess.run(["Singular","-q"],input=script,capture_output=True,text=True,timeout=60).stdout
    except subprocess.TimeoutExpired: o="TIMEOUT"
    print("====",k); print(o[:1800])


==> anc/code/m1/aa1_curves.py <==
import json, subprocess
res=json.load(open('m1/aa1_results.json'))
comps = {
 '72a': 'B+C-b-1, 12*r*b-2*b^2+12*r-6*b-3, 12*C^2-12*C*b+2*b^2-24*r-12*C+12*b+9',
 '72b': 'B-C, 12*r*b-12*C*b+2*b^2-12*r+12*C-3, 12*C^2-12*C*b+2*b^2-24*r+12*C-3',
 '44':  res['44'].split('\n',1)[1].replace('\n',''),
 '140': res['140'].split('\n',1)[1].replace('\n','') }
for name,I in comps.items():
    script='LIB "normal.lib"; ring R=0,(r,B,C,b),dp;\nideal I='+I+';\nideal E=eliminate(std(I),r*B); print(E);\nring S=0,(C,b),dp; ideal E=imap(R,E); poly f=E[1]; print("genus: "+string(genus(ideal(f))));\nquit;\n'
    try: o=subprocess.run(["Singular","-q"],input=script,capture_output=True,text=True,timeout=60).stdout.strip()
    except subprocess.TimeoutExpired: o="TIMEOUT"
    print("====",name,":",o[:700].replace('\n',' '))


==> anc/code/m1/aa1_divide.json <==
{"0": "EMPTY", "1": "MISSES", "2": "EMPTY", "3": "EMPTY", "4": "REDUCIBLE", "5": "REDUCIBLE", "6": "REDUCIBLE", "8": "MISSES", "9": "EMPTY", "10": "REDUCIBLE", "11": "REDUCIBLE", "12": "REDUCIBLE", "14": "MISSES", "15": "REDUCIBLE", "16": "REDUCIBLE", "17": "REDUCIBLE", "19": "EMPTY", "24": "MISSES", "25": "EMPTY", "26": "EMPTY", "27": "EMPTY", "28": "REDUCIBLE", "29": "REDUCIBLE", "30": "REDUCIBLE", "36": "REDUCIBLE", "38": "REDUCIBLE", "40": "REDUCIBLE", "44": "TIMEOUT", "46": "REDUCIBLE", "47": "REDUCIBLE", "50": "REDUCIBLE", "52": "REDUCIBLE", "66": "REDUCIBLE", "67": "TIMEOUT", "70": "REDUCIBLE", "72": "TIMEOUT", "86": "REDUCIBLE", "88": "REDUCIBLE", "90": "REDUCIBLE", "136": "TIMEOUT", "138": "REDUCIBLE", "140": "TIMEOUT", "141": "REDUCIBLE", "146": "DIM 1\n2*B+2*C-2*b-1,\n6*r-1,\nl2,\n4*b^2-1,\n4*C*b+2*C-2*b-1,\n4*C^2-1", "147": "REDUCIBLE", "153": "REDUCIBLE", "154": "REDUCIBLE", "155": "REDUCIBLE", "157": "REDUCIBLE", "158": "TIMEOUT"}

==> anc/code/m1/aa1_divide.py <==
import json, subprocess, time, random, cypari2
exec(open('m1/aa1_sing.py').read().split("combos=json.load")[0])
exec(open('m1/enum_special.py').read().split("lines_v=['X=0'")[0])
from fractions import Fraction as Fr
lines_v=['X=0','X=-1','X=oo']; lines_h=['Y=0','Y=-1','Y=oo']
def conds_d(tok,s,R):
    n=len(R[0])
    if tuple(tok)==('oo','oo'): return [R[s],R[s-1]]
    out=[]
    for t in tok:
        if t=='-h': out.append([sum(Fr(-1,2)**k*R[k][j] for k in range(s+1)) for j in range(n)])
        else: out += token_conditions(t,s,R)
    return out
pari('P2g = substvec(PsiGenJ(2,1,bb,1,1),[bb,B1,B2],[b,B,C])')
combos=json.load(open('m1/aa1_combos.json')); res=json.load(open('m1/aa1_results.json'))
out={}; random.seed(9); T=time.time()
for k,v in res.items():
    if v.startswith('EMPTY'): continue
    k=int(k); (w,h),combo=combos[k]; n=(w+1)*(h+1)
    RV={L:restriction_rows(w,h,L) for L in lines_v+lines_h}; rows=[]
    for L in lines_v+lines_h: rows += (conds_d(combo[L],RV[L][0],RV[L][1]) if L in ('X=-1','Y=-1') else conds_for(tuple(combo[L]),RV[L][0],RV[L][1]))
    K=pari.matker(pari.matrix(len(rows),n,[pari(str(x)) for r in rows for x in r])); dim=int(pari.matsize(K)[1])
    Gs=[pari(' + '.join(f'({K[c][i*(h+1)+kk]})*W^{i}*V^{kk}' for i in range(w+1) for kk in range(h+1))) for c in range(dim)]
    member=lambda: pari(' + '.join(f'({random.randint(-40,40)})*({g})' for g in Gs))
    irr=all(int(pari.matsize(pari.factor(m))[0])==1 and int(pari.factor(m)[1][0])==1 for m in (member(),member()))
    if not irr: out[k]='REDUCIBLE'; continue
    if dim==1:
        pari(f'Gx = {Gs[0]}')
        if not pari('my(ok=0); forstep(x0=1/16,16,1/16, my(p=subst(Gx,W,x0)); if(poldegree(p,V)>0, my(rr=polrootsreal(p)); for(i=1,#rr, if(rr[i]>0, ok=1)))); ok'):
            out[k]='MISSES'; continue
    lam=['1','l1','l2','l3'][:dim]
    G=' + '.join(f'({lam[c]})*({Gs[c]})' for c in range(dim))
    pari(f'G = {G}; RR = polresultant(G, P2g, W); cs = if(RR==0, [0], vector(poldegree(RR,V)+1, i, polcoef(RR,i-1,V)))')
    eqs=[]
    for L,t in combo.items(): eqs += leqs(L,t)
    eqs=[e for e in eqs if e!='0']+[str(c).replace(' ','') for c in pari('cs') if str(c)!='0']
    vars_="t,"+"".join(f"l{c}," for c in range(1,dim))+"r,B,C,b"
    script=f"ring R=0,({vars_}),dp; option(redSB);\nideal I="+",\n".join(eqs)+",\n t*b*(1-b^2)-1;\nideal G=slimgb(I); if (G[1]==1) {print(\"EMPTY\");} else {print(\"DIM \"+string(dim(G))); print(eliminate(G,t));}\nquit;\n"
    try: o=subprocess.run(["Singular","-q"],input=script,capture_output=True,text=True,timeout=40).stdout.strip()
    except subprocess.TimeoutExpired: o="TIMEOUT"
    out[k]=o[:1500]; print(k,(w,h),'dim',dim,'G:',[str(g) for g in Gs][:2],'->',o[:200].replace('\n',' '),flush=True)
    if time.time()-T>240: break
json.dump(out,open('m1/aa1_divide.json','w'))
from collections import Counter
print("status:", Counter(v.split()[0] for v in out.values()), "of", sum(1 for v in res.values() if not v.startswith('EMPTY')))


==> anc/code/m1/aa1_results.json <==
{"0": "DIM 1\n12r-1,\n12BC-6B-6C+b+3,\n6B2+6C2-6Bb-6Cb+2b2+3b-1,\n24C3-24C2b+8Cb2-12C2-2Bb+12Cb-2b2+2C-b-1", "1": "DIM 3\n2BCb-2rb2-B2-C2+2r", "2": "DIM 1\n2C-1,\n8r-1,\n4B2-4Bb+b2", "3": "DIM 1\n2B-1,\n8r-1,\n4C2-4Cb+b2", "4": "DIM 2\nB2-C2-Bb+Cb-B+C,\n24BCb-24rb2-12C2-12Bb+2b2+12C-3,\n24C3b-24rBb2-24C2b2+24rb3-12BC2-24C2b+24rb2+2Bb2+12Cb2-2b3+12BC+12C2-2b2-3B-12C+3b+3", "5": "DIM 1\n12C2-12Cb+2b2-12C+6b+3,\n12BC-12rb-6B-6C+2b+3,\n12rC-12rb+2Bb-6r-2C+b+1,\n12B2-12Bb+2b2-12B+6b+3,\n12rB-12rb+2Cb-6r-2B+b+1,\n36r2-36rb+6Bb+6Cb-b2-12r+1", "6": "DIM 2\nB2-C2-Bb+Cb-B+C,\n24BCb-24rb2-12C2-12Bb+2b2+12C-3,\n24C3b-24rBb2-24C2b2+24rb3-12BC2-24C2b+24rb2+2Bb2+12Cb2-2b3+12BC+12C2-2b2-3B-12C+3b+3", "7": "EMPTY", "8": "DIM 1\n12r-1,\nB2-C2-Bb+Cb-B+C,\n8BCb-4C2-4Bb+4C-1,\n8C3b-8C2b2-4BC2-8C2b+4Cb2+4BC+4C2-B-4C+b+1", "9": "DIM 0\nB-C,\n16r+2C-1,\n24Cb+b2-36C-6,\n2C2+C,\n2b3-21b2+180C-12b+126", "10": "DIM 1\n12C2-12Cb+2b2-12C+6b+3,\n12BC-12rb-6B-6C+2b+3,\n12rC-12rb+2Bb-6r-2C+b+1,\n12B2-12Bb+2b2-12B+6b+3,\n12rB-12rb+2Cb-6r-2B+b+1,\n36r2-36rb+6Bb+6Cb-b2-12r+1", "11": "DIM 1\n12C2-12Cb+2b2-12C+6b+3,\n12BC-12rb-6B-6C+2b+3,\n12rC-12rb+2Bb-6r-2C+b+1,\n12B2-12Bb+2b2-12B+6b+3,\n12rB-12rb+2Cb-6r-2B+b+1,\n36r2-36rb+6Bb+6Cb-b2-12r+1", "12": "DIM 1\n12C2-12Cb+2b2-12C+6b+3,\n12BC-12rb-6B-6C+2b+3,\n12rC-12rb+2Bb-6r-2C+b+1,\n12B2-12Bb+2b2-12B+6b+3,\n12rB-12rb+2Cb-6r-2B+b+1,\n36r2-36rb+6Bb+6Cb-b2-12r+1", "13": "EMPTY", "14": "DIM 2\n12C2-24r+1,\n12BCb-12rb2-6Bb+b2-12r+6C-1,\n24rCb2-48rBb+12rb2-2Cb2+24rC+8Bb-b2-12r-4C+2,\n144r2b3-288rB2b+144rBb2-24rb3+144rBC+144r2b+48B2b-72rCb-12Bb2+b3-72rB-24BC+6Cb+12B-b", "15": "DIM 2\nB2-C2-Bb+Cb-B+C,\n24BCb-24rb2-12C2-12Bb+2b2+12C-3,\n24C3b-24rBb2-24C2b2+24rb3-12BC2-24C2b+24rb2+2Bb2+12Cb2-2b3+12BC+12C2-2b2-3B-12C+3b+3", "16": "DIM 1\n12C2-12Cb+2b2-12C+6b+3,\n12BC-12rb-6B-6C+2b+3,\n12rC-12rb+2Bb-6r-2C+b+1,\n12B2-12Bb+2b2-12B+6b+3,\n12rB-12rb+2Cb-6r-2B+b+1,\n36r2-36rb+6Bb+6Cb-b2-12r+1", "17": "DIM 2\nB2-C2-Bb+Cb-B+C,\n24BCb-24rb2-12C2-12Bb+2b2+12C-3,\n24C3b-24rBb2-24C2b2+24rb3-12BC2-24C2b+24rb2+2Bb2+12Cb2-2b3+12BC+12C2-2b2-3B-12C+3b+3", "18": "EMPTY", "19": "DIM 0\n12C-b-5,\n2B-1,\n8r-1,\nb2+10b+1", "20": "EMPTY", "21": "EMPTY", "22": "EMPTY", "23": "EMPTY", "24": "DIM 2\n12B2-24r+1,\n12BCb-12rb2-6Cb+b2-12r+6B-1,\n24rBb2-48rCb+12rb2-2Bb2+24rB+8Cb-b2-12r-4B+2,\n144r2b3-288rC2b+144rCb2-24rb3+144rBC+144r2b-72rBb+48C2b-12Cb2+b3-72rC-24BC+6Bb+12C-b", "25": "DIM 0\n2C-1,\n12B-b-5,\n8r-1,\nb2+10b+1", "26": "DIM 1\n12C2-24r+1,\n12BC-12rb-6B-6C+2b+3,\n12B2-24r+1,\n12rCb-24rB+6rb-2Cb+12r+4B-b-2,\n12rBb-24rC+6rb-2Bb+12r+4C-b-2,\n36r2b2-12rb2-144r2+72rB+72rC-36rb+b2-24r-12B-12C+6b+8", "27": "DIM 0\nB-C,\n12b2-48r+48C-12b-17,\n12Cb-32r+24C-10b-7,\n48rb-96r+54C-12b-11,\n12C2-24r+1,\n96rC-208r+42C+10b+7,\n384r2-696r+156C+60b+35", "28": "DIM 1\n12C2-12Cb+2b2-12C+6b+3,\n12BC-12rb-6B-6C+2b+3,\n12rC-12rb+2Bb-6r-2C+b+1,\n12B2-12Bb+2b2-24r+12C-3,\n36r2-36rB+6Bb-b2+18r-6C+1,\n12rBb-12rb2+2Cb2-18rb+2Bb+6Cb-b2+2C-2b-1", "29": "DIM 1\n12C2-12Cb+2b2-12C+6b+3,\n12BC-12rb-6B-6C+2b+3,\n12rC-12rb+2Bb-6r-2C+b+1,\n12B2-12Bb+2b2-24r+12C-3,\n36r2-36rB+6Bb-b2+18r-6C+1,\n12rBb-12rb2+2Cb2-18rb+2Bb+6Cb-b2+2C-2b-1", "30": "DIM 1\n12C2-12Cb+2b2-12C+6b+3,\n12BC-12rb-6B-6C+2b+3,\n12rC-12rb+2Bb-6r-2C+b+1,\n12B2-12Bb+2b2-24r+12C-3,\n36r2-36rB+6Bb-b2+18r-6C+1,\n12rBb-12rb2+2Cb2-18rb+2Bb+6Cb-b2+2C-2b-1", "31": "EMPTY", "32": "EMPTY", "33": "EMPTY", "34": "EMPTY", "35": "EMPTY", "36": "DIM 1\n12C2-12Cb+2b2-24r+12B-3,\n12BC-12rb-6B-6C+2b+3,\n12B2-12Bb+2b2-12B+6b+3,\n12rB-12rb+2Cb-6r-2B+b+1,\n36r2-36rC+6Cb-b2+18r-6B+1,\n12rCb-12rb2+2Bb2-18rb+6Bb+2Cb-b2+2B-2b-1", "37": "EMPTY", "38": "DIM 1\n12C2-12Cb+2b2-24r+12B-3,\n12BC-12rb-6B-6C+2b+3,\n12B2-12Bb+2b2-12B+6b+3,\n12rB-12rb+2Cb-6r-2B+b+1,\n36r2-36rC+6Cb-b2+18r-6B+1,\n12rCb-12rb2+2Bb2-18rb+6Bb+2Cb-b2+2B-2b-1", "39": "EMPTY", "40": "DIM 1\n12C2-12Cb+2b2-24r+12B-3,\n12BC-12rb-6B-6C+2b+3,\n12B2-12Bb+2b2-12B+6b+3,\n12rB-12rb+2Cb-6r-2B+b+1,\n36r2-36rC+6Cb-b2+18r-6B+1,\n12rCb-12rb2+2Bb2-18rb+6Bb+2Cb-b2+2B-2b-1", "41": "EMPTY", "42": "EMPTY", "43": "EMPTY", "44": "DIM 1\n12C2-24r+1,\n12B2-12Bb+2b2-24r+12C-3,\n12BCb-12rb2-6Bb+b2-12r+6C-1,\n24rCb2-48rBb+12rb2-2Cb2+24rC+8Bb-b2-12r-4C+2,\n24rBb2-24rb3+4Cb3-48rCb-2Bb2+24rB-12BC+48rb-6Cb+2B-b,\n144r2b3-120rb3+24Cb3+144rBC-432r2b-72rCb+24Bb2-7b3+72rB-96BC+312rb-78Cb+24B+5b", "45": "EMPTY", "46": "DIM 0\n12r-1,\n12C2-12Cb+2b2+12B-5,\n12B2-12Bb+2b2+12C-5,\n4b3+48BC+24Bb+24Cb-12b2-30B-30C-13b+12,\n4Cb2+12BC+2Bb+12Cb-4b2-12B-8C-2b+5,\n4Bb2+12BC+12Bb+2Cb-4b2-8B-12C-2b+5,\n12BCb-6Bb-6Cb+b2+6B+6C-4", "47": "DIM 0\n12r-1,\n12C2-12Cb+2b2+12B-5,\n12B2-12Bb+2b2+12C-5,\n4b3+48BC+24Bb+24Cb-12b2-30B-30C-13b+12,\n4Cb2+12BC+2Bb+12Cb-4b2-12B-8C-2b+5,\n4Bb2+12BC+12Bb+2Cb-4b2-8B-12C-2b+5,\n12BCb-6Bb-6Cb+b2+6B+6C-4", "48": "EMPTY", "49": "EMPTY", "50": "DIM 1\n12C2-12Cb+2b2-24r+12B-3,\n12B2-12Bb+2b2-24r+12C-3,\n12BCb-12rb2-6Bb-6Cb+2b2-12r+6B+6C-3,\n24rCb-24rb2+4Bb2-24rB+12BC-24rb+12Bb-2b2+24r-6B-12C+3,\n24rBb-24rb2+4Cb2-24rC+12BC-24rb+12Cb-2b2+24r-12B-6C+3,\n72rBC-144r2b+72rb2-12Bb2-12Cb2+2b3-54BC+114rb-30Bb-30Cb+12b2-72r+45B+45C-3b-18,\n144r2b2-144rb3+24Bb3+24Cb3-4b4-240rb2+72Bb2+72Cb2-24b3-144r2+72BC-24b2+216r-108B-108C+36b+45", "51": "EMPTY", "52": "DIM 1\n12C2-12Cb+2b2-24r+12B-3,\n12B2-12Bb+2b2-24r+12C-3,\n12BCb-12rb2-6Bb-6Cb+2b2-12r+6B+6C-3,\n24rCb-24rb2+4Bb2-24rB+12BC-24rb+12Bb-2b2+24r-6B-12C+3,\n24rBb-24rb2+4Cb2-24rC+12BC-24rb+12Cb-2b2+24r-12B-6C+3,\n72rBC-144r2b+72rb2-12Bb2-12Cb2+2b3-54BC+114rb-30Bb-30Cb+12b2-72r+45B+45C-3b-18,\n144r2b2-144rb3+24Bb3+24Cb3-4b4-240rb2+72Bb2+72Cb2-24b3-144r2+72BC-24b2+216r-108B-108C+36b+45", "53": "EMPTY", "54": "EMPTY", "55": "EMPTY", "56": "EMPTY", "57": "EMPTY", "58": "EMPTY", "59": "EMPTY", "60": "EMPTY", "61": "EMPTY", "62": "EMPTY", "63": "EMPTY", "64": "EMPTY", "65": "EMPTY", "66": "DIM 0\n12r-1,\n12C2-12Cb+2b2+12B-5,\n12B2-12Bb+2b2+12C-5,\n4b3+48BC+24Bb+24Cb-12b2-30B-30C-13b+12,\n4Cb2+12BC+2Bb+12Cb-4b2-12B-8C-2b+5,\n4Bb2+12BC+12Bb+2Cb-4b2-8B-12C-2b+5,\n12BCb-6Bb-6Cb+b2+6B+6C-4", "67": "DIM 0\n12r-1,\n12C2-12Cb+2b2+12B-5,\n12B2-12Bb+2b2+12C-5,\n4b3+48BC+24Bb+24Cb-12b2-30B-30C-13b+12,\n4Cb2+12BC+2Bb+12Cb-4b2-12B-8C-2b+5,\n4Bb2+12BC+12Bb+2Cb-4b2-8B-12C-2b+5,\n12BCb-6Bb-6Cb+b2+6B+6C-4", "68": "EMPTY", "69": "EMPTY", "70": "DIM 1\n12C2-12Cb+2b2-24r+12B-3,\n12B2-12Bb+2b2-24r+12C-3,\n12BCb-12rb2-6Bb-6Cb+2b2-12r+6B+6C-3,\n24rCb-24rb2+4Bb2-24rB+12BC-24rb+12Bb-2b2+24r-6B-12C+3,\n24rBb-24rb2+4Cb2-24rC+12BC-24rb+12Cb-2b2+24r-12B-6C+3,\n72rBC-144r2b+72rb2-12Bb2-12Cb2+2b3-54BC+114rb-30Bb-30Cb+12b2-72r+45B+45C-3b-18,\n144r2b2-144rb3+24Bb3+24Cb3-4b4-240rb2+72Bb2+72Cb2-24b3-144r2+72BC-24b2+216r-108B-108C+36b+45", "71": "EMPTY", "72": "DIM 1\n12C2-12Cb+2b2-24r+12B-3,\n12B2-12Bb+2b2-24r+12C-3,\n12BCb-12rb2-6Bb-6Cb+2b2-12r+6B+6C-3,\n24rCb-24rb2+4Bb2-24rB+12BC-24rb+12Bb-2b2+24r-6B-12C+3,\n24rBb-24rb2+4Cb2-24rC+12BC-24rb+12Cb-2b2+24r-12B-6C+3,\n72rBC-144r2b+72rb2-12Bb2-12Cb2+2b3-54BC+114rb-30Bb-30Cb+12b2-72r+45B+45C-3b-18,\n144r2b2-144rb3+24Bb3+24Cb3-4b4-240rb2+72Bb2+72Cb2-24b3-144r2+72BC-24b2+216r-108B-108C+36b+45", "73": "EMPTY", "74": "EMPTY", "75": "EMPTY", "76": "EMPTY", "77": "EMPTY", "78": "EMPTY", "79": "EMPTY", "80": "EMPTY", "81": "EMPTY", "82": "EMPTY", "83": "EMPTY", "84": "EMPTY", "85": "EMPTY", "86": "DIM 0\nb2+12r-12B-6C+6b+7,\n2Cb-4B+b+2,\n12C2-24r+1,\n12BC-12rb-6B-6C+2b+3,\n12rC-12rb+2Bb-6r-2C+b+1,\n12B2-12Bb-48r+24B+24C-12b-17,\n18r2-18rB+3Bb+15r-6B-6C+3b+4,\n12rBb-18rb-6Bb-48r+36B+26C-13b-19", "87": "EMPTY", "88": "DIM 0\nb2+12r-12B-6C+6b+7,\n2Cb-4B+b+2,\n12C2-24r+1,\n12BC-12rb-6B-6C+2b+3,\n12rC-12rb+2Bb-6r-2C+b+1,\n12B2-12Bb-48r+24B+24C-12b-17,\n18r2-18rB+3Bb+15r-6B-6C+3b+4,\n12rBb-18rb-6Bb-48r+36B+26C-13b-19", "89": "EMPTY", "90": "DIM 0\nb2+12r-12B-6C+6b+7,\n2Cb-4B+b+2,\n12C2-24r+1,\n12BC-12rb-6B-6C+2b+3,\n12rC-12rb+2Bb-6r-2C+b+1,\n12B2-12Bb-48r+24B+24C-12b-17,\n18r2-18rB+3Bb+15r-6B-6C+3b+4,\n12rBb-18rb-6Bb-48r+36B+26C-13b-19", "91": "EMPTY", "92": "EMPTY", "93": "EMPTY", "94": "EMPTY", "95": "EMPTY", "96": "EMPTY", "97": "EMPTY", "98": "EMPTY", "99": "EMPTY", "100": "EMPTY", "101": "EMPTY", "102": "EMPTY", "103": "EMPTY", "104": "EMPTY", "105": "EMPTY", "106": "EMPTY", "107": "EMPTY", "108": "EMPTY", "109": "EMPTY", "110": "EMPTY", "111": "EMPTY", "112": "EMPTY", "113": "EMPTY", "114": "EMPTY", "115": "EMPTY", "116": "EMPTY", "117": "EMPTY", "118": "EMPTY", "119": "EMPTY", "120": "EMPTY", "121": "EMPTY", "122": "EMPTY", "123": "EMPTY", "124": "EMPTY", "125": "EMPTY", "126": "EMPTY", "127": "EMPTY", "128": "EMPTY", "129": "EMPTY", "130": "EMPTY", "131": "EMPTY", "132": "EMPTY", "133": "EMPTY", "134": "EMPTY", "135": "EMPTY", "136": "DIM 1\n12C2-24r+1,\n12B2-24r+1,\n12BCb-12rb2-12r+1,\n12rCb-12rB+B,\n12rBb-12rC+C,\n12rBC-24r2b-BC+rb,\n144r2b2-144r2+24r-1", "137": "EMPTY", "138": "DIM 0\nb2+12r-6B-12C+6b+7,\n2Bb-4C+b+2,\n12C2-12Cb-48r+24B+24C-12b-17,\n12BC-12rb-6B-6C+2b+3,\n12B2-24r+1,\n12rB-12rb+2Cb-6r-2B+b+1,\n18r2-18rC+3Cb+15r-6B-6C+3b+4,\n12rCb-18rb-6Cb-48r+26B+36C-13b-19", "139": "EMPTY", "140": "DIM 1\n12C2-12Cb+2b2-24r+12B-3,\n12B2-24r+1,\n12BCb-12rb2-6Cb+b2-12r+6B-1,\n24rCb2-24rb3+4Bb3-48rBb-2Cb2+24rC-12BC+48rb-6Bb+2C-b,\n24rBb2-48rCb+12rb2-2Bb2+24rB+8Cb-b2-12r-4B+2,\n144r2b3-120rb3+24Bb3+144rBC-432r2b-72rBb+24Cb2-7b3+72rC-96BC+312rb-78Bb+24C+5b", "141": "DIM 0\nb2+12r-6B-12C+6b+7,\n2Bb-4C+b+2,\n12C2-12Cb-48r+24B+24C-12b-17,\n12BC-12rb-6B-6C+2b+3,\n12B2-24r+1,\n12rB-12rb+2Cb-6r-2B+b+1,\n18r2-18rC+3Cb+15r-6B-6C+3b+4,\n12rCb-18rb-6Cb-48r+26B+36C-13b-19", "142": "EMPTY", "143": "EMPTY", "144": "EMPTY", "145": "EMPTY", "146": "DIM 0\n6Bb+6Cb-2b2-12r-3b+1,\n12C2-24r+1,\n12BC-12rb-6B-6C+2b+3,\n36rC-18rb-6Cb+2b2-24r-9C+6b+5,\n12B2-24r+1,\n12rB-6rb+2Cb-12r-3B+b+2,\n144r2-72rb+4b2-96r+12b+11,\n4b3+60rb+8b2-24r-24B-24C+13b+14,\n24Cb2+36rb+60Cb-8b2-84r-36B-12C+19,\n24rb2+36rb-36r-12B-12C+6b+11", "147": "DIM 0\nb2+12r-6B-12C+6b+7,\n2Bb-4C+b+2,\n12C2-12Cb-48r+24B+24C-12b-17,\n12BC-12rb-6B-6C+2b+3,\n12B2-24r+1,\n12rB-12rb+2Cb-6r-2B+b+1,\n18r2-18rC+3Cb+15r-6B-6C+3b+4,\n12rCb-18rb-6Cb-48r+26B+36C-13b-19", "148": "EMPTY", "149": "EMPTY", "150": "EMPTY", "151": "EMPTY", "152": "EMPTY", "153": "DIM 1\nB-C,\n12C2-24r+1,\n12rb2-24rb+6Cb-b2+12r-6C+b+1", "154": "DIM 1\nB-C,\n12C2-24r+1,\n12rb2-24rb+6Cb-b2+12r-6C+b+1", "155": "DIM 0\n6C-2b-5,\n6B-2b-5,\n6r-b-3,\nb2+2b-2", "156": "EMPTY", "157": "DIM 1\nB-C,\n12C2-24r+1,\n12rb2-24rb+6Cb-b2+12r-6C+b+1", "158": "DIM 1\nB-C,\n12C2-24r+1,\n12rb2-24rb+6Cb-b2+12r-6C+b+1", "159": "DIM 0\n6C-2b-5,\n6B-2b-5,\n6r-b-3,\nb2+2b-2", "160": "EMPTY", "161": "DIM 0\n6C-2b-5,\n6B-2b-5,\n6r-b-3,\nb2+2b-2", "162": "DIM 0\n6C-2b-5,\n6B-2b-5,\n6r-b-3,\nb2+2b-2", "163": "DIM 0\n6C-2b-5,\n6B-2b-5,\n6r-b-3,\nb2+2b-2", "164": "EMPTY", "165": "EMPTY", "166": "EMPTY", "167": "EMPTY", "168": "EMPTY"}

==> anc/code/m1/aa1_sing.py <==
import json, subprocess, time, sympy as sp, cypari2
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('''Rone(av,bv,dv,mv) = my(Ht=[av+'W, mv*bv; mv*bv, mv*dv+mv*'V], adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]], det=matdet(Ht), gam=[B1+'W/2, B2+mv*'V/2]~);
   PsiGenJ(1,av,bv,dv,mv) + det^2 * (gam~*adj*gam)/2''')
pari('Rg = substvec(Rone(1,bb,1,1),[bb,B1,B2],[b,B,C]); Dg = (1+W)*(1+V)-b^2; fg = Rg - r*Dg^3')
print("D on X=-1:", pari('subst(Dg,W,-1)'), "; deg_Y f_r(-1,Y):", pari('poldegree(subst(fg,W,-1),V)'), "; deg_X f_r(X,-1):", pari('poldegree(subst(fg,V,-1),W)'))
XM = {z: str(pari(f'numerator(substvec(fg,[W,V],[-1,{z}]))')).replace(' ','') for z in ('0','-1','-1/2')}
YM = {z: str(pari(f'numerator(substvec(fg,[W,V],[{z},-1]))')).replace(' ','') for z in ('0','-1','-1/2')}
b,B,C,r,Z = sp.symbols('b B C r Z')
def N1(A,be,z): return (z**3 + (3*A**2+(12*be-3)*A+12*be**2-12*be+2)*z**2 + (-2*A**3+(12*be+6)*A**2+(24*be**2-12*be-3)*A)*z + 12*A**2*be**2)/24
LINES = {'Y=0':(1-b**2, B-b*C, r-C**2/2), 'Y=oo':(sp.Integer(1), B, r-sp.Rational(1,24)),
         'X=0':(1-b**2, C-b*B, r-B**2/2), 'X=oo':(sp.Integer(1), C, r-sp.Rational(1,24))}
TOKTYPE={'1':'A1E'}
def ltype(t):
    if tuple(t)==('-1','-1'): return 'A1'
    return 'A1E' if '1' in t else None
def num(e): return sp.expand(sp.numer(sp.together(e)))
def leqs(L,toks):
    if L=='X=-1':
        out=[]
        for x in toks:
            if x in ('0','-1'): out.append(XM[x])
            if x=='-h': out += [XM['-1/2'], '(2*B-1)*(b-2*B+1)*(2*b-2*B+1)']
        return out
    if L=='Y=-1':
        out=[]
        for x in toks:
            if x in ('0','-1'): out.append(YM[x])
            if x=='-h': out += [YM['-1/2'], '(2*C-1)*(b-2*C+1)*(2*b-2*C+1)']
        return out
    A_,be_,rho_=LINES[L]; H=N1(A_,be_,Z)-rho_*(A_+Z)**3; t=tuple(toks); eqs=[]
    if t==('-1','-1'): eqs += [num(H.subs(Z,-1)), num(sp.diff(H,Z).subs(Z,-1))]
    else:
        for x in toks:
            if x=='oo': eqs.append(num(sp.Rational(1,24)-rho_))
            else: eqs.append(num(H.subs(Z,int(x))))
    if ltype(toks)=='A1E': eqs.append(num(be_*(4*be_**2-1)))
    return [str(e).replace('**','^') for e in eqs if e!=0]
combos=json.load(open('m1/aa1_combos.json')); res={}
T=time.time()
for idx,(wh,combo) in enumerate(combos):
    eqs=[]
    for L,t in combo.items(): eqs += leqs(L,t)
    eqs=[e for e in eqs if e!='0']
    script="ring R=0,(t,r,B,C,b),dp; option(redSB);\nideal I="+(",\n".join(eqs)+",\n" if eqs else "")+" t*b*(1-b^2)-1;\nideal G=slimgb(I); if (G[1]==1) {print(\"EMPTY\");} else {print(\"DIM \"+string(dim(G))); print(eliminate(G,t));}\nquit;\n"
    try: o=subprocess.run(["Singular","-q"],input=script,capture_output=True,text=True,timeout=20).stdout.strip()
    except subprocess.TimeoutExpired: o="TIMEOUT"
    res[str(idx)]=o[:3000]
json.dump(res,open('m1/aa1_results.json','w'))
from collections import Counter
print(f"a=d=1: {len(res)} systems ({time.time()-T:.0f}s):", Counter(v.split()[0] for v in res.values()))


==> anc/code/m1/b0_all.py <==
# b = 0, m = 1, a,d != 1: all root assignments (generic and special) with a G nonzero on every line; Singular on each.
import itertools, json, subprocess, time, sympy as sp, sys
exec(open('m1/enum_special.py').read().split("lines_v=['X=0'")[0])
exec(open('m1/enum_filter.py').read().split("surv=json.load")[0].split("lines_v=['X=0','X=-1','X=oo']; lines_h=['Y=0','Y=-1','Y=oo']\n",1)[1])
lines_v=['X=0','X=-1','X=oo']; lines_h=['Y=0','Y=-1','Y=oo']
# b=0 effective pairs: Y-lines carry (a,B), X-lines carry (d,C); A-types allowed accordingly (A=0,-1 impossible: a,d>0)
ALLOWED.update({'Y=-1':{'A2','Ah','A1','A1E'}, 'X=-1':{'A2','Ah','A1','A1E'}})
T=time.time(); combos=[]
for (w,h) in ((1,1),(1,2),(2,1),(2,2)):
    n=(w+1)*(h+1); RV={L:restriction_rows(w,h,L) for L in lines_v+lines_h}
    opts={L:options(L, RV[L][0]) for L in lines_v+lines_h}
    CR={(L,t):conds_for(t,RV[L][0],RV[L][1]) for L in RV for t in opts[L]}
    for combo in itertools.product(*[opts[L] for L in lines_v+lines_h]):
        rows=[]
        for L,t in zip(lines_v+lines_h, combo): rows += CR[(L,t)]
        if rank_mod(rows,n) == n: continue
        B_=nullspace_mod(rows,n); import random; g=[sum(random.randrange(P)*bb_[j] for bb_ in B_)%P for j in range(n)]
        if all(any(sum(r[j]*g[j] for j in range(n))%P for r in RV[L][1]) for L in lines_v+lines_h):
            combos.append(((w,h), dict(zip(lines_v+lines_h, combo))))
print(f"b=0: {len(combos)} root assignments with a G nonzero on all lines ({time.time()-T:.0f}s)", flush=True)
json.dump(combos, open('m1/b0_combos.json','w'))


==> anc/code/m1/b0_combos.json <==
[[[1, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["0"], "Y=-1": ["-1"], "Y=oo": ["oo"]}], [[1, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["0"], "Y=-1": ["oo"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["0"], "X=-1": ["1"], "X=oo": ["oo"], "Y=0": ["0"], "Y=-1": ["1"], "Y=oo": ["oo"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["1"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["oo"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["1"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["1"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["1"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["1"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["1"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["-1"], "X=-1": ["1"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["1"], "Y=oo": ["-1"]}], [[1, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["0"]}], [[1, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["-1"], "Y=oo": ["0"]}], [[1, 1], {"X=0": ["oo"], "X=-1": ["1"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["1"], "Y=oo": ["0"]}], [[1, 1], {"X=0": ["1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["1"], "Y=-1": ["oo"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0"], "Y=-1": ["0"], "Y=oo": ["oo"]}], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0"], "Y=-1": ["-1"], "Y=oo": ["oo"]}], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0"], "Y=-1": ["oo"], "Y=oo": ["oo"]}], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0"], "Y=-1": ["1"], "Y=oo": ["oo"]}], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0"], "Y=-1": ["0"], "Y=oo": ["oo"]}], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0"], "Y=-1": ["-1"], "Y=oo": ["oo"]}], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0"], "Y=-1": ["oo"], "Y=oo": ["oo"]}], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0"], "Y=-1": ["1"], "Y=oo": ["oo"]}], [[1, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["0"], "Y=-1": ["-1"], "Y=oo": ["0"]}], [[1, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["0"], "Y=-1": ["-1"], "Y=oo": ["0"]}], [[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["0"]}], [[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["-1"], "Y=oo": ["0"]}], [[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["oo"], "Y=oo": ["0"]}], [[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["1"], "Y=oo": ["0"]}], [[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["0"]}], [[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["-1"], "Y=oo": ["0"]}], [[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["oo"], "Y=oo": ["0"]}], [[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["1"], "Y=oo": ["0"]}], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["oo"]}], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["oo"]}], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["oo"]}], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1"], "Y=-1": ["1"], "Y=oo": ["oo"]}], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["oo"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["oo"]}], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["oo"]}], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["oo"]}], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1"], "Y=-1": ["1"], "Y=oo": ["oo"]}], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["oo"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["oo"]}], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["oo"]}], [[1, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q+"], "X=-1": ["1", "0"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["oo"], "Y=-1": ["-1"], "Y=oo": ["oo"]}], [[1, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q+"], "X=-1": ["1", "oo"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q+"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q+"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q-"], "X=-1": ["1", "0"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["oo"], "Y=-1": ["-1"], "Y=oo": ["oo"]}], [[1, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q-"], "X=-1": ["1", "oo"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q-"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[1, 2], {"X=0": ["q-"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["1"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["0"], "X=-1": ["1"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["1", "0"], "Y=oo": ["q+"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["1", "oo"], "Y=oo": ["q+"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["q+"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["q+"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["1", "0"], "Y=oo": ["q-"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["1", "oo"], "Y=oo": ["q-"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["q-"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["q-"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["1"], "X=oo": ["oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["-1"], "X=-1": ["1"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["1"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["1"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["1"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 1], {"X=0": ["oo"], "X=-1": ["1"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["q+"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["q-"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["q+"]}], [[2, 2], {"X=0": ["q-"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["q-"]}]]

==> anc/code/m1/b0_divide.json <==
{"0": "EMPTY", "3": "EMPTY", "4": "EMPTY", "5": "EMPTY", "7": "EMPTY", "8": "EMPTY", "9": "EMPTY", "10": "EMPTY", "13": "EMPTY", "14": "EMPTY", "15": "EMPTY", "145": "EMPTY", "146": "EMPTY", "147": "EMPTY", "158": "EMPTY", "159": "EMPTY", "160": "EMPTY", "167": "EMPTY", "168": "EMPTY", "169": "EMPTY", "170": "EMPTY", "284": "EMPTY", "1": "TIMEOUT", "12": "TIMEOUT", "21": "TIMEOUT", "22": "TIMEOUT", "297": "EMPTY", "344": "EMPTY", "345": "EMPTY", "346": "EMPTY", "353": "EMPTY", "376": "EMPTY", "377": "EMPTY", "378": "EMPTY", "393": "EMPTY", "394": "EMPTY", "395": "EMPTY"}

==> anc/code/m1/b0_divide.py <==
import json, subprocess, time, cypari2
pari=cypari2.Pari(); pari.allocatemem(4000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
exec(open('m1/enum_special.py').read().split("lines_v=['X=0'")[0])
lines_v=['X=0','X=-1','X=oo']; lines_h=['Y=0','Y=-1','Y=oo']
pari('P2b = substvec(PsiGenJ(2,aa,0,dd,1),[aa,dd,B1,B2],[a,d,B,C])')
combos=json.load(open('m1/b0_combos.json')); res=json.load(open('m1/b0_results.json'))
b0eqs = {}
exec(open('m1/b0_sing.py').read().split("combos=json.load")[0])
try: out={int(k):v for k,v in json.load(open('m1/b0_divide.json')).items()}
except Exception: out={}
import time as _t; _T0=_t.time()
for k,v in res.items():
    if not v.startswith('DIM'): continue
    k=int(k)
    if k in out: continue
    if _t.time()-_T0>240: break
    (w,h),combo = combos[k]; n=(w+1)*(h+1)
    RV={L:restriction_rows(w,h,L) for L in lines_v+lines_h}; rows=[]
    for L in lines_v+lines_h: rows += conds_for(tuple(combo[L]), RV[L][0], RV[L][1])
    M = pari.matrix(len(rows), n, [x for r in rows for x in r]); K = pari.matker(M); dim=int(pari.matsize(K)[1])
    cols=[K[c] for c in range(dim)]
    lam = ['1','l1','l2','l3'][:dim]
    G = ' + '.join(f'({"+".join(f"({lam[c]})*({cols[c][i*(h+1)+kk]})" for c in range(dim))})*W^{i}*V^{kk}' for i in range(w+1) for kk in range(h+1))
    pari(f'G = {G}; RR = polresultant(G, P2b, W); cs = if(RR==0, [0], vector(poldegree(RR,V)+1, i, polcoef(RR,i-1,V)))')
    divs = [str(c).replace(' ','') for c in pari('cs')]
    eqs=[]
    for L,toks in combo.items(): eqs += line_eqs0(L,toks)
    eqs += [e for e in divs if e!='0']
    vars_ = "t," + "".join(f"l{c}," for c in range(1,dim)) + "r,B,C,a,d"
    script = f"ring R=0,({vars_}),dp; option(redSB);\nideal I=" + ",\n".join(eqs) + ",\n t*a*d*(a-1)*(d-1)-1;\nideal G=slimgb(I); if (G[1]==1) {print(\"EMPTY\");} else {print(\"DIM \"+string(dim(G))); print(eliminate(G,t));}\nquit;\n"
    try: o = subprocess.run(["Singular","-q"], input=script, capture_output=True, text=True, timeout=45).stdout.strip()
    except subprocess.TimeoutExpired: o="TIMEOUT"
    out[k]=o; json.dump(out, open('m1/b0_divide.json','w')); print(k, (w,h), "G-family dim", dim, "->", o[:200].replace("\n"," "), flush=True)
json.dump(out, open('m1/b0_divide.json','w'))


==> anc/code/m1/b0_results.json <==
{"0": "DIM 2\n12r-1,\n12B2+12C2+12Ca+12Bd-4ad-12B-12C-a-d+4,\n12C2a-12C2d-12Cad-12Bd2+4ad2+12Bd+12Cd-ad+d2-4d", "1": "DIM 2\n4C2-8rd+8r-4C+d,\n4B2-8ra+8r-4B+a,\n4rad-4ra+2Ca-4rd+2Bd-ad", "2": "EMPTY", "3": "DIM 1\n6rd-6r+3C-d,\n3Ca-3Bd+3B-3C-a+d,\n6ra-6r+3B-a,\n12C2-d,\n12B2-a,\n9a2d-9ad2-24Ba-12a2+24Cd+12d2+24B-24C+7a-7d,\n9Bad-9Bd2-12Ba+9Bd+3Cd-3ad+3d2+3B-3C+2a-2d,\n36BCd-36BC+12Bd-12Cd-3ad-12B+12C+4a-d", "4": "DIM 0\n6C-d-1,\n6B-a-1,\n12r-1,\nd2-d+1,\na2-a+1", "5": "DIM 1\n6rd-6r+3C-d,\n3Ca-3Bd+3B-3C-a+d,\n6ra-6r+3B-a,\n12C2-d,\n12B2-a,\n9a2d-9ad2-24Ba-12a2+24Cd+12d2+24B-24C+7a-7d,\n9Bad-9Bd2-12Ba+9Bd+3Cd-3ad+3d2+3B-3C+2a-2d,\n36BCd-36BC+12Bd-12Cd-3ad-12B+12C+4a-d", "6": "EMPTY", "7": "DIM 2\n12r-1,\n4B2-4C2+4Ca-4Bd-a+d,\n4C2a+4C2d-4Cad+4Bd2-4C2-4Bd+ad-d2+d", "8": "DIM 0\n6C-d-1,\n6B-a-1,\n12r-1,\nd2-d+1,\na2-a+1", "9": "DIM 0\n6C-d-1,\n6B-a-1,\n12r-1,\nd2-d+1,\na2-a+1", "10": "DIM 0\n6C-d-1,\n6B-a-1,\n12r-1,\nd2-d+1,\na2-a+1", "11": "EMPTY", "12": "DIM 2\n12C2-24rd+d,\n4B2-8ra+8r-4B+a,\n12rad-6Ca-12rd+6Bd-ad+12r-6B+2a", "13": "DIM 1\n6rd-6r+3C-d,\n3Ca-3Bd+3B-3C-a+d,\n6ra-6r+3B-a,\n12C2-d,\n12B2-a,\n9a2d-9ad2-24Ba-12a2+24Cd+12d2+24B-24C+7a-7d,\n9Bad-9Bd2-12Ba+9Bd+3Cd-3ad+3d2+3B-3C+2a-2d,\n36BCd-36BC+12Bd-12Cd-3ad-12B+12C+4a-d", "14": "DIM 0\n6C-d-1,\n6B-a-1,\n12r-1,\nd2-d+1,\na2-a+1", "15": "DIM 1\n6rd-6r+3C-d,\n3Ca-3Bd+3B-3C-a+d,\n6ra-6r+3B-a,\n12C2-d,\n12B2-a,\n9a2d-9ad2-24Ba-12a2+24Cd+12d2+24B-24C+7a-7d,\n9Bad-9Bd2-12Ba+9Bd+3Cd-3ad+3d2+3B-3C+2a-2d,\n36BCd-36BC+12Bd-12Cd-3ad-12B+12C+4a-d", "16": "EMPTY", "17": "EMPTY", "18": "EMPTY", "19": "EMPTY", "20": "EMPTY", "21": "DIM 2\n4C2-8rd+8r-4C+d,\n12B2-24ra+a,\n12rad-12ra+6Ca-6Bd-ad+12r-6C+2d", "22": "DIM 2\n12C2-24rd+d,\n12B2-24ra+a,\n12rad-6Ca-6Bd+ad-12r+6B+6C-1", "23": "EMPTY", "24": "EMPTY", "25": "EMPTY", "26": "EMPTY", "27": "EMPTY", "28": "EMPTY", "29": "EMPTY", "30": "EMPTY", "31": "EMPTY", "32": "EMPTY", "33": "EMPTY", "34": "EMPTY", "35": "EMPTY", "36": "EMPTY", "37": "EMPTY", "38": "EMPTY", "39": "EMPTY", "40": "EMPTY", "41": "EMPTY", "42": "EMPTY", "43": "EMPTY", "44": "EMPTY", "45": "EMPTY", "46": "EMPTY", "47": "EMPTY", "48": "EMPTY", "49": "EMPTY", "50": "EMPTY", "51": "EMPTY", "52": "EMPTY", "53": "EMPTY", "54": "EMPTY", "55": "EMPTY", "56": "EMPTY", "57": "EMPTY", "58": "EMPTY", "59": "EMPTY", "60": "EMPTY", "61": "EMPTY", "62": "EMPTY", "63": "EMPTY", "64": "EMPTY", "65": "EMPTY", "66": "EMPTY", "67": "EMPTY", "68": "EMPTY", "69": "EMPTY", "70": "EMPTY", "71": "EMPTY", "72": "EMPTY", "73": "EMPTY", "74": "EMPTY", "75": "EMPTY", "76": "EMPTY", "77": "EMPTY", "78": "EMPTY", "79": "EMPTY", "80": "EMPTY", "81": "EMPTY", "82": "EMPTY", "83": "EMPTY", "84": "EMPTY", "85": "EMPTY", "86": "EMPTY", "87": "EMPTY", "88": "EMPTY", "89": "EMPTY", "90": "EMPTY", "91": "EMPTY", "92": "EMPTY", "93": "EMPTY", "94": "EMPTY", "95": "EMPTY", "96": "EMPTY", "97": "EMPTY", "98": "EMPTY", "99": "EMPTY", "100": "EMPTY", "101": "EMPTY", "102": "EMPTY", "103": "EMPTY", "104": "EMPTY", "105": "EMPTY", "106": "EMPTY", "107": "EMPTY", "108": "EMPTY", "109": "EMPTY", "110": "EMPTY", "111": "EMPTY", "112": "EMPTY", "113": "EMPTY", "114": "EMPTY", "115": "EMPTY", "116": "EMPTY", "117": "EMPTY", "118": "EMPTY", "119": "EMPTY", "120": "EMPTY", "121": "EMPTY", "122": "EMPTY", "123": "EMPTY", "124": "EMPTY", "125": "EMPTY", "126": "EMPTY", "127": "EMPTY", "128": "EMPTY", "129": "EMPTY", "130": "EMPTY", "131": "EMPTY", "132": "EMPTY", "133": "EMPTY", "134": "EMPTY", "135": "EMPTY", "136": "EMPTY", "137": "EMPTY", "138": "EMPTY", "139": "EMPTY", "140": "EMPTY", "141": "EMPTY", "142": "EMPTY", "143": "EMPTY", "144": "EMPTY", "145": "DIM 0\n6C-d-1,\n6B-a-1,\n12r-1,\nd2-d+1,\na2-a+1", "146": "DIM 0\n6C-d-1,\n6B-a-1,\n12r-1,\nd2-d+1,\na2-a+1", "147": "DIM 0\n6C-d-1,\n6B-a-1,\n12r-1,\nd2-d+1,\na2-a+1", "148": "EMPTY", "149": "EMPTY", "150": "EMPTY", "151": "EMPTY", "152": "EMPTY", "153": "EMPTY", "154": "EMPTY", "155": "EMPTY", "156": "EMPTY", "157": "EMPTY", "158": "DIM 0\n6C-d-1,\n6B-a-1,\n12r-1,\nd2-d+1,\na2-a+1", "159": "DIM 0\n6C-d-1,\n6B-a-1,\n12r-1,\nd2-d+1,\na2-a+1", "160": "DIM 0\n6C-d-1,\n6B-a-1,\n12r-1,\nd2-d+1,\na2-a+1", "161": "EMPTY", "162": "EMPTY", "163": "EMPTY", "164": "EMPTY", "165": "EMPTY", "166": "EMPTY", "167": "DIM 0\n6C-d-1,\n6B-a-1,\n12r-1,\nd2-d+1,\na2-a+1", "168": "DIM 0\n6C-d-1,\n6B-a-1,\n12r-1,\nd2-d+1,\na2-a+1", "169": "DIM 0\n6C-d-1,\n6B-a-1,\n12r-1,\nd2-d+1,\na2-a+1", "170": "DIM 0\n6C-d-1,\n6B-a-1,\n12r-1,\nd2-d+1,\na2-a+1", "171": "EMPTY", "172": "EMPTY", "173": "EMPTY", "174": "EMPTY", "175": "EMPTY", "176": "EMPTY", "177": "EMPTY", "178": "EMPTY", "179": "EMPTY", "180": "EMPTY", "181": "EMPTY", "182": "EMPTY", "183": "EMPTY", "184": "EMPTY", "185": "EMPTY", "186": "EMPTY", "187": "EMPTY", "188": "EMPTY", "189": "EMPTY", "190": "EMPTY", "191": "EMPTY", "192": "EMPTY", "193": "EMPTY", "194": "EMPTY", "195": "EMPTY", "196": "EMPTY", "197": "EMPTY", "198": "EMPTY", "199": "EMPTY", "200": "EMPTY", "201": "EMPTY", "202": "EMPTY", "203": "EMPTY", "204": "EMPTY", "205": "EMPTY", "206": "EMPTY", "207": "EMPTY", "208": "EMPTY", "209": "EMPTY", "210": "EMPTY", "211": "EMPTY", "212": "EMPTY", "213": "EMPTY", "214": "EMPTY", "215": "EMPTY", "216": "EMPTY", "217": "EMPTY", "218": "EMPTY", "219": "EMPTY", "220": "EMPTY", "221": "EMPTY", "222": "EMPTY", "223": "EMPTY", "224": "EMPTY", "225": "EMPTY", "226": "EMPTY", "227": "EMPTY", "228": "EMPTY", "229": "EMPTY", "230": "EMPTY", "231": "EMPTY", "232": "EMPTY", "233": "EMPTY", "234": "EMPTY", "235": "EMPTY", "236": "EMPTY", "237": "EMPTY", "238": "EMPTY", "239": "EMPTY", "240": "EMPTY", "241": "EMPTY", "242": "EMPTY", "243": "EMPTY", "244": "EMPTY", "245": "EMPTY", "246": "EMPTY", "247": "EMPTY", "248": "EMPTY", "249": "EMPTY", "250": "EMPTY", "251": "EMPTY", "252": "EMPTY", "253": "EMPTY", "254": "EMPTY", "255": "EMPTY", "256": "EMPTY", "257": "EMPTY", "258": "EMPTY", "259": "EMPTY", "260": "EMPTY", "261": "EMPTY", "262": "EMPTY", "263": "EMPTY", "264": "EMPTY", "265": "EMPTY", "266": "EMPTY", "267": "EMPTY", "268": "EMPTY", "269": "EMPTY", "270": "EMPTY", "271": "EMPTY", "272": "EMPTY", "273": "EMPTY", "274": "EMPTY", "275": "EMPTY", "276": "EMPTY", "277": "EMPTY", "278": "EMPTY", "279": "EMPTY", "280": "EMPTY", "281": "EMPTY", "282": "EMPTY", "283": "EMPTY", "284": "DIM 0\n6C-d-1,\n6B-a-1,\n12r-1,\nd2-d+1,\na2-a+1", "285": "EMPTY", "286": "EMPTY", "287": "EMPTY", "288": "EMPTY", "289": "EMPTY", "290": "EMPTY", "291": "EMPTY", "292": "EMPTY", "293": "EMPTY", "294": "EMPTY", "295": "EMPTY", "296": "EMPTY", "297": "DIM 0\n6C-d-1,\n6B-a-1,\n12r-1,\nd2-d+1,\na2-a+1", "298": "EMPTY", "299": "EMPTY", "300": "EMPTY", "301": "EMPTY", "302": "EMPTY", "303": "EMPTY", "304": "EMPTY", "305": "EMPTY", "306": "EMPTY", "307": "EMPTY", "308": "EMPTY", "309": "EMPTY", "310": "EMPTY", "311": "EMPTY", "312": "EMPTY", "313": "EMPTY", "314": "EMPTY", "315": "EMPTY", "316": "EMPTY", "317": "EMPTY", "318": "EMPTY", "319": "EMPTY", "320": "EMPTY", "321": "EMPTY", "322": "EMPTY", "323": "EMPTY", "324": "EMPTY", "325": "EMPTY", "326": "EMPTY", "327": "EMPTY", "328": "EMPTY", "329": "EMPTY", "330": "EMPTY", "331": "EMPTY", "332": "EMPTY", "333": "EMPTY", "334": "EMPTY", "335": "EMPTY", "336": "EMPTY", "337": "EMPTY", "338": "EMPTY", "339": "EMPTY", "340": "EMPTY", "341": "EMPTY", "342": "EMPTY", "343": "EMPTY", "344": "DIM 0\n6C-d-1,\n6B-a-1,\n12r-1,\nd2-d+1,\na2-a+1", "345": "DIM 0\n6C-d-1,\n6B-a-1,\n12r-1,\nd2-d+1,\na2-a+1", "346": "DIM 0\n6C-d-1,\n6B-a-1,\n12r-1,\nd2-d+1,\na2-a+1", "347": "EMPTY", "348": "EMPTY", "349": "EMPTY", "350": "EMPTY", "351": "EMPTY", "352": "EMPTY", "353": "DIM 0\n6C-d-1,\n6B-a-1,\n12r-1,\nd2-d+1,\na2-a+1", "354": "EMPTY", "355": "EMPTY", "356": "EMPTY", "357": "EMPTY", "358": "EMPTY", "359": "EMPTY", "360": "EMPTY", "361": "EMPTY", "362": "EMPTY", "363": "EMPTY", "364": "EMPTY", "365": "EMPTY", "366": "EMPTY", "367": "EMPTY", "368": "EMPTY", "369": "EMPTY", "370": "EMPTY", "371": "EMPTY", "372": "EMPTY", "373": "EMPTY", "374": "EMPTY", "375": "EMPTY", "376": "DIM 0\n6C-d-1,\n6B-a-1,\n12r-1,\nd2-d+1,\na2-a+1", "377": "DIM 0\n6C-d-1,\n6B-a-1,\n12r-1,\nd2-d+1,\na2-a+1", "378": "DIM 0\n6C-d-1,\n6B-a-1,\n12r-1,\nd2-d+1,\na2-a+1", "379": "EMPTY", "380": "EMPTY", "381": "EMPTY", "382": "EMPTY", "383": "EMPTY", "384": "EMPTY", "385": "EMPTY", "386": "EMPTY", "387": "EMPTY", "388": "EMPTY", "389": "EMPTY", "390": "EMPTY", "391": "EMPTY", "392": "EMPTY", "393": "DIM 0\n6C-d-1,\n6B-a-1,\n12r-1,\nd2-d+1,\na2-a+1", "394": "DIM 0\n6C-d-1,\n6B-a-1,\n12r-1,\nd2-d+1,\na2-a+1", "395": "DIM 0\n6C-d-1,\n6B-a-1,\n12r-1,\nd2-d+1,\na2-a+1", "396": "EMPTY", "397": "EMPTY", "398": "EMPTY", "399": "EMPTY", "400": "EMPTY", "401": "EMPTY", "402": "EMPTY", "403": "EMPTY", "404": "EMPTY", "405": "EMPTY", "406": "EMPTY", "407": "EMPTY", "408": "EMPTY", "409": "EMPTY", "410": "EMPTY", "411": "EMPTY", "412": "EMPTY", "413": "EMPTY", "414": "EMPTY", "415": "EMPTY", "416": "EMPTY", "417": "EMPTY", "418": "EMPTY", "419": "EMPTY", "420": "EMPTY", "421": "EMPTY", "422": "EMPTY", "423": "EMPTY", "424": "EMPTY", "425": "EMPTY", "426": "EMPTY", "427": "EMPTY", "428": "EMPTY", "429": "EMPTY", "430": "EMPTY", "431": "EMPTY", "432": "EMPTY", "433": "EMPTY", "434": "EMPTY", "435": "EMPTY", "436": "EMPTY", "437": "EMPTY", "438": "EMPTY", "439": "EMPTY", "440": "EMPTY", "441": "EMPTY", "442": "EMPTY", "443": "EMPTY", "444": "EMPTY", "445": "EMPTY", "446": "EMPTY", "447": "EMPTY", "448": "EMPTY", "449": "EMPTY", "450": "EMPTY", "451": "EMPTY", "452": "EMPTY", "453": "EMPTY", "454": "EMPTY", "455": "EMPTY", "456": "EMPTY", "457": "EMPTY", "458": "EMPTY", "459": "EMPTY", "460": "EMPTY", "461": "EMPTY", "462": "EMPTY", "463": "EMPTY", "464": "EMPTY", "465": "EMPTY", "466": "EMPTY", "467": "EMPTY", "468": "EMPTY", "469": "EMPTY", "470": "EMPTY", "471": "EMPTY", "472": "EMPTY", "473": "EMPTY", "474": "EMPTY", "475": "EMPTY", "476": "EMPTY", "477": "EMPTY", "478": "EMPTY", "479": "EMPTY", "480": "EMPTY", "481": "EMPTY", "482": "EMPTY", "483": "EMPTY", "484": "EMPTY", "485": "EMPTY", "486": "EMPTY", "487": "EMPTY", "488": "EMPTY", "489": "EMPTY", "490": "EMPTY", "491": "EMPTY", "492": "EMPTY", "493": "EMPTY", "494": "EMPTY", "495": "EMPTY", "496": "EMPTY", "497": "EMPTY", "498": "EMPTY", "499": "EMPTY", "500": "EMPTY", "501": "EMPTY", "502": "EMPTY", "503": "EMPTY", "504": "EMPTY", "505": "EMPTY", "506": "EMPTY", "507": "EMPTY", "508": "EMPTY", "509": "EMPTY", "510": "EMPTY", "511": "EMPTY", "512": "EMPTY", "513": "EMPTY", "514": "EMPTY", "515": "EMPTY", "516": "EMPTY", "517": "EMPTY", "518": "EMPTY", "519": "EMPTY", "520": "EMPTY", "521": "EMPTY", "522": "EMPTY", "523": "EMPTY", "524": "EMPTY", "525": "EMPTY", "526": "EMPTY", "527": "EMPTY", "528": "EMPTY", "529": "EMPTY", "530": "EMPTY", "531": "EMPTY", "532": "EMPTY", "533": "EMPTY", "534": "EMPTY", "535": "EMPTY", "536": "EMPTY", "537": "EMPTY", "538": "EMPTY", "539": "EMPTY", "540": "EMPTY", "541": "EMPTY", "542": "EMPTY", "543": "EMPTY", "544": "EMPTY", "545": "EMPTY", "546": "EMPTY", "547": "EMPTY", "548": "EMPTY", "549": "EMPTY", "550": "EMPTY", "551": "EMPTY", "552": "EMPTY", "553": "EMPTY", "554": "EMPTY", "555": "EMPTY", "556": "EMPTY", "557": "EMPTY", "558": "EMPTY", "559": "EMPTY", "560": "EMPTY", "561": "EMPTY", "562": "EMPTY", "563": "EMPTY", "564": "EMPTY", "565": "EMPTY", "566": "EMPTY", "567": "EMPTY", "568": "EMPTY", "569": "EMPTY", "570": "EMPTY", "571": "EMPTY", "572": "EMPTY", "573": "EMPTY", "574": "EMPTY", "575": "EMPTY", "576": "EMPTY", "577": "EMPTY", "578": "EMPTY", "579": "EMPTY", "580": "EMPTY", "581": "EMPTY", "582": "EMPTY", "583": "EMPTY", "584": "EMPTY", "585": "EMPTY", "586": "EMPTY", "587": "EMPTY", "588": "EMPTY", "589": "EMPTY", "590": "EMPTY", "591": "EMPTY", "592": "EMPTY", "593": "EMPTY", "594": "EMPTY", "595": "EMPTY", "596": "EMPTY", "597": "EMPTY", "598": "EMPTY", "599": "EMPTY", "600": "EMPTY", "601": "EMPTY", "602": "EMPTY", "603": "EMPTY", "604": "EMPTY", "605": "EMPTY", "606": "EMPTY", "607": "EMPTY", "608": "EMPTY", "609": "EMPTY", "610": "EMPTY", "611": "EMPTY", "612": "EMPTY", "613": "EMPTY", "614": "EMPTY", "615": "EMPTY", "616": "EMPTY", "617": "EMPTY", "618": "EMPTY", "619": "EMPTY", "620": "EMPTY", "621": "EMPTY", "622": "EMPTY", "623": "EMPTY", "624": "EMPTY", "625": "EMPTY", "626": "EMPTY", "627": "EMPTY", "628": "EMPTY", "629": "EMPTY", "630": "EMPTY", "631": "EMPTY", "632": "EMPTY", "633": "EMPTY", "634": "EMPTY", "635": "EMPTY", "636": "EMPTY", "637": "EMPTY", "638": "EMPTY", "639": "EMPTY", "640": "EMPTY", "641": "EMPTY", "642": "EMPTY", "643": "EMPTY", "644": "EMPTY", "645": "EMPTY", "646": "EMPTY", "647": "EMPTY", "648": "EMPTY", "649": "EMPTY", "650": "EMPTY", "651": "EMPTY", "652": "EMPTY", "653": "EMPTY", "654": "EMPTY", "655": "EMPTY", "656": "EMPTY", "657": "EMPTY", "658": "EMPTY", "659": "EMPTY", "660": "EMPTY", "661": "EMPTY", "662": "EMPTY", "663": "EMPTY", "664": "EMPTY", "665": "EMPTY", "666": "EMPTY", "667": "EMPTY", "668": "EMPTY", "669": "EMPTY", "670": "EMPTY", "671": "EMPTY", "672": "EMPTY", "673": "EMPTY", "674": "EMPTY", "675": "EMPTY", "676": "EMPTY", "677": "EMPTY", "678": "EMPTY", "679": "EMPTY", "680": "EMPTY", "681": "EMPTY", "682": "EMPTY", "683": "EMPTY", "684": "EMPTY", "685": "EMPTY", "686": "EMPTY", "687": "EMPTY", "688": "EMPTY", "689": "EMPTY", "690": "EMPTY", "691": "EMPTY", "692": "EMPTY", "693": "EMPTY", "694": "EMPTY", "695": "EMPTY", "696": "EMPTY", "697": "EMPTY", "698": "EMPTY", "699": "EMPTY", "700": "EMPTY", "701": "EMPTY", "702": "EMPTY", "703": "EMPTY", "704": "EMPTY", "705": "EMPTY", "706": "EMPTY", "707": "EMPTY", "708": "EMPTY", "709": "EMPTY", "710": "EMPTY", "711": "EMPTY", "712": "EMPTY", "713": "EMPTY", "714": "EMPTY", "715": "EMPTY", "716": "EMPTY", "717": "EMPTY", "718": "EMPTY", "719": "EMPTY", "720": "EMPTY", "721": "EMPTY", "722": "EMPTY", "723": "EMPTY", "724": "EMPTY", "725": "EMPTY", "726": "EMPTY", "727": "EMPTY", "728": "EMPTY", "729": "EMPTY", "730": "EMPTY", "731": "EMPTY", "732": "EMPTY", "733": "EMPTY", "734": "EMPTY", "735": "EMPTY", "736": "EMPTY", "737": "EMPTY", "738": "EMPTY", "739": "EMPTY", "740": "EMPTY", "741": "EMPTY", "742": "EMPTY", "743": "EMPTY", "744": "EMPTY", "745": "EMPTY", "746": "EMPTY", "747": "EMPTY", "748": "EMPTY", "749": "EMPTY", "750": "EMPTY", "751": "EMPTY", "752": "EMPTY", "753": "EMPTY", "754": "EMPTY", "755": "EMPTY", "756": "EMPTY", "757": "EMPTY", "758": "EMPTY", "759": "EMPTY", "760": "EMPTY", "761": "EMPTY", "762": "EMPTY", "763": "EMPTY", "764": "EMPTY", "765": "EMPTY", "766": "EMPTY", "767": "EMPTY", "768": "EMPTY", "769": "EMPTY", "770": "EMPTY", "771": "EMPTY", "772": "EMPTY", "773": "EMPTY", "774": "EMPTY", "775": "EMPTY", "776": "EMPTY", "777": "EMPTY", "778": "EMPTY", "779": "EMPTY", "780": "EMPTY", "781": "EMPTY", "782": "EMPTY", "783": "EMPTY", "784": "EMPTY", "785": "EMPTY", "786": "EMPTY", "787": "EMPTY", "788": "EMPTY", "789": "EMPTY", "790": "EMPTY", "791": "EMPTY", "792": "EMPTY", "793": "EMPTY", "794": "EMPTY", "795": "EMPTY", "796": "EMPTY", "797": "EMPTY", "798": "EMPTY", "799": "EMPTY", "800": "EMPTY", "801": "EMPTY", "802": "EMPTY", "803": "EMPTY", "804": "EMPTY", "805": "EMPTY", "806": "EMPTY", "807": "EMPTY", "808": "EMPTY", "809": "EMPTY", "810": "EMPTY", "811": "EMPTY", "812": "EMPTY", "813": "EMPTY", "814": "EMPTY", "815": "EMPTY", "816": "EMPTY", "817": "EMPTY", "818": "EMPTY", "819": "EMPTY", "820": "EMPTY", "821": "EMPTY", "822": "EMPTY", "823": "EMPTY", "824": "EMPTY", "825": "EMPTY", "826": "EMPTY", "827": "EMPTY", "828": "EMPTY", "829": "EMPTY", "830": "EMPTY", "831": "EMPTY", "832": "EMPTY", "833": "EMPTY", "834": "EMPTY", "835": "EMPTY", "836": "EMPTY", "837": "EMPTY", "838": "EMPTY", "839": "EMPTY", "840": "EMPTY", "841": "EMPTY", "842": "EMPTY", "843": "EMPTY", "844": "EMPTY", "845": "EMPTY", "846": "EMPTY", "847": "EMPTY", "848": "EMPTY", "849": "EMPTY", "850": "EMPTY", "851": "EMPTY", "852": "EMPTY", "853": "EMPTY", "854": "EMPTY", "855": "EMPTY", "856": "EMPTY", "857": "EMPTY", "858": "EMPTY", "859": "EMPTY", "860": "EMPTY", "861": "EMPTY", "862": "EMPTY", "863": "EMPTY", "864": "EMPTY", "865": "EMPTY", "866": "EMPTY", "867": "EMPTY", "868": "EMPTY", "869": "EMPTY", "870": "EMPTY", "871": "EMPTY", "872": "EMPTY", "873": "EMPTY", "874": "EMPTY", "875": "EMPTY", "876": "EMPTY", "877": "EMPTY", "878": "EMPTY", "879": "EMPTY", "880": "EMPTY", "881": "EMPTY", "882": "EMPTY", "883": "EMPTY", "884": "EMPTY", "885": "EMPTY", "886": "EMPTY", "887": "EMPTY", "888": "EMPTY", "889": "EMPTY", "890": "EMPTY", "891": "EMPTY", "892": "EMPTY", "893": "EMPTY", "894": "EMPTY", "895": "EMPTY", "896": "EMPTY", "897": "EMPTY", "898": "EMPTY", "899": "EMPTY", "900": "EMPTY", "901": "EMPTY", "902": "EMPTY", "903": "EMPTY", "904": "EMPTY", "905": "EMPTY", "906": "EMPTY", "907": "EMPTY", "908": "EMPTY", "909": "EMPTY", "910": "EMPTY", "911": "EMPTY", "912": "EMPTY", "913": "EMPTY", "914": "EMPTY", "915": "EMPTY", "916": "EMPTY", "917": "EMPTY", "918": "EMPTY", "919": "EMPTY", "920": "EMPTY", "921": "EMPTY", "922": "EMPTY", "923": "EMPTY", "924": "EMPTY", "925": "EMPTY", "926": "EMPTY", "927": "EMPTY", "928": "EMPTY", "929": "EMPTY", "930": "EMPTY", "931": "EMPTY", "932": "EMPTY", "933": "EMPTY", "934": "EMPTY", "935": "EMPTY", "936": "EMPTY", "937": "EMPTY", "938": "EMPTY", "939": "EMPTY", "940": "EMPTY", "941": "EMPTY", "942": "EMPTY", "943": "EMPTY", "944": "EMPTY", "945": "EMPTY", "946": "EMPTY", "947": "EMPTY", "948": "EMPTY", "949": "EMPTY", "950": "EMPTY", "951": "EMPTY", "952": "EMPTY", "953": "EMPTY", "954": "EMPTY", "955": "EMPTY", "956": "EMPTY", "957": "EMPTY", "958": "EMPTY", "959": "EMPTY", "960": "EMPTY", "961": "EMPTY", "962": "EMPTY", "963": "EMPTY", "964": "EMPTY", "965": "EMPTY", "966": "EMPTY", "967": "EMPTY", "968": "EMPTY", "969": "EMPTY", "970": "EMPTY", "971": "EMPTY", "972": "EMPTY", "973": "EMPTY", "974": "EMPTY", "975": "EMPTY", "976": "EMPTY", "977": "EMPTY", "978": "EMPTY", "979": "EMPTY", "980": "EMPTY", "981": "EMPTY", "982": "EMPTY", "983": "EMPTY", "984": "EMPTY", "985": "EMPTY", "986": "EMPTY", "987": "EMPTY", "988": "EMPTY", "989": "EMPTY", "990": "EMPTY", "991": "EMPTY", "992": "EMPTY", "993": "EMPTY", "994": "EMPTY", "995": "EMPTY", "996": "EMPTY", "997": "EMPTY", "998": "EMPTY", "999": "EMPTY", "1000": "EMPTY", "1001": "EMPTY", "1002": "EMPTY", "1003": "EMPTY", "1004": "EMPTY", "1005": "EMPTY", "1006": "EMPTY", "1007": "EMPTY", "1008": "EMPTY", "1009": "EMPTY", "1010": "EMPTY", "1011": "EMPTY", "1012": "EMPTY", "1013": "EMPTY", "1014": "EMPTY", "1015": "EMPTY", "1016": "EMPTY", "1017": "EMPTY", "1018": "EMPTY", "1019": "EMPTY", "1020": "EMPTY", "1021": "EMPTY", "1022": "EMPTY", "1023": "EMPTY", "1024": "EMPTY", "1025": "EMPTY", "1026": "EMPTY", "1027": "EMPTY", "1028": "EMPTY", "1029": "EMPTY", "1030": "EMPTY", "1031": "EMPTY", "1032": "EMPTY", "1033": "EMPTY", "1034": "EMPTY", "1035": "EMPTY", "1036": "EMPTY", "1037": "EMPTY", "1038": "EMPTY", "1039": "EMPTY", "1040": "EMPTY", "1041": "EMPTY", "1042": "EMPTY", "1043": "EMPTY", "1044": "EMPTY", "1045": "EMPTY", "1046": "EMPTY", "1047": "EMPTY", "1048": "EMPTY", "1049": "EMPTY", "1050": "EMPTY", "1051": "EMPTY", "1052": "EMPTY", "1053": "EMPTY", "1054": "EMPTY", "1055": "EMPTY", "1056": "EMPTY", "1057": "EMPTY", "1058": "EMPTY", "1059": "EMPTY", "1060": "EMPTY", "1061": "EMPTY", "1062": "EMPTY", "1063": "EMPTY", "1064": "EMPTY", "1065": "EMPTY", "1066": "EMPTY", "1067": "EMPTY", "1068": "EMPTY", "1069": "EMPTY", "1070": "EMPTY", "1071": "EMPTY", "1072": "EMPTY", "1073": "EMPTY", "1074": "EMPTY", "1075": "EMPTY", "1076": "EMPTY", "1077": "EMPTY", "1078": "EMPTY", "1079": "EMPTY", "1080": "EMPTY", "1081": "EMPTY", "1082": "EMPTY", "1083": "EMPTY", "1084": "EMPTY", "1085": "EMPTY", "1086": "EMPTY", "1087": "EMPTY", "1088": "EMPTY", "1089": "EMPTY", "1090": "EMPTY", "1091": "EMPTY", "1092": "EMPTY", "1093": "EMPTY", "1094": "EMPTY", "1095": "EMPTY", "1096": "EMPTY", "1097": "EMPTY", "1098": "EMPTY", "1099": "EMPTY", "1100": "EMPTY", "1101": "EMPTY", "1102": "EMPTY", "1103": "EMPTY", "1104": "EMPTY", "1105": "EMPTY", "1106": "EMPTY", "1107": "EMPTY", "1108": "EMPTY", "1109": "EMPTY", "1110": "EMPTY", "1111": "EMPTY", "1112": "EMPTY", "1113": "EMPTY", "1114": "EMPTY", "1115": "EMPTY", "1116": "EMPTY", "1117": "EMPTY", "1118": "EMPTY", "1119": "EMPTY", "1120": "EMPTY", "1121": "EMPTY", "1122": "EMPTY", "1123": "EMPTY", "1124": "EMPTY", "1125": "EMPTY", "1126": "EMPTY", "1127": "EMPTY", "1128": "EMPTY", "1129": "EMPTY", "1130": "EMPTY", "1131": "EMPTY", "1132": "EMPTY", "1133": "EMPTY", "1134": "EMPTY", "1135": "EMPTY", "1136": "EMPTY", "1137": "EMPTY", "1138": "EMPTY", "1139": "EMPTY", "1140": "EMPTY", "1141": "EMPTY", "1142": "EMPTY", "1143": "EMPTY", "1144": "EMPTY", "1145": "EMPTY", "1146": "EMPTY", "1147": "EMPTY", "1148": "EMPTY", "1149": "EMPTY", "1150": "EMPTY", "1151": "EMPTY", "1152": "EMPTY", "1153": "EMPTY", "1154": "EMPTY", "1155": "EMPTY", "1156": "EMPTY", "1157": "EMPTY", "1158": "EMPTY", "1159": "EMPTY", "1160": "EMPTY", "1161": "EMPTY", "1162": "EMPTY", "1163": "EMPTY", "1164": "EMPTY", "1165": "EMPTY", "1166": "EMPTY", "1167": "EMPTY", "1168": "EMPTY", "1169": "EMPTY", "1170": "EMPTY", "1171": "EMPTY", "1172": "EMPTY"}

==> anc/code/m1/b0_sing.py <==
import json, subprocess, time, sys, sympy as sp
src = open('m1/sing_gen.py').read().split("good=json.load(open('m1/enum_good.json'))")[0]
exec(src)
a_,b_,d_ = sp.symbols('a b d')
CACHE0={}
def line_eqs0(L, toks):
    key=(L,tuple(toks))
    if key in CACHE0: return CACHE0[key]
    A_,be_,rho_ = [sp.simplify(x.subs(b_,0)) for x in LINES[L]]
    H = N1(A_,be_,Z) - rho_*(A_+Z)**3; t=tuple(toks); eqs=[]
    if t==('-1','-1'): eqs += [num(H.subs(Z,-1)), num(sp.diff(H,Z).subs(Z,-1))]
    elif t==('0','0'): eqs += [num(H.subs(Z,0)), num(sp.diff(H,Z).subs(Z,0))]
    else:
        for x in toks:
            if x=='oo': eqs.append(num(sp.Rational(1,24)-rho_))
            elif x in QUAD:
                Hn=sp.Poly(num(H),Z); Rm=sp.rem(Hn, sp.Poly(QUAD[x],Z)); eqs += [sp.expand(c) for c in Rm.all_coeffs()]
            else: eqs.append(num(H.subs(Z,int(x))))
    ty=ltype(toks)
    if ty:
        eqs.append(num(A_-AVAL[ty])); bp=betapoly(ty,be_)
        if bp is not None: eqs.append(num(bp))
    CACHE0[key]=[str(e).replace('**','^') for e in eqs if e!=0]; return CACHE0[key]
combos=json.load(open('m1/b0_combos.json'))
try: res=json.load(open('m1/b0_results.json'))
except Exception: res={}
T=time.time()
for idx,(wh,combo) in enumerate(combos):
    if str(idx) in res: continue
    eqs=[]
    for L,toks in combo.items(): eqs += line_eqs0(L,toks)
    eqs=[e for e in eqs if e not in ('0',)]
    script = "ring R=0,(t,r,B,C,a,d),dp; option(redSB);\nideal I=" + (",\n".join(eqs) + ",\n" if eqs else "") + " t*a*d*(a-1)*(d-1)-1;\n"
    script += "ideal G=slimgb(I); if (G[1]==1) {print(\"EMPTY\");} else {print(\"DIM \"+string(dim(G))); print(eliminate(G,t));}\nquit;\n"
    try: o = subprocess.run(["Singular","-q"], input=script, capture_output=True, text=True, timeout=20).stdout.strip()
    except subprocess.TimeoutExpired: o="TIMEOUT"
    res[str(idx)]=o[:3000]
    if idx%50==0: json.dump(res, open('m1/b0_results.json','w'))
    if time.time()-T>250: break
json.dump(res, open('m1/b0_results.json','w'))
from collections import Counter
print(f"done {len(res)}/{len(combos)} ({time.time()-T:.0f}s):", Counter(v.split()[0] for v in res.values()))


==> anc/code/m1/b0_xy1.py <==
import cypari2, subprocess
pari=cypari2.Pari(); pari.allocatemem(4000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
for j in (2,3):
    pari(f'P{j}b = substvec(PsiGenJ({j},aa,0,dd,1),[aa,dd,B1,B2],[a,d,B,C]); S{j} = numerator(subst(P{j}b, V, 1/W)*W^(3*{j})); c{j} = vector(poldegree(S{j},W)+1, i, polcoef(S{j},i-1,W))')
eqs = [str(x).replace(' ','') for x in pari('concat(c2,c3)') if str(x)!='0']
script = "ring R=0,(t,B,C,a,d),dp; option(redSB);\nideal I=" + ",\n".join(eqs) + ",\n t*a*d*(a-1)*(d-1)-1;\nideal G=slimgb(I); if (G[1]==1) {print(\"EMPTY\");} else {print(\"DIM \"+string(dim(G))); print(eliminate(G,t));}\nquit;\n"
o = subprocess.run(["Singular","-q"], input=script, capture_output=True, text=True, timeout=250).stdout.strip()
print("b=0, XY-1 dividing Psi_2 and Psi_3:", o[:1500])


==> anc/code/m1/b0_xy1b.py <==
import cypari2, subprocess
pari=cypari2.Pari(); pari.allocatemem(4000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(4); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1].replace("FL3[j]","FL[j]"))
for j in (2,3):
    pari(f'P{j}b = substvec(PsiGenJ({j},aa,0,dd,1),[aa,dd,B1,B2],[a,1/a,B,C]); S{j} = numerator(subst(P{j}b, V, 1/W)*W^(3*{j})); c{j} = vector(poldegree(S{j},W)+1, i, numerator(polcoef(S{j},i-1,W)))')
pari('g2 = 0; for(i=1,#c2, g2 = gcd(g2, c2[i]))')
print("gcd of all coefficient conditions from Psi_2 (in a,B,C):", pari('factor(g2)'))
eqs = [str(x).replace(' ','') for x in pari('concat(c2,c3)') if str(x)!='0']
script = "ring R=0,(t,B,C,a),dp; option(redSB);\nideal I=" + ",\n".join(eqs) + ",\n t*a*(a-1)-1;\nideal G=slimgb(I); if (G[1]==1) {print(\"EMPTY\");} else {print(\"DIM \"+string(dim(G))); print(eliminate(G,t));}\nquit;\n"
o = subprocess.run(["Singular","-q"], input=script, capture_output=True, text=True, timeout=200).stdout.strip()
print("b=0, d=1/a, XY-1 | Psi_2 and Psi_3:", o[:1500])


==> anc/code/m1/c638.py <==
import cypari2
pari=cypari2.Pari(); pari.allocatemem(3000*10**6); pari('default(realprecision,60)')
src=open('rect.py').read().split("# a common factor")[0]
exec(src.split("\n",2)[2].replace("pari('FL4 = formalells(4)')","pari('FL5 = formalells(5)')"))
pari('G = (V^2-V-1)*W^2 + (2*V^2+V-1)*W + (V^2+2*V+1)')
print("G irreducible over Q:", pari('matsize(factor(G))[1]==1'), "; meets X,Y>0 (roots at X=1):", pari('polrootsreal(subst(G,W,1))'))
for (b,B,C) in (("1","1/2","0"),("1","1/2","1"),("-1","1/2","0"),("-1","-1/2","1")):
    for j in (1,2,3,4): pari(f'Q{j} = PsiL(FL5[{j}],1,{b},2,1,{B},{C})')
    pari(f'Ht=[1+W, {b}; {b}, 2+V]; adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]]; Dp=matdet(Ht); gam=[{B}+W/2, {C}+V/2]~; R1 = Q1 + Dp^2*(gam~*adj*gam)/2')
    print(f"(a,b,d,B,C)=(1,{b},2,{B},{C}):  G|Psi2: {pari('divrem(Q2,G,W)[2]==0')}, G|Psi3: {pari('divrem(Q3,G,W)[2]==0')}, G|Psi4: {pari('divrem(Q4,G,W)[2]==0')};  gcd(Psi2,Psi3,Psi4) = {pari('factor(gcd(gcd(Q2,Q3),Q4))')}")


==> anc/code/m1/cmp_repair.py <==
# Check the repair note's grid encoding V_ij = p_ij E_ij (24 f_r, bihomogenised to bidegree (3,3), m=1),
# and its five isolated points / two families against the Singular results.
import cypari2
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('''Rone(av,bv,dv,mv) = my(Ht=[av+'W, mv*bv; mv*bv, mv*dv+mv*'V], adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]], det=matdet(Ht), gam=[B1+'W/2, B2+mv*'V/2]~);
   PsiGenJ(1,av,bv,dv,mv) + det^2 * (gam~*adj*gam)/2''')
pari('F = 24*(substvec(Rone(aa,bb,dd,1),[aa,bb,dd,B1,B2],[a,b,d,B,C]) - r*((a+W)*(d+V)-b^2)^3)')
print("bidegree of 24 f_r:", pari('[poldegree(F,W), poldegree(F,V)]'))
# value of the (3,3)-homogenisation at grid point: 0 -> X=0; oo -> coefficient of top degree; -1 -> X=-1
pari('ev(P, i, j) = my(Q = if(i==0, subst(P,W,0), if(i==1, polcoef(P,3,W), subst(P,W,-1)))); if(j==0, subst(Q,V,0), if(j==1, polcoef(Q,3,V), subst(Q,V,-1)))')
pari('Dl = a*d-b^2; E00 = -B^2*d + 2*B*C*b - C^2*a + 2*r*Dl; E01 = -12*B^2 + 24*a*r - a; E10 = -12*C^2 + 24*d*r - d; E11 = 12*r - 1')
pari('E12 = -4*C^2 + 4*C + 8*d*r - d - 8*r; E21 = -4*B^2 + 4*B + 8*a*r - a - 8*r')
pari('E02 = 12*E00 + 12*B^2 - 12*B*b + 12*a*C - 2*Dl - a*(24*r+1); E20 = 12*E00 + 12*C^2 - 12*C*b + 12*d*B - 2*Dl - d*(24*r+1)')
pari('E22 = E02 + E20 - 12*E00 - 12*(B+C) + 2*(a+d) + 6*b + 24*r + 2')
pari('pm = [-12*Dl^2, -a^2, -(Dl-a)^2; -d^2, -2, -3*(d-1)^2; -(Dl-d)^2, -3*(a-1)^2, -(Dl-a-d+1)^2]; Em = [E00,E01,E02; E10,E11,E12; E20,E21,E22]')
ok = pari('my(o=1); for(i=0,2, for(j=0,2, if(ev(F,i,j) != pm[i+1,j+1]*Em[i+1,j+1], o=0; print("mismatch at ",[i,j])))); o')
print("grid identity V_ij = p_ij E_ij at all nine points:", ok)
# isolated points P1..P5: gcd(f_r, Psi_2) and the X=1 resultant mod 101 as in the note
pari('P2g = substvec(PsiGenJ(2,aa,bb,dd,1),[aa,bb,dd,B1,B2],[a,b,d,B,C])')
pts = {'P1':(4/3,-2/3,4/3,1/3,1/3,1/12),'P2':(4/3,2/3,4/3,1/3,-1/3,1/12),'P3':(1/3,-1/3,4/3,1/6,1/3,1/12),'P4':(3/4,-1/4,3/4,1/4,1/4,1/12),'P5':(3/2,1/2,3/2,1/2,1/2,1/8)}
from fractions import Fraction as Fr
for name,v in pts.items():
    v=[str(Fr(x).limit_denominator(100)) for x in v]
    pari(f'Fp = substvec(F,[a,b,d,B,C,r],[{",".join(v)}]); Pp = substvec(P2g,[a,b,d,B,C],[{",".join(v[:5])}])')
    pari('Fq = Fp/content(content(Fp)); Pq = Pp/content(content(Pp)); Fq = Fq*sign(pollead(pollead(Fq,W),V)); Pq = Pq*sign(pollead(pollead(Pq,W),V))')
    print(f"{name} {v}: gcd(f_r,Psi_2) = {pari('factor(gcd(Fp,Pp))')};  Res_Y at X=1 mod 101 = {pari('lift(Mod(polresultant(subst(Fq,W,1), subst(Pq,W,1), V), 101))')}")
print("---- families A and B ----")
pari('h = q^2 - 6*q + 6')
fams = {'A': ('12*(1/2-q)^2', '-12*q^2+6*q-1', '12*q^2', '1/2-q', 'q', '1/12', '1', '1'),
        'B': ('-(q-6)^2/(2*h)', '-(h+6)/(2*h)', '-q^2/(2*h)', '(q-6)/(2*h)', '-q/(2*h)', '(h-6)/(24*h)', 'h^3', 'h^6')}
def prim(name):
    # rational constant making coprime integer coefficients, positive leading coefficient in lex X > Y > q
    pari(f'{name} = {name}/content({name}); my(l={name}); while(type(l)=="t_POL", l = pollead(l)); {name} = {name}*sign(l)')
for fam,(A_,b_,d_,B_,C_,r_,cf,cp) in fams.items():
    pari(f'Fs = ({cf})*substvec(F,[a,b,d,B,C,r],[{A_},{b_},{d_},{B_},{C_},{r_}]); Ps = ({cp})*substvec(P2g,[a,b,d,B,C],[{A_},{b_},{d_},{B_},{C_}])')
    pari('Fs = simplify(Fs); Ps = simplify(Ps)')
    print(fam, "types after clearing h:", pari('[type(Fs), type(Ps)]'))
    prim('Fs'); prim('Ps')
    R=[]
    for s in (1,2):
        pari(f'R{s} = polresultant(subst(Fs,W,{s}), subst(Ps,W,{s}), V)'); prim(f'R{s}')
    print(fam, "deg R1, R2:", pari('[poldegree(R1,q), poldegree(R2,q)]'), "; mod 101 degrees:", pari('[poldegree(R1*Mod(1,101),q), poldegree(R2*Mod(1,101),q)]'),
          "; Res_q(R1,R2) mod 101 =", pari('polresultant(R1*Mod(1,101), R2*Mod(1,101), q)'), "; gcd over Q:", pari('factor(gcd(R1,R2))'))


==> anc/code/m1/deg_a1.py <==
# a = 1, m = 1: structure of Psi_j and f_r on the line X = -1.
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(4000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(4); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1].replace("FL3[j]","FL[j]"))
pari('''Rone(av,bv,dv,mv) = my(Ht=[av+'W, mv*bv; mv*bv, mv*dv+mv*'V], adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]], det=matdet(Ht), gam=[B1+'W/2, B2+mv*'V/2]~);
   PsiGenJ(1,av,bv,dv,mv) + det^2 * (gam~*adj*gam)/2''')
for j in (2,3,4):
    T=time.time(); pari(f'L{j} = subst(PsiGenJ({j},1,bb,dd,1), W, -1)')
    print(f"Psi_{j}(-1,Y) at a=1: degree in Y {pari(f'poldegree(L{j},V)')}; factorisation: {pari(f'factor(L{j})')}  ({time.time()-T:.0f}s)", flush=True)
pari('L1 = subst(Rone(1,bb,dd,1), W, -1); Dm = subst((1+W)*(dd+V)-bb^2, W, -1)')
print("R_1(-1,Y) at a=1:", pari('factor(L1)'), "; D(-1,Y) =", pari('Dm'))


==> anc/code/m1/diag_line.py <==
# m = 1: Gamma = Y - X.  Conic condition: both points of {X=Y} on the conic must be roots of Qhat.
import cypari2
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('Qh = d*(d-1)*k^3 + b*(2*d-1+b)*k^2 + b*(2*a-1+b)*k + a*(a-1)')   # m = 1
pari('qk = b*k^2 + (a-d)*k - b')                                         # X=Y on the conic: -a-kb = -d-b/k
pari('rem = divrem(Qh*b^2, qk, k)[2]; E1 = numerator(polcoef(rem,1,k)); E0 = numerator(polcoef(rem,0,k))')
print("gcd:", pari('factor(gcd(E1,E0))'))
pari('g = gcd(E1,E0); F1 = E1/g; F0 = E0/g; R = polresultant(F1,F0,d)')
print("Res_d factors:", pari('factor(R)'))
for fac in pari('my(F=factor(R),v=[]); for(i=1,matsize(F)[1], v=concat(v,[F[i,1]])); v'):
    if int(pari(f'poldegree({fac},b)'))==1:
        pari(f'bv = -polcoef({fac},0,b)/polcoef({fac},1,b)'); print(f"  b = {pari('bv')}: common d:", pari('factor(gcd(subst(F1,b,bv),subst(F0,b,bv)))'))
    elif int(pari(f'poldegree({fac},a)'))==1:
        pari(f'av = -polcoef({fac},0,a)/polcoef({fac},1,a)'); print(f"  a = {pari('av')}: common d:", pari('factor(gcd(subst(F1,a,av),subst(F0,a,av)))'))
    else: print(f"  factor {fac}")
print("sign check: disc of qk in k =", pari('poldisc(qk,k)'), "(> 0: two real conic points; X = Y is never tangent to the conic)")
pari('F1q = subst(F1, b, bq); F0q = subst(F0, b, bq)')
pari('bq = varhigher("bq")')
pari('F1r = divrem(subst(F1,b,bq), bq^2 + a^2 - a, bq)[2]; F0r = divrem(subst(F0,b,bq), bq^2 + a^2 - a, bq)[2]')
print("family b^2 = a(1-a): remainders in d:", pari('factor(content(F1r))'), "|", pari('factor(content(F0r))'))
print("  gcd over the family:", pari('my(g1=polcoef(F1r,1,bq), g0=polcoef(F1r,0,bq), h1=polcoef(F0r,1,bq), h0=polcoef(F0r,0,bq)); factor(gcd(gcd(g1,g0),gcd(h1,h0)))'))


==> anc/code/m1/diag_line2.py <==
# Y - X on the surviving families, shifts free: does Psi_2(X,X) vanish identically for some (B,C)?
import cypari2
pari=cypari2.Pari(); pari.allocatemem(4000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
for (label, av, bv, dv) in (("Zagier matrix d=a, b=1-a", "aa", "1-aa", "aa"),):
    pari(f'P2 = PsiGenJ(2,{av},{bv},{dv},1); S = subst(P2, V, W); cs = vector(poldegree(S,W)+1, k, polcoef(S,k-1,W))')
    pari('g = 0; for(k=1,#cs, g = gcd(g, cs[k]))')
    print(f"{label}: gcd over all coefficients of Psi_2(X,X), in (a,B,C):", pari('factor(g)'))
    pari('r = polresultant(cs[2], cs[3], B2); r2 = polresultant(cs[2], cs[4], B2); h = gcd(r, r2)')
    print("   common B-values from two resultants (a symbolic):", pari('factor(h)'))


==> anc/code/m1/enum_explicit.py <==
import json, time, cypari2
from collections import Counter
pari=cypari2.Pari(); pari.allocatemem(2000*10**6)
exec(open('m1/enum_special.py').read().split("lines_v=['X=0'")[0])
lines_v=['X=0','X=-1','X=oo']; lines_h=['Y=0','Y=-1','Y=oo']
good=json.load(open('m1/enum_good.json'))
curves={}; fams=[]
T=time.time()
for (wh,combo,dim) in good:
    w,h=wh; n=(w+1)*(h+1)
    RV={L:restriction_rows(w,h,L) for L in lines_v+lines_h}
    rows=[]
    for L in lines_v+lines_h: rows += conds_for(tuple(combo[L]), RV[L][0], RV[L][1])
    M = pari.matrix(len(rows), n, [x for r in rows for x in r])
    K = pari.matker(M)                                   # exact kernel over Q
    if int(pari.matsize(K)[1]) != dim: print("dimension mismatch", wh, combo); continue
    if dim==1:
        kc = K[0]; col = [kc[i] for i in range(n)]
        G = ' + '.join(f'({col[i*(h+1)+k]})*W^{i}*V^{k}' for i in range(w+1) for k in range(h+1))
        pari(f'Gp = {G}; cc = content(Gp); while(type(cc)=="t_POL", cc = content(cc)); Gp = Gp/cc')
        key = str(pari('Gp'))
        irr = pari('matsize(factor(Gp))[1]==1 && factor(Gp)[1,2]==1')
        # meets X,Y>0 ?  real root Y>0 of Gp(X0,Y) for some X0 in a grid
        meets = pari('my(ok=0); forstep(x0=1/16, 16, 1/16, my(p=subst(Gp,W,x0)); if(poldegree(p,V)>0, my(rr=polrootsreal(p)); for(i=1,#rr, if(rr[i]>0, ok=1)))); ok')
        if key not in curves: curves[key]=dict(irr=bool(irr), meets=bool(meets), combos=[])
        curves[key]['combos'].append((wh,combo))
    else: fams.append((wh,combo))
print(f"{time.time()-T:.0f}s: {len(curves)} distinct explicit curves; irreducible over Q and meeting X,Y>0: {sum(1 for c in curves.values() if c['irr'] and c['meets'])}; families (dim 2): {len(fams)}")
keep={k:v for k,v in curves.items() if v['irr'] and v['meets']}
json.dump({k:v['combos'] for k,v in keep.items()}, open('m1/explicit_keep.json','w')); json.dump(fams, open('m1/fams.json','w'))
for k,v in list(keep.items())[:12]: print("  ", k, " <-", len(v['combos']), "combos")


==> anc/code/m1/enum_filter.py <==
import json, random, time
exec(open('m1/enum_special.py').read().split("lines_v=['X=0'")[0])
lines_v=['X=0','X=-1','X=oo']; lines_h=['Y=0','Y=-1','Y=oo']
def nullspace_mod(rows, n):
    M=[[x % P for x in r] for r in rows]; rk=0; pivcols=[]
    for c in range(n):
        piv=None
        for i in range(rk,len(M)):
            if M[i][c]: piv=i; break
        if piv is None: continue
        M[rk],M[piv]=M[piv],M[rk]; inv=pow(M[rk][c],P-2,P); M[rk]=[x*inv%P for x in M[rk]]
        for i in range(len(M)):
            if i!=rk and M[i][c]:
                f=M[i][c]; M[i]=[(a-f*b)%P for a,b in zip(M[i],M[rk])]
        pivcols.append(c); rk+=1
    free=[c for c in range(n) if c not in pivcols]; basis=[]
    for fcol in free:
        v=[0]*n; v[fcol]=1
        for i,pc in enumerate(pivcols): v[pc]=(-M[i][fcol])%P
        basis.append(v)
    return basis
surv=json.load(open('m1/enum_survivors.json')); good=[]
random.seed(1); T=time.time()
for (wh, combo, dim) in surv:
    w,h=wh; n=(w+1)*(h+1)
    RV={L:restriction_rows(w,h,L) for L in lines_v+lines_h}
    rows=[]
    for L in lines_v+lines_h: rows += conds_for(tuple(combo[L]), RV[L][0], RV[L][1])
    B=nullspace_mod(rows,n)
    g=[sum(random.randrange(P)*b[j] for b in B)%P for j in range(n)]
    ok=True
    for L in lines_v+lines_h:
        R=RV[L][1]
        if all(sum(r[j]*g[j] for j in range(n))%P==0 for r in R): ok=False; break
    if ok: good.append((wh,combo,len(B)))
print(f"filtered in {time.time()-T:.0f}s: {len(good)} combinations with a G nonzero on all six lines")
from collections import Counter
print("by bidegree:", Counter(tuple(x[0]) for x in good), "; by solution dimension:", Counter(x[2] for x in good))
json.dump(good, open('m1/enum_good.json','w'))


==> anc/code/m1/enum_good.json <==
[[[1, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0"], "Y=-1": ["0"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0"], "Y=-1": ["-1"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0"], "Y=-1": ["oo"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0"], "Y=-1": ["1"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0"], "Y=-1": ["-2"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0"], "Y=-1": ["0"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0"], "Y=-1": ["-1"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0"], "Y=-1": ["oo"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0"], "Y=-1": ["1"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0"], "Y=-1": ["-2"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0"], "Y=-1": ["0"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0"], "Y=-1": ["-1"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0"], "Y=-1": ["oo"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0"], "Y=-1": ["1"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0"], "Y=-1": ["-2"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["0"], "Y=-1": ["-1"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["0"], "Y=-1": ["-1"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["0"], "Y=-1": ["-2"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["0"], "Y=-1": ["-2"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["-1"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["oo"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["1"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["-2"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["-1"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["oo"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["1"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["-2"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["-1"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["oo"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["1"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["-2"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1"], "Y=-1": ["1"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1"], "Y=-1": ["-2"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["oo"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["-2"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1"], "Y=-1": ["0"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1"], "Y=-1": ["-1"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1"], "Y=-1": ["oo"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1"], "Y=-1": ["1"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1"], "Y=-1": ["-2"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["q-"], "Y=0": ["1"], "Y=-1": ["0"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1"], "Y=-1": ["1"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1"], "Y=-1": ["-2"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["oo"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["-2"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-2"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q+"], "X=-1": ["1", "0"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["oo"], "Y=-1": ["-1"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q+"], "X=-1": ["1", "oo"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q+"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["q+"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q+"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q+"], "X=-1": ["-2", "-1"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q+"], "X=-1": ["-2", "oo"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q+"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q+"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q+"], "X=-1": ["q3"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q-"], "X=-1": ["1", "0"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["oo"], "Y=-1": ["-1"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q-"], "X=-1": ["1", "oo"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q-"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q-"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["q-"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q-"], "X=-1": ["-2", "-1"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q-"], "X=-1": ["-2", "oo"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q-"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q-"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q-"], "X=-1": ["q3"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-1"], "Y=oo": ["-1"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["1"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["1"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["1"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["-2"], "X=oo": ["0"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["-2"], "X=oo": ["0"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["q+"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["-2"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["-2"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["-2"], "X=oo": ["oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["1", "0"], "Y=oo": ["q+"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["-2", "-1"], "Y=oo": ["q+"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["-2", "oo"], "Y=oo": ["q+"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["q+"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["q+"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["q3"], "Y=oo": ["q+"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["1", "0"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["-2", "-1"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["-2", "oo"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["q3"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["oo"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["oo"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["1"], "X=oo": ["oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["1"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-2"], "X=oo": ["0"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-2"], "X=oo": ["oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-2"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["1"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["1"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["1"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["1"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["1"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["-2"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["-2"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["-2"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["-2"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["-2"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 1], [[2, 1], {"X=0": ["1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["1"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["1"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["1"], "X=-1": ["oo"], "X=oo": ["oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["1"], "X=-1": ["1"], "X=oo": ["oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["1"], "X=-1": ["-2"], "X=oo": ["oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q3"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q3"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q3"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q3"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q3"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q3"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q+"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q-"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q3"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "-1"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["-2", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q+"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q-"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q3"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q3"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q3"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["q3"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["q3"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q3"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q3"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q3"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["q3"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["q3"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["q3"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q3"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["q3"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q3"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q3"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["q+"]}, 1]]

==> anc/code/m1/enum_special.py <==
# Combinatorial enumeration of rational G of bidegree (w,h) whose restrictions to the six rank-one lines have prescribed
# root data, using at least one special token.  Non-degenerate case a,d != 1 (top/right lines cannot have A=1).
import itertools, random, sys, time
from fractions import Fraction as Fr
P = 1000003
TOK = {  # token: (size, A-type or None)
 ('0',):(1,None), ('-1',):(1,None), ('oo',):(1,None), ('1',):(1,'A1E'), ('-2',):(1,'A0S'),
 ('0','-1'):(2,None), ('0','oo'):(2,None), ('-1','oo'):(2,None),
 ('-1','-1'):(2,'A1'), ('1','0'):(2,'A1E'), ('1','-1'):(2,'A1E'), ('1','oo'):(2,'A1E'),
 ('0','0'):(2,'A0'), ('-2','0'):(2,'A0S'), ('-2','-1'):(2,'A0S'), ('-2','oo'):(2,'A0S'),
 ('q+',):(2,'A2'), ('q-',):(2,'Ah'), ('q3',):(2,'Am1') }
QUAD = {'q+':(-1,-1), 'q-':(1,-1), 'q3':(3,1)}      # Z^2 + p Z + q0
ALLOWED = {'Y=0':{'A2','Ah','A1','A1E'}, 'Y=oo':{'A2','Ah'}, 'Y=-1':{'A2','Ah','A1','A1E','A0','A0S','Am1'},
           'X=0':{'A2','Ah','A1','A1E'}, 'X=oo':{'A2','Ah'}, 'X=-1':{'A2','Ah','A1','A1E','A0','A0S','Am1'}}
def options(line, s):
    out=[]
    for t,(sz,ty) in TOK.items():
        if sz!=s: continue
        if ty is not None and ty not in ALLOWED[line]: continue
        out.append(t)
    return out
def restriction_rows(w,h,line):
    # coefficient r_k (k = 0..s) of the restriction as a linear form in g[i][k] (flattened i*(h+1)+k)
    n=(w+1)*(h+1); rows=[]
    if line.startswith('X='):
        s=h
        for k in range(h+1):
            v=[0]*n
            for i in range(w+1):
                if line=='X=0' and i==0: v[i*(h+1)+k]=1
                if line=='X=-1': v[i*(h+1)+k]=(-1)**i
                if line=='X=oo' and i==w: v[i*(h+1)+k]=1
            rows.append(v)
    else:
        s=w
        for i in range(w+1):
            v=[0]*n
            for k in range(h+1):
                if line=='Y=0' and k==0: v[i*(h+1)+k]=1
                if line=='Y=-1': v[i*(h+1)+k]=(-1)**k
                if line=='Y=oo' and k==h: v[i*(h+1)+k]=1
            rows.append(v)
    return s, rows
def token_conditions(tok, s, R):
    n=len(R[0]); cond=[]
    def comb(coeffs): return [sum(c*R[k][j] for k,c in enumerate(coeffs)) for j in range(n)]
    if tok in QUAD:
        p,q0 = QUAD[tok]            # s = 2: r1 = p r2, r0 = q0 r2
        cond.append(comb([0,1,-p])); cond.append(comb([1,0,-q0])); return cond
    if tok=='0': return [R[0]]
    if tok=='oo': return [R[s]]
    x = {'-1':-1,'1':1,'-2':-2}[tok]
    return [comb([x**k for k in range(s+1)])]
def conds_for(tokset, s, R):
    if tokset==('-1','-1'):
        return [ [sum(((-1)**k)*R[k][j] for k in range(s+1)) for j in range(len(R[0]))],
                 [sum((k*(-1)**(k-1) if k>0 else 0)*R[k][j] for k in range(s+1)) for j in range(len(R[0]))] ]
    if tokset==('0','0'): return [R[0], R[1]]
    out=[]
    for t in tokset: out += token_conditions(t, s, R)
    return out
def rank_mod(rows, n):
    M=[[x % P for x in r] for r in rows]; rk=0; col=0
    for c in range(n):
        piv=None
        for i in range(rk,len(M)):
            if M[i][c]: piv=i; break
        if piv is None: continue
        M[rk],M[piv]=M[piv],M[rk]; inv=pow(M[rk][c],P-2,P)
        M[rk]=[x*inv%P for x in M[rk]]
        for i in range(len(M)):
            if i!=rk and M[i][c]:
                f=M[i][c]; M[i]=[(a-f*b)%P for a,b in zip(M[i],M[rk])]
        rk+=1
    return rk
lines_v=['X=0','X=-1','X=oo']; lines_h=['Y=0','Y=-1','Y=oo']
survivors=[]
for (w,h) in ((1,2),(2,1),(2,2)):
    T=time.time(); n=(w+1)*(h+1); count=0
    RV={L:restriction_rows(w,h,L) for L in lines_v+lines_h}
    opts={L:options(L, RV[L][0]) for L in lines_v+lines_h}
    # precompute condition rows per (line, tokenset)
    CR={(L,t):conds_for(t,RV[L][0],RV[L][1]) for L in RV for t in opts[L]}
    for combo in itertools.product(*[opts[L] for L in lines_v+lines_h]):
        spec = any(TOK[t][1] is not None for t in combo)
        if not spec: continue
        rows=[]
        for L,t in zip(lines_v+lines_h, combo): rows += CR[(L,t)]
        rk = rank_mod(rows, n); count+=1
        if rk < n: survivors.append(((w,h), dict(zip(lines_v+lines_h, combo)), n-rk))
    print(f"(w,h)=({w},{h}): {count} special combinations, survivors with nonzero solution space: {sum(1 for s in survivors if s[0]==(w,h))}  ({time.time()-T:.0f}s)", flush=True)
import json
json.dump([[list(s[0]), {k:list(v) for k,v in s[1].items()}, s[2]] for s in survivors], open('m1/enum_survivors.json','w'))


==> anc/code/m1/explicit_done.json <==
{"(2*V + 2)*W^2 + (-2*V^2 + 3*V + 4)*W + (-2*V^2 + 2*V + 2)": [["no (a) candidates", {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}]], "(2*V + 2)*W^2 + (-2*V^2 + V + 4)*W + (-2*V^2 - 2*V + 2)": [["no (a) candidates", {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}]], "(2*V + 2)*W^2 + (-2*V^2 - 3*V - 2)*W + (-2*V^2 - 4*V - 2)": [["no (a) candidates", {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}]], "(2*V + 2)*W^2 + (-2*V^2 - V + 2)*W + (-2*V^2 - 4*V - 2)": [["no (a) candidates", {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}]], "(2*V + 2)*W^2 + (-V^2 + V + 4)*W + (-2*V + 2)": [["no (a) candidates", {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}]]}

==> anc/code/m1/explicit_keep.json <==
{"(V^2 - V - 1)*W - V": [[[1, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["0"], "Y=-1": ["-1"], "Y=oo": ["0"]}]], "(V^2 + V - 1)*W + V": [[[1, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["0"], "Y=-1": ["-1"], "Y=oo": ["0"]}]], "(V^2 + V - 1)*W + 2*V": [[[1, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["0"], "Y=-1": ["-2"], "Y=oo": ["0"]}]], "(V^2 - V - 1)*W - 2*V": [[[1, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["0"], "Y=-1": ["-2"], "Y=oo": ["0"]}]], "(V^2 - V - 1)*W + (-V - 1)": [[[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["0"]}]], "(V^2 + V - 1)*W + (-V - 1)": [[[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["0"]}]], "(V^2 + V - 1)*W + (V^2 + 2*V + 1)": [[[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["q-"], "Y=0": ["1"], "Y=-1": ["0"], "Y=oo": ["-1"]}]], "V*W + (-V^2 - 2*V - 1)": [[[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["oo"]}]], "(V^2 - V - 1)*W + (V^2 - 1)": [[[1, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["-1"]}]], "(V^2 + V - 1)*W + (V^2 - 1)": [[[1, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["-1"]}]], "V*W + (V^2 - 1)": [[[1, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["oo"]}]], "V*W + (-V^2 + 1)": [[[1, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["oo"]}]], "(V^2 + V - 1)*W + (V - 1)": [[[1, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-2"], "Y=oo": ["0"]}]], "(V^2 + V - 1)*W + (V^2 - V - 1)": [[[1, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["1"], "Y=oo": ["-1"]}]], "V*W + (-V^2 + V + 1)": [[[1, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["oo"], "Y=-1": ["-1"], "Y=oo": ["oo"]}]], "(V + 1)*W + (-V^2 + V + 1)": [[[1, 2], {"X=0": ["q+"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["oo"]}]], "(V^2 - V - 1)*W + (V^2 + V - 1)": [[[1, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["1"], "Y=oo": ["-1"]}]], "V*W + (V^2 + V - 1)": [[[1, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["oo"], "Y=-1": ["-1"], "Y=oo": ["oo"]}]], "(V + 1)*W + (-V^2 - V + 1)": [[[1, 2], {"X=0": ["q-"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["oo"]}]], "V*W^2 + (-V - 1)*W - V": [[[2, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}]], "V*W^2 + (V + 1)*W - V": [[[2, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}]], "V*W^2 + (V + 2)*W - V": [[[2, 1], {"X=0": ["0"], "X=-1": ["-2"], "X=oo": ["0"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["q-"]}]], "V*W^2 + (-V - 2)*W - V": [[[2, 1], {"X=0": ["0"], "X=-1": ["-2"], "X=oo": ["0"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["q+"]}]], "V*W^2 + (-V - 1)*W + (-V - 1)": [[[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}]], "V*W^2 + (V - 1)*W + (-V - 1)": [[[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}]], "(V + 1)*W^2 - V*W + (-V - 1)": [[[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}]], "(V + 1)*W^2 + V*W + (-V - 1)": [[[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}]], "W^2 + (-V - 1)*W + (-V - 1)": [[[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["oo"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}]], "W^2 + (-V + 1)*W + (-V - 1)": [[[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["oo"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}]], "(V + 1)*W^2 + (V - 1)*W + (-V - 1)": [[[2, 1], {"X=0": ["-1"], "X=-1": ["1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}]], "(V + 1)*W^2 + (-V + 1)*W + (-V - 1)": [[[2, 1], {"X=0": ["-1"], "X=-1": ["1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}]], "V*W^2 + (V + 1)*W + (-V - 1)": [[[2, 1], {"X=0": ["-1"], "X=-1": ["-2"], "X=oo": ["0"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}]], "W^2 + (-V + 2)*W + 1": [[[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}]], "W^2 + V*W - 1": [[[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}]], "W^2 - V*W - 1": [[[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}]], "W^2 + (-V - 1)*W - 1": [[[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}]], "W^2 + (V + 1)*W - 1": [[[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}]], "(V + 1)*W^2 + (V + 2)*W + (-V + 1)": [[[2, 1], {"X=0": ["1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (-V^2 - 3*V - 1)*W + (-V^2 - V)": [[[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}]], "(V^2 - V - 1)*W^2 + (V^2 - V - 1)*W + (-V^2 - V)": [[[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 + (-V^2 - V - 1)*W + (-V^2 - V)": [[[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (V^2 + V - 1)*W + (-V^2 - V)": [[[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (-V^2 - V - 1)*W + (-V^2 - V)": [[[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (V^2 - V - 1)*W + (-V^2 - V)": [[[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (-V^2 - 2*V - 1)*W + (-V^2 - V)": [[[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}]], "(V^2 - V - 1)*W^2 + (V^2 - 2*V - 1)*W + (-V^2 - V)": [[[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 + (V^2 - 1)*W + (-V^2 - V)": [[[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 + (-V^2 - 1)*W + (-V^2 - V)": [[[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}]], "(V^2 - V - 1)*W^2 + (V^2 - 1)*W + (-V^2 - V)": [[[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (-V^2 - 4*V - 1)*W + (-V^2 - V)": [[[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (-V^2 - 2*V - 1)*W + (-V^2 - V)": [[[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (V^2 + 2*V - 1)*W + (-V^2 - V)": [[[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (V^2 + V + 1)*W + (-V^2 - V)": [[[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 + (V^2 + 3*V + 1)*W + (-V^2 - V)": [[[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}]], "(V^2 + V)*W^2 + (-V^2 + V + 1)*W + (-V^2 - V)": [[[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}]], "(V^2 + V)*W^2 + (V^2 - V - 1)*W + (-V^2 - V)": [[[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}]], "(V^2 + V)*W^2 + (-V^2 - V + 1)*W + (-V^2 - V)": [[[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}]], "(V^2 + V)*W^2 + (V^2 + V - 1)*W + (-V^2 - V)": [[[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}]], "(V^2 + V)*W^2 + (-V^2 - 3*V - 1)*W + (-V^2 - V)": [[[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}]], "(V^2 + V)*W^2 + (V^2 + 3*V + 1)*W + (-V^2 - V)": [[[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (V^2 + V - 1)*W + V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}]], "(V^2 - V - 1)*W^2 + (V^2 - V - 1)*W + V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}]], "(V^2 - V - 1)*W^2 + (V^2 - 3*V - 1)*W - V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}]], "(V^2 + V - 1)*W^2 + (V^2 - V - 1)*W - V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}]], "(V^2 + V - 1)*W^2 + (V^2 + V - 1)*W - V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}]], "(V^2 + V - 1)*W^2 + (V^2 + 3*V - 1)*W + V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}]], "(V^2 - V - 1)*W^2 + (V^2 + 1)*W - V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}]], "(V^2 - V - 1)*W^2 + (V^2 + 2*V + 1)*W + V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}]], "(V^2 - V - 1)*W^2 + (V^2 - V + 1)*W - 2*V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}]], "(V^2 + V - 1)*W^2 + (V^2 + 4*V + 1)*W + V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}]], "(V^2 + V - 1)*W^2 + (V^2 + 2*V + 1)*W - V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}]], "(V^2 + V - 1)*W^2 + (V^2 + 5*V + 1)*W + 2*V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}]], "(V^2 - V - 1)*W^2 + (V^2 + V + 1)*W + V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}]], "(V^2 - V - 1)*W^2 + (V^2 - V + 1)*W - V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}]], "(V^2 + V - 1)*W^2 + (V^2 + V + 1)*W - V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}]], "V*W^2 + (V^2 - V - 1)*W - V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}]], "V*W^2 + (-V^2 + V + 1)*W - V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}]], "V*W^2 + (-V^2 + 3*V + 1)*W + V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}]], "(V + 1)*W^2 + (2*V^2 - 1)*W + V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}]], "(V + 1)*W^2 + (2*V^2 + 3*V - 1)*W + 4*V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}]], "V*W^2 + (-V^2 - V + 1)*W - V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}]], "V*W^2 + (V^2 + V - 1)*W - V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}]], "V*W^2 + (V^2 + 3*V - 1)*W + V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}]], "(V + 1)*W^2 + (2*V^2 + 2*V - 1)*W - V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}]], "(V + 1)*W^2 + (2*V^2 - V - 1)*W - 4*V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}]], "V*W^2 + (-V^2 - 3*V - 1)*W - V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}]], "V*W^2 + (V^2 + 3*V + 1)*W - V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}]], "(V + 1)*W^2 + (-2*V^2 - 4*V - 1)*W + V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}]], "(V + 1)*W^2 + (-2*V^2 - V - 1)*W + 4*V": [[[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}]], "(V^2 - V - 1)*W^2 + (V^2 - 2)*W + (-V - 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}]], "(V^2 - V - 1)*W^2 + (V^2 - V - 2)*W + (-V - 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}]], "(V^2 - V - 1)*W^2 + (V^2 - 3*V - 2)*W + (-V - 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}]], "(V^2 - V - 1)*W^2 + (V^2 + 2*V)*W + (V + 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}]], "(V^2 - V - 1)*W^2 + (V^2 + V)*W + (V + 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}]], "(V^2 - V - 1)*W^2 + (V^2 - V)*W + (V + 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}]], "(V^2 + V - 1)*W^2 + (V^2 - 2*V - 2)*W + (-V - 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}]], "(V^2 + V - 1)*W^2 + (V^2 - V - 2)*W + (-V - 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}]], "(V^2 + V - 1)*W^2 + (V^2 + V - 2)*W + (-V - 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}]], "(V^2 + V - 1)*W^2 + V^2*W + (V + 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}]], "(V^2 + V - 1)*W^2 + (V^2 + V)*W + (V + 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}]], "(V^2 + V - 1)*W^2 + (V^2 + 3*V)*W + (V + 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}]], "(V^2 - V - 1)*W^2 + (V^2 + V + 1)*W + (V + 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}]], "(V^2 - V - 1)*W^2 + (V^2 - V - 1)*W + (V + 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}]], "(V^2 + V - 1)*W^2 + (V^2 + 3*V + 1)*W + (V + 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}]], "(V^2 + V - 1)*W^2 + (V^2 + V - 1)*W + (V + 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}]], "(V^2 - V - 1)*W^2 + (V^2 + V - 1)*W + (V + 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}]], "(V^2 + V - 1)*W^2 + (V^2 + V + 1)*W + (V + 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}]], "V*W^2 + (2*V^2 - 1)*W + (V + 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}]], "2*V*W^2 + (2*V^2 + V - 1)*W + (V + 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}]], "2*V*W^2 + (-2*V^2 + 3*V + 1)*W + (-V - 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}]], "(V + 1)*W^2 + (V^2 - V - 1)*W + (-V - 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}]], "(V + 1)*W^2 + (-V^2 + V + 1)*W + (-V - 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}]], "V*W^2 + (-2*V^2 - 2*V + 1)*W + (-V - 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}]], "2*V*W^2 + (-2*V^2 - V + 1)*W + (-V - 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}]], "2*V*W^2 + (2*V^2 + 5*V - 1)*W + (V + 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}]], "(V + 1)*W^2 + (V^2 + V - 1)*W + (-V - 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}]], "(V + 1)*W^2 + (-V^2 - V + 1)*W + (-V - 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}]], "V*W^2 + (-2*V^2 - 4*V - 1)*W + (V + 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}]], "2*V*W^2 + (-2*V^2 - 3*V - 1)*W + (V + 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}]], "2*V*W^2 + (2*V^2 + 7*V + 1)*W + (-V - 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}]], "(V + 1)*W^2 + (-V^2 - 3*V - 1)*W + (-V - 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}]], "(V + 1)*W^2 + (V^2 + 3*V + 1)*W + (-V - 1)": [[[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}]], "(V^2 - V - 1)*W^2 + (-V^2 - 4*V - 2)*W + (-V^2 - 2*V - 1)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}]], "(V^2 - V - 1)*W^2 + (V^2 - 2*V - 2)*W + (-V^2 - 2*V - 1)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 + (-V^2 - 2*V - 2)*W + (-V^2 - 2*V - 1)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (V^2 - 2)*W + (-V^2 - 2*V - 1)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}]], "(V^2 + V)*W^2 + (-V^2 - 1)*W + (-V^2 - 2*V - 1)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}]], "(V^2 + V)*W^2 + (V^2 - 2*V - 1)*W + (-V^2 - 2*V - 1)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (-V^2 - 2*V - 2)*W + (-V^2 - 2*V - 1)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (V^2 - 2*V - 2)*W + (-V^2 - 2*V - 1)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q-"]}]], "2*V*W^2 + (-V^2 - 2*V + 1)*W + (-V^2 - 2*V - 1)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}]], "4*V*W^2 + (-V^2 + 1)*W + (-V^2 - 2*V - 1)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}]], "4*V*W^2 + (V^2 + 8*V - 1)*W + (V^2 + 2*V + 1)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}]], "(V + 1)*W^2 + (-V^2 - 1)*W + (-V^2 - 2*V - 1)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}]], "(V + 1)*W^2 + (-V^2 - 2*V + 1)*W + (-V^2 - 2*V - 1)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}]], "(V^2 + V)*W^2 + (-V^2 - V - 1)*W + (-V^2 - 2*V - 1)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}]], "(V^2 + V)*W^2 + (V^2 - V - 1)*W + (-V^2 - 2*V - 1)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (-V^2 - 3*V - 2)*W + (-V^2 - 2*V - 1)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}]], "(V^2 - V - 1)*W^2 + (V^2 - 3*V - 2)*W + (-V^2 - 2*V - 1)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 + (V^2 - V - 2)*W + (-V^2 - 2*V - 1)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 + (-V^2 - V - 2)*W + (-V^2 - 2*V - 1)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}]], "(V^2 + V)*W^2 + (-V^2 - 3*V - 1)*W + (-V^2 - 2*V - 1)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}]], "(V^2 + V)*W^2 + (V^2 + V - 1)*W + (-V^2 - 2*V - 1)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (V^2 - V - 2)*W + (-V^2 - 2*V - 1)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (-V^2 - 5*V - 2)*W + (-V^2 - 2*V - 1)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (-V^2 - 3*V - 2)*W + (-V^2 - 2*V - 1)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (V^2 + V - 2)*W + (-V^2 - 2*V - 1)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}]], "V*W^2 + (-2*V^2 - V + 2)*W + (-2*V^2 - 4*V - 2)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}]], "V*W^2 + (V^2 + 2*V - 1)*W + (V^2 + 2*V + 1)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}]], "(2*V + 2)*W^2 + (-2*V^2 - 3*V - 2)*W + (-2*V^2 - 4*V - 2)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}]], "(2*V + 2)*W^2 + (-2*V^2 - V + 2)*W + (-2*V^2 - 4*V - 2)": [[[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}]], "(V^2 + V - 1)*W^2 + (-V^2 + V - 1)*W + (-V^2 + V)": [[[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (V^2 + 3*V - 1)*W + (-V^2 + V)": [[[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["q-"]}]], "(V^2 + V)*W^2 + (-V^2 - 1)*W + (-V^2 + V)": [[[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}]], "(V^2 + V)*W^2 + (V^2 + 4*V + 1)*W + (-V^2 + V)": [[[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}]], "(V^2 + V)*W^2 + (-V^2 + 2*V + 1)*W + (-V^2 + V)": [[[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}]], "(V^2 + V)*W^2 + (V^2 + 2*V - 1)*W + (-V^2 + V)": [[[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}]], "2*V*W^2 + (V^2 + 1)*W + (V^2 - V)": [[[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}]], "2*V*W^2 + (V^2 + 2*V - 1)*W + (V^2 - V)": [[[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}]], "2*V*W^2 + (-V^2 + 4*V - 1)*W + (-V^2 + V)": [[[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}]], "(V + 1)*W^2 + (4*V^2 - V - 1)*W + (4*V^2 - 4*V)": [[[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}]], "(V^2 + V)*W^2 + (-V^2 - V - 2)*W + (-V^2 + V)": [[[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}]], "(V^2 + V)*W^2 + (V^2 + 5*V + 2)*W + (-V^2 + V)": [[[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 + (V^2 + 5*V + 1)*W + (-V^2 + V)": [[[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "-1"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["-2", "-1"], "Y=oo": ["q-"]}]], "2*V*W^2 + (V^2 - V - 4)*W + (V^2 - V)": [[[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}]], "2*V*W^2 + (-V^2 + V - 4)*W + (-V^2 + V)": [[[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}]], "(4*V + 4)*W^2 + (V^2 - V - 4)*W + (V^2 - V)": [[[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}]], "(V + 1)*W^2 + (V^2 - V - 1)*W + (V^2 - V)": [[[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}]], "(V^2 + V)*W^2 + (V^2 + V - 1)*W + (-V^2 + V)": [[[2, 2], {"X=0": ["1", "0"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["q-"]}]], "(V^2 + V)*W^2 + (-V^2 + V + 1)*W + (-V^2 + V)": [[[2, 2], {"X=0": ["1", "0"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["q+"]}]], "(V^2 + V)*W^2 + (-V^2 - V - 1)*W + (-V^2 + V)": [[[2, 2], {"X=0": ["1", "0"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["q+"]}]], "(V^2 - V - 1)*W^2 + (-V^2 - 2*V)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}]], "(V^2 - V - 1)*W^2 + V^2*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 - V^2*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (V^2 + 2*V)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (V^2 + V + 1)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (-V^2 - 3*V - 1)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (V^2 + 3*V + 1)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 + (-V^2 - V - 1)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}]], "(V^2 + V)*W^2 + (-V^2 + 2*V + 1)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}]], "(V^2 + V)*W^2 + (V^2 + 1)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 - V^2*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + V^2*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (-V^2 - V + 1)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}]], "(V^2 - V - 1)*W^2 + (V^2 - V - 1)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 + (-V^2 + V + 1)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (V^2 + V - 1)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}]], "2*V*W^2 + (V^2 + 1)*W + (V^2 - 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}]], "4*V*W^2 + (V^2 + 2*V + 1)*W + (V^2 - 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}]], "4*V*W^2 + (-V^2 + 6*V - 1)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}]], "(V + 1)*W^2 + (V^2 + 2*V - 1)*W + (V^2 - 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}]], "(V + 1)*W^2 + (V^2 + 1)*W + (V^2 - 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}]], "(V^2 + V)*W^2 + (-V^2 + V + 1)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}]], "(V^2 + V)*W^2 + (V^2 + V + 1)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (-V^2 - V)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}]], "(V^2 - V - 1)*W^2 + (V^2 - V)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 + (V^2 + V)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 + (-V^2 + V)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}]], "(V^2 + V)*W^2 + (-V^2 - V + 1)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}]], "(V^2 + V)*W^2 + (V^2 + 3*V + 1)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (V^2 + V)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (-V^2 - 3*V)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (-V^2 - V)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (V^2 + 3*V)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}]], "V*W^2 + (2*V^2 + 3*V + 2)*W + (2*V^2 - 2)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}]], "V*W^2 + (V^2 + 2*V + 1)*W + (V^2 - 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}]], "(2*V + 2)*W^2 + (2*V^2 + V - 2)*W + (2*V^2 - 2)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}]], "(2*V + 2)*W^2 + (2*V^2 + 3*V + 2)*W + (2*V^2 - 2)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}]], "(V^2 - V - 1)*W^2 + (-V^2 + 1)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}]], "(V^2 - V - 1)*W^2 + (V^2 - 2*V - 1)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 + (-V^2 + 2*V + 1)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (V^2 - 1)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (-V^2 - 2*V + 1)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}]], "(V^2 - V - 1)*W^2 + (V^2 - 1)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 + (-V^2 + 1)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (V^2 + 2*V - 1)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (V^2 + 2*V + 1)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (-V^2 - 4*V - 1)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (V^2 + 4*V + 1)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 + (-V^2 - 2*V - 1)*W + (-V^2 + 1)": [[[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}]], "(V^2 - V - 1)*W^2 + (V^2 - V + 1)*W + (-V + 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}]], "(V^2 - V - 1)*W^2 + (V^2 - 3*V - 1)*W + (-V + 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}]], "2*V*W^2 + (2*V^2 + 7*V + 1)*W + (V - 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}]], "2*V*W^2 + (-2*V^2 - 3*V - 1)*W + (-V + 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}]], "V*W^2 + (2*V^2 + 6*V + 1)*W + (V - 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}]], "(V + 1)*W^2 + (-V^2 - 1)*W + (V - 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}]], "(V + 1)*W^2 + (V^2 + 4*V + 1)*W + (V - 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}]], "2*V*W^2 + (V^2 + 1)*W + (-V + 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}]], "2*V*W^2 + (-V^2 + 2*V + 1)*W + (-V + 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}]], "2*V*W^2 + (-V^2 + 4*V - 1)*W + (V - 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}]], "(V + 1)*W^2 + (-2*V^2 + 2*V + 2)*W + (-V + 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}]], "(2*V + 2)*W^2 + (-V^2 + V + 4)*W + (-2*V + 2)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}]], "(V + 1)*W^2 + 2*V^2*W + (V - 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}]], "(2*V + 2)*W^2 + (V^2 + 3*V)*W + (2*V - 2)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}]], "2*V*W^2 + (-2*V^2 + 3*V + 1)*W + (V - 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}]], "2*V*W^2 + (2*V^2 + V - 1)*W + (-V + 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}]], "V*W^2 + (-2*V^2 + 2*V + 1)*W + (V - 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}]], "(V + 1)*W^2 + (V^2 + 2*V - 1)*W + (V - 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}]], "(V + 1)*W^2 + (-V^2 + 2*V + 1)*W + (V - 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}]], "2*V*W^2 + (2*V^2 + V + 1)*W + (-V + 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}]], "2*V*W^2 + (-2*V^2 + V + 1)*W + (-V + 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}]], "2*V*W^2 + (-2*V^2 + 3*V - 1)*W + (V - 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}]], "(V + 1)*W^2 + (-4*V^2 + 2)*W + (-V + 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}]], "(V + 1)*W^2 + (4*V^2 + 2*V)*W + (V - 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}]], "(V + 1)*W^2 + (V^2 + 2*V)*W + (V - 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}]], "2*V*W^2 + (-2*V^2 - 3*V + 1)*W + (-V + 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}]], "2*V*W^2 + (2*V^2 + 7*V - 1)*W + (V - 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}]], "(V + 1)*W^2 + (V^2 + 2*V + 2)*W + (-V + 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}]], "(V + 1)*W^2 + (-4*V^2 - 6*V)*W + (V - 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}]], "2*V*W^2 + (V^2 + 6*V + 1)*W + (V - 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}]], "2*V*W^2 + (-V^2 - 2*V - 1)*W + (-V + 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}]], "V*W^2 + (V^2 + 5*V + 1)*W + (V - 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}]], "(2*V + 2)*W^2 + (-V^2 + V - 2)*W + (2*V - 2)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}]], "(2*V + 2)*W^2 + (V^2 + 7*V + 2)*W + (2*V - 2)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}]], "2*V*W^2 + (2*V^2 - V - 1)*W + (-V + 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}]], "2*V*W^2 + (-2*V^2 + 5*V + 1)*W + (V - 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}]], "(V + 1)*W^2 + (V^2 + V - 1)*W + (V - 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}]], "2*V*W^2 + (2*V^2 + 3*V - 1)*W + (-V + 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}]], "(V + 1)*W^2 + (-V^2 + V + 1)*W + (V - 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}]], "2*V*W^2 + (-2*V^2 - 5*V - 1)*W + (-V + 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}]], "2*V*W^2 + (2*V^2 + 9*V + 1)*W + (V - 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}]], "(V + 1)*W^2 + (-V^2 - V - 1)*W + (V - 1)": [[[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}]], "(V^2 + V)*W^2 + (-V^2 + V + 1)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}]], "(V^2 + V)*W^2 + (V^2 + 3*V + 1)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (-V^2 - V)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}]], "(V^2 - V - 1)*W^2 + (V^2 + V)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 + (-V^2 + V)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (V^2 + 3*V)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}]], "V*W^2 + (V^2 - V - 1)*W + (V^2 - V - 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}]], "V*W^2 + (V^2 + V - 1)*W + (V^2 - V - 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}]], "V*W^2 + (-V^2 + 3*V + 1)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}]], "(V + 1)*W^2 + (-V^2 + 2)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}]], "(2*V + 2)*W^2 + (-2*V^2 + 3*V + 4)*W + (-2*V^2 + 2*V + 2)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}]], "(V + 1)*W^2 + (V^2 + 2*V)*W + (V^2 - V - 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}]], "(2*V + 2)*W^2 + (2*V^2 + V)*W + (2*V^2 - 2*V - 2)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}]], "V*W^2 + (-V^2 - 1)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}]], "V*W^2 + (V^2 + 2*V + 1)*W + (V^2 - V - 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}]], "V*W^2 + (-2*V^2 - V - 2)*W + (-2*V^2 + 2*V + 2)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}]], "(V + 1)*W^2 + (V^2 - V - 1)*W + (V^2 - V - 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}]], "(V + 1)*W^2 + (V^2 + V + 1)*W + (V^2 - V - 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}]], "(V^2 - V - 1)*W^2 + (V^2 + 2*V + 1)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (-V^2 - 2*V - 1)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (V^2 + 4*V + 1)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 + (-V^2 - 1)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}]], "(V^2 + V)*W^2 + (V^2 + V + 1)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (-V^2 + 1)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}]], "(V^2 - V - 1)*W^2 + (V^2 - 1)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 + (-V^2 + 2*V + 1)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (V^2 + 2*V - 1)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}]], "(V + 1)*W^2 + (V^2 + V - 1)*W + (V^2 - V - 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}]], "(V^2 - V - 1)*W^2 - V^2*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["q+"]}]], "(V^2 - V - 1)*W^2 + V^2*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 + (-V^2 + 2*V)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["q+"]}]], "(V^2 - V - 1)*W^2 + (V^2 + 2*V)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (-V^2 - 2*V)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (V^2 + 4*V)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["q-"]}]], "(V^2 + V)*W^2 + (-V^2 - V - 1)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}]], "V*W^2 + (V^2 + V + 1)*W + (V^2 - V - 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}]], "V*W^2 + (-V^2 + V - 1)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}]], "(2*V + 2)*W^2 + (2*V^2 - V - 2)*W + (2*V^2 - 2*V - 2)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}]], "(V^2 + V - 1)*W^2 + (-V^2 + 3*V + 1)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["q3"], "Y=oo": ["q+"]}]], "(V^2 - V - 1)*W^2 + (-V^2 - V + 1)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["q+"]}]], "(V^2 - V - 1)*W^2 + (V^2 + V - 1)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 + (V^2 + 3*V - 1)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["q3"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (V^2 + 3*V + 1)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["q3"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (-V^2 - 3*V - 1)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["q3"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (V^2 + 5*V + 1)*W + (-V^2 + V + 1)": [[[2, 2], {"X=0": ["q+"], "X=-1": ["q3"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["q3"], "Y=oo": ["q-"]}]], "(V^2 + V)*W^2 + (-V^2 - V + 1)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}]], "(V^2 + V)*W^2 + (V^2 + V + 1)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (-V^2 - 3*V)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}]], "(V^2 - V - 1)*W^2 + (V^2 - V)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 + (-V^2 - V)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (V^2 + V)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}]], "V*W^2 + (-V^2 - V + 1)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}]], "V*W^2 + (-V^2 + V + 1)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}]], "V*W^2 + (V^2 + 3*V - 1)*W + (V^2 + V - 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}]], "(V + 1)*W^2 + (-V^2 + 2*V + 2)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}]], "(2*V + 2)*W^2 + (-2*V^2 + V + 4)*W + (-2*V^2 - 2*V + 2)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}]], "(V + 1)*W^2 + V^2*W + (V^2 + V - 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}]], "(2*V + 2)*W^2 + (2*V^2 + 3*V)*W + (2*V^2 + 2*V - 2)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}]], "V*W^2 + (V^2 + 4*V + 1)*W + (V^2 + V - 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}]], "V*W^2 + (-V^2 - 2*V - 1)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}]], "V*W^2 + (2*V^2 + 7*V + 2)*W + (2*V^2 + 2*V - 2)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}]], "(V + 1)*W^2 + (V^2 + V - 1)*W + (V^2 + V - 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}]], "(V + 1)*W^2 + (V^2 + 3*V + 1)*W + (V^2 + V - 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}]], "(V^2 - V - 1)*W^2 + (V^2 + 1)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (-V^2 - 4*V - 1)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (V^2 + 2*V + 1)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 + (-V^2 - 2*V - 1)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}]], "(V^2 + V)*W^2 + (-V^2 + V + 1)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q+"]}]], "(V^2 - V - 1)*W^2 + (-V^2 - 2*V + 1)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}]], "(V^2 - V - 1)*W^2 + (V^2 - 2*V - 1)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 + (-V^2 + 1)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (V^2 - 1)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}]], "(V + 1)*W^2 + (V^2 + V + 1)*W + (V^2 + V - 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}]], "(V^2 - V - 1)*W^2 + (V^2 - 2*V)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 + V^2*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 - V^2*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["q+"]}]], "(V^2 - V - 1)*W^2 + (-V^2 - 4*V)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (-V^2 - 2*V)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (V^2 + 2*V)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["q-"]}]], "(V^2 + V)*W^2 + (-V^2 - 3*V - 1)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}]], "V*W^2 + (-V^2 - V - 1)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}]], "(2*V + 2)*W^2 + (2*V^2 + 5*V + 2)*W + (2*V^2 + 2*V - 2)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}]], "(V^2 - V - 1)*W^2 + (V^2 - 3*V - 1)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["q3"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 + (-V^2 + V + 1)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (V^2 - V - 1)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["q-"]}]], "(V^2 - V - 1)*W^2 + (-V^2 - 3*V + 1)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["q3"], "Y=oo": ["q+"]}]], "(V^2 - V - 1)*W^2 + (-V^2 - 5*V - 1)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["q3"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["q3"], "Y=oo": ["q+"]}]], "(V^2 + V - 1)*W^2 + (V^2 + 3*V + 1)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["q3"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["q-"]}]], "(V^2 + V - 1)*W^2 + (-V^2 - 3*V - 1)*W + (-V^2 - V + 1)": [[[2, 2], {"X=0": ["q-"], "X=-1": ["q3"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["q+"]}]]}

==> anc/code/m1/explicit_params.py <==
import json, time, sys, cypari2, itertools
pari=cypari2.Pari(); pari.allocatemem(4000*10**6)
src=open('rect.py').read().split("# a common factor")[0]
exec(src.split("\n",2)[2].replace("pari('FL4 = formalells(4)')","pari('FL5 = formalells(5)')"))
keep=json.load(open('m1/explicit_keep.json')); keys=sorted(keep)
try: done=json.load(open('m1/explicit_done.json'))
except Exception: done={}
TOKTYPE={'1':'A1E','-2':'A0S','q+':'A2','q-':'Ah','q3':'Am1'}
def ltype(toks):
    t=tuple(toks)
    if t==('-1','-1'): return 'A1'
    if t==('0','0'): return 'A0'
    for x in toks:
        if x in TOKTYPE: return TOKTYPE[x]
    return None
AVAL={'A1':'1','A1E':'1','A0':'0','A0S':'0','A2':'2','Ah':'1/2','Am1':'-1'}
BETAS={'A1E':['0','1/2','-1/2'],'A0S':['0','1/2','1'],'A2':['0','1'],'Ah':['0','1/2'],'Am1':['1/2','-1/2'],'A1':[None],'A0':[None]}
Aex={'X=0':'(a*d-b^2)/a','X=-1':'(a*d-b^2-d)/(a-1)','X=oo':'d','Y=0':'(a*d-b^2)/d','Y=-1':'(a*d-b^2-a)/(d-1)','Y=oo':'a'}
Bex={'X=0':'C-b*B/a','X=-1':'C-b*(B-1/2)/(a-1)','X=oo':'C','Y=0':'B-b*C/d','Y=-1':'B-b*(C-1/2)/(d-1)','Y=oo':'B'}
pari('Qh = d*(d-1)*k^3 + b*(2*d-1+b)*k^2 + b*(2*a-1+b)*k + a*(a-1)')
pari('bad = a*b*d*(a-1)*(d-1)*(a*d-b^2)')
pari('cl(f) = my(g); if(f==0, return(0)); for(i=1,40, g=gcd(f,bad); if(type(g)!="t_POL", break); f=f/g); f')
pari('''ratroots(f,v) = my(F=factor(f),o=[]); for(i=1,matsize(F)[1], if(poldegree(F[i,1],v)==1 && #variables(F[i,1])==1, o=concat(o,[-polcoef(F[i,1],0,v)/polcoef(F[i,1],1,v)]))); o''')
T0=time.time(); budget=float(sys.argv[1]) if len(sys.argv)>1 else 250
for key in keys:
    if key in done: continue
    if time.time()-T0 > budget: break
    pari(f'G = {key}; hG = poldegree(G,V); Nk = simplify(substvec(G,[W,V],[-a-k*b, -d-b/k])*k^hG); ek = poldegree(Nk,k)')
    pari('rem = divrem(Qh^ek, Nk, k)[2]; conic = select(e->e!=0, [cl(numerator(polcoef(rem,i,k))) | i<-[0..poldegree(rem,k)]])')
    results=[]
    for (wh,combo) in keep[key]:
        spec=[(L,ltype(t)) for L,t in combo.items() if ltype(t)]
        if any(L in ('X=oo','Y=oo') and ty in ('A1','A1E') for L,ty in spec): continue   # degenerate a=1/d=1
        pari('E = conic')
        for L,ty in spec: pari(f'E = concat(E, [cl(numerator({Aex[L]} - ({AVAL[ty]})))])')
        pari('E = select(e->e!=0 && type(e)=="t_POL", E)')
        # solve: rational (a,b,d); eliminate d by resultants with the lowest-degree pivot, then b
        sols=[]
        pari('m=10^9; for(i=1,#E, if(poldegree(E[i],d)>0 && poldegree(E[i],d)<m, m=poldegree(E[i],d); pv=E[i]))')
        pari('Ed = select(e->e!=0 && type(e)=="t_POL", [cl(if(poldegree(e,d)==0, e, polresultant(pv,e,d))) | e<-E])')
        pari('m2=10^9; for(i=1,#Ed, if(poldegree(Ed[i],b)>0 && poldegree(Ed[i],b)<m2, m2=poldegree(Ed[i],b); pv2=Ed[i]))')
        pari('Eb = select(e->e!=0 && type(e)=="t_POL", [cl(if(poldegree(e,b)==0, e, polresultant(pv2,e,b))) | e<-Ed]); ga = 0; for(i=1,#Eb, ga = gcd(ga, Eb[i]))')
        if pari('ga==0 || poldegree(ga,a)==0'):
            results.append(('no (a) candidates', combo)); continue
        for a0 in pari('ratroots(ga,a)'):
            pari(f'Eba = select(e->e!=0, [subst(e,a,{a0}) | e<-Ed]); gb_ = 0; for(i=1,#Eba, gb_ = gcd(gb_, Eba[i]))')
            if pari('gb_==0 || type(gb_)!="t_POL"'): continue
            for b0 in pari('ratroots(gb_,b)'):
                pari(f'Ead = select(e->e!=0, [subst(subst(e,a,{a0}),b,{b0}) | e<-E]); gd_ = 0; for(i=1,#Ead, gd_ = gcd(gd_, Ead[i]))')
                if pari('gd_==0 || type(gd_)!="t_POL"'): continue
                for d0 in pari('ratroots(gd_,d)'):
                    if not (float(a0)>0 and float(d0)>0 and float(pari(f'{a0}*{d0}-({b0})^2'))>0 and str(b0)!='0'): continue
                    sols.append((str(a0),str(b0),str(d0)))
        # for each admissible (a,b,d): beta choices -> (B,C); then direct test
        for (a0,b0,d0) in sols:
            bl=[(L,ty) for L,ty in spec if BETAS[ty]!=[None]]
            for choice in itertools.product(*[BETAS[ty] for L,ty in bl]):
                if bl:
                    pari(f'sysm = substvec([{",".join("numerator(("+Bex[L]+")-("+cv+"))" for (L,ty),cv in zip(bl,choice))}],[a,b,d],[{a0},{b0},{d0}])')
                    pari('Ms = matrix(#sysm,2,i,j, polcoef(sysm[i],1,[B,C][j])); rh = vector(#sysm,i, -substvec(sysm[i],[B,C],[0,0]))~')
                    try: pari('sBC = matsolve(Ms, rh)'); Bv,Cv = str(pari('sBC[1]')), str(pari('sBC[2]'))
                    except Exception: continue
                    shifts=[(Bv,Cv)]
                else: shifts=[None]
                for sh in shifts:
                    if sh is None:
                        results.append((f'(a,b,d)=({a0},{b0},{d0}) admissible, shifts free: test gcd(Psi2,Psi3) with symbolic shifts later', combo)); continue
                    Bv,Cv=sh
                    for j in (2,3): pari(f'Q{j} = PsiL(FL5[{j}],{a0},{b0},{d0},1,{Bv},{Cv})')
                    g = str(pari('factor(gcd(Q2,Q3))'))
                    results.append((f'(a,b,d,B,C)=({a0},{b0},{d0},{Bv},{Cv}): gcd(Psi2,Psi3)={g}', combo))
    done[key]=results
    json.dump(done, open('m1/explicit_done.json','w'))
print(f"processed {len(done)}/{len(keys)} curves in this and earlier runs ({time.time()-T0:.0f}s this run)")


==> anc/code/m1/fam702.py <==
import json, subprocess
systems=dict((i,e) for i,e in json.load(open('m1/sing_systems.json')))
for idx in (702, 897):
    script = 'LIB "primdec.lib"; ring R=0,(t,r,B,C,b,a,d),dp;\n'
    script += "ideal I=" + ",\n".join(systems[idx]) + ",\n t*a*b*d*(a-1)*(d-1)*(a*d-b^2)-1;\n"
    script += 'list L=minAssGTZ(I); int i; for(i=1;i<=size(L);i++){ ideal J=std(L[i]); print("component "+string(i)+": dim "+string(dim(J))); print(eliminate(J,t*r*b*B*C)); print("--"); }\nquit;\n'
    o = subprocess.run(["Singular","-q"], input=script, capture_output=True, text=True, timeout=200).stdout
    print(f"==== system {idx}\n{o[:2500]}")


==> anc/code/m1/fam911.py <==
import cypari2, itertools
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
src=open('rect.py').read().split("# a common factor")[0]
exec(src.split("\n",2)[2].replace("pari('FL4 = formalells(4)')","pari('FL5 = formalells(5)')"))
from fractions import Fraction as Fr
for u in (Fr(1), Fr(3,2), Fr(5,3)):
    C = (u + 3/u)/12; d = 12*C*C; b2 = d*(d-1)
    pari(f'bb2 = {b2}'); 
    if not pari('issquare(bb2)'): print("u", u, "b^2 not a square"); continue
    b = pari('sqrtint(numerator(bb2))/sqrtint(denominator(bb2))')
    for sb, sB, sC in itertools.product((1,-1),(1,-1),(1,-1)):
        bv, Bv, Cv = sb*b, sB*C, sC*C
        for j in (1,2,3): pari(f'Q{j} = PsiL(FL5[{j}],{d},{bv},{d},1,{Bv},{Cv})')
        pari(f'Ht=[{d}+W, {bv}; {bv}, {d}+V]; adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]]; Dp=matdet(Ht); gam=[{Bv}+W/2, {Cv}+V/2]~; f = Q1 + Dp^2*(gam~*adj*gam)/2 - Dp^3/12')
        print(f"a=d={d}, b={bv}, B={Bv}, C={Cv}: gcd(f_r,Psi2,Psi3) = {pari('factor(gcd(gcd(f,Q2),Q3))')}")


==> anc/code/m1/fam911_sym.py <==
import cypari2, itertools, time
pari=cypari2.Pari(); pari.allocatemem(6000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('''Rone(av,bv,dv,mv) = my(Ht=[av+'W, mv*bv; mv*bv, mv*dv+mv*'V], adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]], det=matdet(Ht), gam=[B1+'W/2, B2+mv*'V/2]~);
   PsiGenJ(1,av,bv,dv,mv) + det^2 * (gam~*adj*gam)/2''')
pari('P2g = PsiGenJ(2,aa,bb,dd,1); R1g = Rone(aa,bb,dd,1); Dg = (aa+W)*(dd+V)-bb^2')
pari('Cu = (u + 3/u)/12; su = (3/u - u)/2; du = 12*Cu^2')
for sb,sB,sC in itertools.product((1,-1),(1,-1),(1,-1)):
    T=time.time()
    pari(f'pv = [du, {sb}*2*Cu*su, du, {sB}*Cu, {sC}*Cu]')
    pari('P2 = substvec(P2g,[aa,bb,dd,B1,B2],pv); f = substvec(R1g - Dg^3/12,[aa,bb,dd,B1,B2],pv)')
    pari('g = 0; foreach([2,3,5], X0, g = gcd(g, numerator(polresultant(subst(f,W,X0), subst(P2,W,X0), V))))')
    print(f"signs (b,B,C)=({sb},{sB},{sC}): exceptional u: {pari('factor(g)')}  ({time.time()-T:.0f}s)", flush=True)


==> anc/code/m1/fams.json <==
[[[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}]]

==> anc/code/m1/fix_common.py <==
# Shared exact helpers for the repair (review of 28 Sep): exact kernel filter, polynomial rho-conditions, Singular runner.
import itertools, json, subprocess, cypari2, sympy as sp
from fractions import Fraction as Fr
pari = cypari2.Pari(); pari.allocatemem(3000*10**6)
exec(open('m1/enum_special.py').read().split("lines_v=['X=0'")[0])
QUAD_ENUM = dict(QUAD)
LV=['X=0','X=-1','X=oo']; LH=['Y=0','Y=-1','Y=oo']
def conds_any(L, tok, s, R, degenerate=False):
    n=len(R[0]); tok=tuple(tok)
    if tok==('oo','oo'): return [R[s],R[s-1]]
    if tok==('-1','-1'): return conds_for(tok,s,R)
    if tok==('0','0'): return [R[0],R[1]]
    out=[]
    for t in tok:
        if t=='-h': out.append([sum(Fr(-1,2)**k*R[k][j] for k in range(s+1)) for j in range(n)])
        else: out += token_conditions(t,s,R)
    return out
def exact_kernel(w,h,combo):
    n=(w+1)*(h+1); RV={L:restriction_rows(w,h,L) for L in LV+LH}; rows=[]
    for L in LV+LH: rows += conds_any(L, combo[L], RV[L][0], RV[L][1])
    K = pari.matker(pari.matrix(len(rows), n, [pari(str(x)) for r in rows for x in r]))
    dim = int(pari.matsize(K)[1]); basis=[[K[c][i] for i in range(n)] for c in range(dim)]
    return RV, basis
def nonzero_on_all_lines(RV, basis):
    # exact: a kernel vector nonzero on every line exists iff no line restriction vanishes on the whole kernel
    if not basis: return False
    for L,(s,R) in RV.items():
        if all(all(sum(pari(str(r[j]))*v[j] for j in range(len(v)))==0 for r in R) for v in basis): return False
    return True
def G_poly(w,h,v): return pari(' + '.join(f'({v[i*(h+1)+k]})*W^{i}*V^{k}' for i in range(w+1) for k in range(h+1)))
def singular(script, timeout=60):
    try: return subprocess.run(["Singular","-q"],input=script,capture_output=True,text=True,timeout=timeout).stdout.strip()
    except subprocess.TimeoutExpired: return "TIMEOUT"


==> anc/code/m1/fix_enum.py <==
# Exact re-enumeration (review item 2): mod-p rank prefilter (a superset: rank mod p <= rank over Q), then the exact test
# "no line restriction vanishes on the whole rational kernel".  Four cases: special (b!=0, a,d!=1), b=0, a=1, a=d=1.
exec(open('m1/fix_common.py').read())
import sys, time
case = sys.argv[1]
TOKD=[('0',),('-1',),('oo',),('-h',),('oo','oo'),('0','oo'),('-1','oo'),('-h','oo')]
def setup(case):
    A = {k:set(v) for k,v in ALLOWED.items()}; deg=set()
    if case=='b0':  A.update({'Y=-1':{'A2','Ah','A1','A1E'}, 'X=-1':{'A2','Ah','A1','A1E'}})
    if case=='a1':  A['Y=oo']={'A1','A1E'}; deg={'X=-1'}
    if case=='aa1': A.update({'Y=oo':{'A1','A1E'}, 'X=oo':{'A1','A1E'}, 'Y=0':set(), 'X=0':set()}); deg={'X=-1','Y=-1'}
    return A, deg
ALL, DEG = setup(case)
def opts_for(L, s):
    if L in DEG: return [t for t in TOKD if len(t)==s]
    out=[]
    for t,(sz,ty) in TOK.items():
        if sz!=s: continue
        if ty is not None and ty not in ALL[L]: continue
        out.append(t)
    return out
def modp_rows(rows): return [[(Fr(x).numerator*pow(Fr(x).denominator,P-2,P))%P for x in r] for r in rows]
T=time.time(); pats=[]
for (w,h) in ((1,1),(1,2),(2,1),(2,2)):
    n=(w+1)*(h+1); RV={L:restriction_rows(w,h,L) for L in LV+LH}
    opts={L:opts_for(L, RV[L][0]) for L in LV+LH}
    CR={(L,t):conds_any(L,t,RV[L][0],RV[L][1]) for L in RV for t in opts[L]}
    CRp={k:modp_rows(v) for k,v in CR.items()}
    for combo in itertools.product(*[opts[L] for L in LV+LH]):
        if case=='special' and not any(TOK[t][1] is not None for t in combo): continue      # ordinary patterns: fix_ord22p.py
        rows=[]
        for L,t in zip(LV+LH,combo): rows += CRp[(L,t)]
        if rank_mod(rows,n)==n: continue
        c={L:list(t) for L,t in zip(LV+LH,combo)}
        RVx,basis = exact_kernel(w,h,c)
        if nonzero_on_all_lines(RVx,basis): pats.append(((w,h),c,len(basis)))
print(f"[{case}] exact patterns: {len(pats)}  ({time.time()-T:.0f}s)")
json.dump(pats, open(f'm1/fix_enum_{case}.json','w'))
old = {'special':'m1/enum_good.json','b0':'m1/b0_combos.json','a1':'m1/a1_combos.json','aa1':'m1/aa1_combos.json'}[case]
oldl = json.load(open(old)); key=lambda wh,c: json.dumps([list(wh),{k:list(v) for k,v in c.items()}],sort_keys=True)
oldset = {key(x[0],x[1]) for x in oldl}
missing = [p for p in pats if key(p[0],p[1]) not in oldset]
print(f"[{case}] previous list: {len(oldl)}; exact patterns missing from it: {len(missing)}", missing[:5])


==> anc/code/m1/fix_enum_a1.json <==
[[[1, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["0"], "Y=-1": ["-1"], "Y=oo": ["oo"]}, 1], [[1, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["0"], "Y=-1": ["oo"], "Y=oo": ["-1"]}, 1], [[1, 1], {"X=0": ["0"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["0"], "Y=-1": ["oo"], "Y=oo": ["1"]}, 1], [[1, 1], {"X=0": ["0"], "X=-1": ["-h"], "X=oo": ["oo"], "Y=0": ["0"], "Y=-1": ["-2"], "Y=oo": ["oo"]}, 1], [[1, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["oo"]}, 1], [[1, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["-1"]}, 1], [[1, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["1"]}, 1], [[1, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["0"]}, 1], [[1, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["-1"], "Y=oo": ["0"]}, 1], [[1, 1], {"X=0": ["1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["1"]}, 1], [[1, 1], {"X=0": ["1"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["-1"], "Y=-1": ["-2"], "Y=oo": ["oo"]}, 1], [[1, 1], {"X=0": ["1"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["-2"], "Y=oo": ["-1"]}, 1], [[1, 1], {"X=0": ["1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["1"], "Y=-1": ["oo"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["0"], "Y=-1": ["0"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["0"], "Y=-1": ["0"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["1", "0"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["0"], "Y=-1": ["-2"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q+"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["oo"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q-"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["oo"], "Y=-1": ["oo"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["1"], "Y=oo": ["-1"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "oo"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "-1"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["1", "oo"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["oo"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["oo"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["oo"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["1", "oo"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "0"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "0"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["-h"], "X=oo": ["oo"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["-h"], "X=oo": ["oo"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 1], {"X=0": ["1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 3], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 3], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 3], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}, 3], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["-2", "-1"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["q3"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["q3"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["oo", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["q3"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["oo", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["q+"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["q-"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "-1"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-h", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["q3"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["1", "-1"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-h", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["1", "-1"]}, 1]]

==> anc/code/m1/fix_enum_aa1.json <==
[[[1, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["0"], "Y=-1": ["-1"], "Y=oo": ["oo"]}, 1], [[1, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["0"], "Y=-1": ["oo"], "Y=oo": ["-1"]}, 1], [[1, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["1"], "Y=0": ["0"], "Y=-1": ["-h"], "Y=oo": ["-1"]}, 1], [[1, 1], {"X=0": ["0"], "X=-1": ["-h"], "X=oo": ["-1"], "Y=0": ["0"], "Y=-1": ["oo"], "Y=oo": ["1"]}, 1], [[1, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["oo"]}, 1], [[1, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["1"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["1"]}, 1], [[1, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["-1"]}, 1], [[1, 1], {"X=0": ["-1"], "X=-1": ["-h"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["1"]}, 1], [[1, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["0"]}, 1], [[1, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["1"], "Y=0": ["-1"], "Y=-1": ["-h"], "Y=oo": ["0"]}, 1], [[1, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["-1"], "Y=oo": ["0"]}, 1], [[1, 1], {"X=0": ["oo"], "X=-1": ["-h"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["-h"], "Y=oo": ["0"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 3], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "-1"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["1", "-1"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["oo", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["oo", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-h", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["oo", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["-1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-h", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["oo", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["1", "-1"], "Y=0": ["0", "-1"], "Y=-1": ["-h", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 3], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["oo", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-h", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-h", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}, 3]]

==> anc/code/m1/fix_enum_b0.json <==
[[[1, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["0"], "Y=-1": ["-1"], "Y=oo": ["oo"]}, 1], [[1, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["0"], "Y=-1": ["oo"], "Y=oo": ["-1"]}, 1], [[1, 1], {"X=0": ["0"], "X=-1": ["1"], "X=oo": ["oo"], "Y=0": ["0"], "Y=-1": ["1"], "Y=oo": ["oo"]}, 1], [[1, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["oo"]}, 1], [[1, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["-1"]}, 1], [[1, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["0"]}, 1], [[1, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["-1"], "Y=oo": ["0"]}, 1], [[1, 1], {"X=0": ["oo"], "X=-1": ["1"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["1"], "Y=oo": ["0"]}, 1], [[1, 1], {"X=0": ["1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["1"], "Y=-1": ["oo"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["0"], "Y=-1": ["-1"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["0"], "Y=-1": ["-1"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["oo"], "Y=-1": ["-1"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["oo"], "Y=-1": ["-1"], "Y=oo": ["oo"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 3], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 3], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 3], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 3], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}, 3], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}, 3], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["q-"]}, 1]]

==> anc/code/m1/fix_enum_special.json <==
[[[1, 1], {"X=0": ["0"], "X=-1": ["1"], "X=oo": ["oo"], "Y=0": ["0"], "Y=-1": ["1"], "Y=oo": ["oo"]}, 1], [[1, 1], {"X=0": ["-1"], "X=-1": ["-2"], "X=oo": ["oo"], "Y=0": ["1"], "Y=-1": ["0"], "Y=oo": ["oo"]}, 1], [[1, 1], {"X=0": ["oo"], "X=-1": ["1"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["1"], "Y=oo": ["0"]}, 1], [[1, 1], {"X=0": ["oo"], "X=-1": ["-2"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["-2"], "Y=oo": ["0"]}, 1], [[1, 1], {"X=0": ["oo"], "X=-1": ["-2"], "X=oo": ["-1"], "Y=0": ["1"], "Y=-1": ["oo"], "Y=oo": ["0"]}, 1], [[1, 1], {"X=0": ["1"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["-1"], "Y=-1": ["-2"], "Y=oo": ["oo"]}, 1], [[1, 1], {"X=0": ["1"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["-2"], "Y=oo": ["-1"]}, 1], [[1, 1], {"X=0": ["1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["1"], "Y=-1": ["oo"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["0"], "Y=-1": ["-1"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["0"], "Y=-1": ["-1"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["0"], "Y=-1": ["-2"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["0"], "Y=-1": ["-2"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["q-"], "Y=0": ["1"], "Y=-1": ["0"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["-1", "-1"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["-2"], "Y=oo": ["0"]}, 1], [[1, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1"], "Y=-1": ["1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["oo"], "Y=-1": ["-1"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["q+"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1"], "Y=-1": ["1"], "Y=oo": ["-1"]}, 1], [[1, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["oo"], "Y=-1": ["-1"], "Y=oo": ["oo"]}, 1], [[1, 2], {"X=0": ["q-"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["oo"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["-1"], "X=oo": ["0"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["-2"], "X=oo": ["0"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["0"], "X=-1": ["-2"], "X=oo": ["0"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["q+"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["0"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["oo"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["oo"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["1"], "X=oo": ["-1"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["1"], "X=oo": ["-1"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 1], {"X=0": ["-1"], "X=-1": ["-2"], "X=oo": ["0"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["-1", "-1"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 1], {"X=0": ["oo"], "X=-1": ["-1"], "X=oo": ["oo"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 1], {"X=0": ["1"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "-1"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["0", "-1"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["q-"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["q+"], "Y=0": ["1", "0"], "Y=-1": ["q3"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["q+"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["0", "oo"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["1", "0"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "oo"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "0"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["-1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "-1"], "X=oo": ["q-"], "Y=0": ["1", "0"], "Y=-1": ["-2", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "0"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["q+"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["q-"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "0"], "X=-1": ["q3"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 2], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["0", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "0"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["0", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-2", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["-2", "0"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["1", "-1"], "X=-1": ["q3"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["0", "0"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "-1"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["0", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "oo"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "-1"]}, 2], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q+"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q+"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q-"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q-"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q+"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["1", "oo"], "X=-1": ["q3"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "oo"], "Y=oo": ["0", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["q3"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["q3"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q3"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q3"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q+"], "X=-1": ["q3"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["q3"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "-1"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q3"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["1", "-1"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["1", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["-2", "-1"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q+"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "0"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["-1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["-1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["1", "-1"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "-1"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["1", "-1"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["1", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["1", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["0", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "0"], "X=oo": ["q+"], "Y=0": ["1", "-1"], "Y=-1": ["q3"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["q+"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "0"], "X=oo": ["q-"], "Y=0": ["1", "-1"], "Y=-1": ["q-"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "-1"], "X=oo": ["0", "-1"], "Y=0": ["1", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["1", "oo"], "Y=-1": ["q-"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["-2", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["q-"], "Y=-1": ["-2", "oo"], "Y=oo": ["-1", "oo"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q+"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["q3"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q+"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q-"], "X=oo": ["q+"], "Y=0": ["q+"], "Y=-1": ["q3"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["q+"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q-"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["q-"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q3"], "X=oo": ["q+"], "Y=0": ["q-"], "Y=-1": ["q3"], "Y=oo": ["q+"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q3"], "X=oo": ["q-"], "Y=0": ["q+"], "Y=-1": ["q-"], "Y=oo": ["q-"]}, 1], [[2, 2], {"X=0": ["q-"], "X=-1": ["q3"], "X=oo": ["q-"], "Y=0": ["q-"], "Y=-1": ["q+"], "Y=oo": ["q+"]}, 1]]

==> anc/code/m1/fix_moeb.py <==
import json
exec(open('m1/fix_common.py').read())
todo=json.load(open('m1/fix_todo.json'))
Aex={'X=0':'(a*d-b^2)/a','X=-1':'(a*d-b^2-d)/(a-1)','X=oo':'d','Y=0':'(a*d-b^2)/d','Y=-1':'(a*d-b^2-a)/(d-1)','Y=oo':'a'}
TT={'1':'1','-2':'0'}; QT={'q+':'2','q-':'1/2','q3':'-1'}
pari('Qh = d*(d-1)*k^3 + b*(2*d-1+b)*k^2 + b*(2*a-1+b)*k + a*(a-1)')
for idx in (1,3,4,5,6,7,9,10,11):
    case,wh,c,dim,why = todo[idx]
    RV,basis=exact_kernel(wh[0],wh[1],c); G=G_poly(wh[0],wh[1],basis[0])
    eqs=[]
    for L,toks in c.items():
        t=tuple(toks)
        val = QT.get(toks[0]) if toks[0] in QT else ('1' if t==('-1','-1') else ('0' if t==('0','0') else next((TT[x] for x in toks if x in TT), None)))
        if val is not None: eqs.append(str(pari(f'numerator({Aex[L]} - ({val}))')).replace(' ',''))
    sat = "t*a*b*d*(a-1)*(d-1)*(a*d-b^2)-1"
    if wh==[1,1]:
        pari(f'N = numerator(substvec({G},[W,V],[-a-k*b,-d-b/k])*k); lc = pollead(N,k); c0 = polcoef(N,0,k)')
        pari('rem = divrem(Qh^2*lc^5, N, k)[2]; ce = vector(poldegree(rem,k)+1,i,numerator(polcoef(rem,i-1,k)))')
        eqs += [str(x).replace(' ','') for x in pari('ce') if str(x)!='0']
        sat = f"t*a*b*d*(a-1)*(d-1)*(a*d-b^2)*({str(pari('lc')).replace(' ','')})*({str(pari('c0')).replace(' ','')})-1"
    o=singular("ring R=0,(t,a,b,d),dp; option(redSB);\nideal I="+",\n".join(eqs)+f",\n {sat};\nideal G=std(I); if (G[1]==1) {{print(\"EMPTY\");}} else {{print(\"DIM \"+string(dim(G))); print(eliminate(G,t));}}\nquit;\n",120)
    what = 'exponent conditions + tangency-safe conic condition' if wh==[1,1] else 'exponent conditions only (review lemma)'
    print(idx, G, f"[{what}] ->", o[:250].replace('\n',' '), flush=True)


==> anc/code/m1/fix_ord22.json <==
{"0": "TIMEOUT", "1": "TIMEOUT", "2": "TIMEOUT"}

==> anc/code/m1/fix_ord22.py <==
exec(open('m1/fix_common.py').read())
exec(open('m1/sing_gen.py').read().split("good=json.load(open('m1/enum_good.json'))")[0])
import sys, time
GEN2=[('0','-1'),('0','oo'),('-1','oo')]
pats=[]
for combo in itertools.product(*[GEN2]*6):
    c=dict(zip(LV+LH,combo)); RV,basis=exact_kernel(2,2,c)
    if nonzero_on_all_lines(RV,basis): pats.append((c,basis))
try: out=json.load(open('m1/fix_ord22.json'))
except Exception: out={}
T=time.time()
for i,(c,basis) in enumerate(pats):
    if str(i) in out and out[str(i)]!='TIMEOUT': continue
    if time.time()-T>200: break
    eqs=[]
    for L,toks in c.items():
        A_,be_,rho_=LINES[L]; H=N1(A_,be_,Z)-rho_*(A_+Z)**3
        for x in toks: eqs.append(num(sp.Rational(1,24)-rho_) if x=='oo' else num(H.subs(Z,int(x))))
    eqs=[str(e).replace('**','^') for e in eqs if e!=0]
    o=singular("ring R=0,(t,r,B,C,b,a,d),dp; option(redSB);\nideal I="+",\n".join(eqs)+",\n t*a*b*d*(a-1)*(d-1)*(a*d-b^2)-1;\nideal G=std(I); if (G[1]==1) {print(\"EMPTY\");} else {print(\"DIM \"+string(dim(G))); print(eliminate(G,t));}\nquit;\n", int(sys.argv[1]) if len(sys.argv)>1 else 90)
    out[str(i)]=o; json.dump(out,open('m1/fix_ord22.json','w'))
    print(i, c, "->", o[:300].replace('\n',' '), f"({time.time()-T:.0f}s)", flush=True)


==> anc/code/m1/fix_ord22p.json <==
{"0|D=a": "DIM 0\ncomponent 1: dim 1, vdim -1\nb+2p-2q,\n12q2-2p-10q+3,\n12pq-2p-4q+1,\n6p2-7p+q+1\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 2: dim 1, vdim -1\n6q-5,\n6p-1,\n3b+2\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 3: dim 1, vdim -1\np+q-1,\n3b-2,\n18q2-18q+5\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 4: dim 1, vdim -1\np-q,\n24q2-b-12q+2,\n3bq-6q+2,\nb2-4b+16q-4\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 5: dim 1, vdim -1\n3q-1,\n6p-1,\n3b-1\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 6: dim 1, vdim -1\n6q-1,\n6p-5,\n3b+2\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 7: dim 1, vdim -1\n6q-1,\n6p-1,\n3b-2", "0|D=d": "DIM 0\ncomponent 1: dim 1, vdim -1\nb-2p+2q,\n6q2+p-7q+1,\n12pq-4p-2q+1,\n12p2-10p-2q+3\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 2: dim 1, vdim -1\np+q-1,\n3b-2,\n18q2-18q+5\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 3: dim 1, vdim -1\np-q,\n24q2-b-12q+2,\n3bq-6q+2,\nb2-4b+16q-4\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 4: dim 1, vdim -1\n6q-5,\n6p-1,\n3b+2\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 5: dim 1, vdim -1\n6q-1,\n3p-1,\n3b-1\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 6: dim 1, vdim -1\n6q-1,\n6p-5,\n3b+2\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 7: dim 1, vdim -1\n6q-1,\n6p-1,\n3b-2", "0|D=a+d-1": "DIM 0\ncomponent 1: dim 1, vdim -1\n2p+2q-1,\n2b-1,\n24q2-12q+1", "1|D=a": "DIM 0\ncomponent 1: dim 1, vdim -1\n36p2+72pq+36q2-48p-24q+11,\n49114b2-147342bp+133932p2-147342bq+267864pq+133932q2+73671b-129462p-138402q+32738,\n432q3+622b2-1902bp+1740p2-1794bq+3228pq+1560q2+951b-1680p-1722q+431,\n48pq2-4bq-12pq-12q2+2p+4q-1,\n720bq2-912pq2+316bq-612pq-132q2-40b+22p+284q+9,\n360bpq-456p2q-72q3-32bp-12p2-192bq+312pq+84q2+16b+40p-62q-15", "1|D=d": "DIM 0\ncomponent 1: dim 1, vdim -1\n12q2-b,\n6pq-3p+1,\n2bq-b-4p+6q+1,\n12p2+b-12p+3,\nbp-3p+2q+1,\nb2-24pq-12p+24q+3", "1|D=a+d-1": "DIM 0\ncomponent 1: dim 1, vdim -1\n3p2+q2-p,\n1749b2-20988bp-196260p2-10494bq+41976pq-72416q2+5247b+51428p-10494q+5247,\n136q3-13b2+122bp+1248p2+78bq-40pq+332q2-39b-414p+10q-5,\n24pq2-2bq-12pq+b+4p+2q-1,\n8bq2-96pq2-48q3+4bq+4pq+24q2-3b+4q-1,\n4bpq-48p2q-8q3-2bp+8p2-2bq+20pq+4q2+b-2p-2q", "2|D=a": "DIM 0\ncomponent 1: dim 1, vdim -1\n12q2+b-12q+3,\n6pq-3q+1,\nbq+2p-3q+1,\n12p2-b,\n2bp-b+6p-4q+1,\nb2-24pq+24p-12q+3", "2|D=d": "DIM 0\ncomponent 1: dim 1, vdim -1\n36p2+72pq+36q2-24p-48q+11,\n49114b2-147342bp+133932p2-147342bq+267864pq+133932q2+73671b-138402p-129462q+32738,\n432q3-622b2+1902bp-1740p2+1794bq-3228pq-2208q2-897b+1674p+1776q-416,\n24pq2+2bq-18pq-6q2-b+4p+5q-1,\n360bq2-456pq2-518bq+762pq+294q2+149b-256p-305q+69,\n180bpq-228p2q-36q3-74bp+120p2+6bq+72pq+12q2-3b-22p+5q-2", "2|D=a+d-1": "DIM 0\ncomponent 1: dim 1, vdim -1\np2+3q2-q,\n49b2-294bp-352p2-588bq+1176pq-468q2+147b-294p-236q+147,\n720q3+7b2-22bp-16p2-84bq+288pq-204q2+11b-62p-108q+31,\n12pq2+bq-12pq-12q2+2p+7q-1,\n24bq2-120pq2-144q3-6bq+44pq+96q2+b-4p-18q+1,\n4bpq-20p2q+12q3+4p2-20q2+8q-1", "3|D=a": "DIM 0\ncomponent 1: dim 1, vdim -1\np+q-6,\n6b+q-6,\nq2-12q+24", "3|D=d": "DIM 0\ncomponent 1: dim 1, vdim -1\np+q-6,\n6b-q,\nq2-12", "3|D=a+d-1": "DIM 0\ncomponent 1: dim 1, vdim -1\nq-3,\np-3,\n2b-1\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 2: dim 1, vdim -1\np-q,\nq2-12b-6q+12,\nbq-6b-q+3,\n4b2-8b-q+4", "4|D=a": "DIM 0\ncomponent 1: dim 1, vdim -1\nb-2p+2q,\n12q2-2p+2q-1,\n12pq-2p-4q+1,\n6p2-p+q\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 2: dim 1, vdim -1\np+q,\n3b+2,\n36q2+1\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 3: dim 1, vdim -1\np-q,\n24q2+b-12q+2,\n6bq-3b+12q-2,\nb2+4b-16q+4\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 4: dim 1, vdim -1\n3q-1,\n6p-1,\n3b+1\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 5: dim 1, vdim -1\n3q+1,\n3p-1,\n3b-2\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 6: dim 1, vdim -1\n3q-1,\n3p+1,\n3b-2\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 7: dim 1, vdim -1\n3q-1,\n3p-1,\n3b+2", "4|D=d": "DIM 0\ncomponent 1: dim 1, vdim -1\nb+2p-2q,\n6q2+p-q,\n12pq-4p-2q+1,\n12p2+2p-2q-1\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 2: dim 1, vdim -1\n3q+1,\n3p-1,\n3b-2\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 3: dim 1, vdim -1\np+q,\n3b+2,\n36q2+1\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 4: dim 1, vdim -1\np-q,\n24q2+b-12q+2,\n6bq-3b+12q-2,\nb2+4b-16q+4\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 5: dim 1, vdim -1\n3q-1,\n3p-1,\n3b+2\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 6: dim 1, vdim -1\n6q-1,\n3p-1,\n3b+1\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 7: dim 1, vdim -1\n3q-1,\n3p+1,\n3b-2", "4|D=a+d-1": "DIM 0\ncomponent 1: dim 1, vdim -1\n4q-1,\n4p-1,\n4b+1\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 2: dim 1, vdim -1\np-q,\n12q2+b-1,\n4bq-2b-4q+1,\n2b2+2b+6q-1", "5|D=a": "DIM 1\ncomponent 1: dim 1, vdim -1\np+q-6,\n884b2q+569bq2+110q3-3224b2-3128bq-1113q2+4584b+4286q-5244,\n15912b3-6752bq2-1601q3+10712b2+27200bq+14742q2-31656b-57176q+74616,\n10818q4-706420b2q-241449bq2-191982q3+1767480b2+499512bq+1031961q2+395928b-1950942q+582876,\n55bq3+13q4-334bq2-147q3+432bq+676q2+288b-1392q+936\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 2: dim 2, vdim -1\np-q,\n4b2q4-48b2q3+192b2q2-3q4-288b2q+12q3+144b2-12q2", "5|D=d": "DIM 1\ncomponent 1: dim 1, vdim -1\np+q-6,\n884b2q-569bq2+110q3-2080b2+3700bq-867q2-6300b+2810q-4164,\n15912b3-6752bq2+1601q3+10712b2+53824bq-14076q2-111528b+53180q-83544,\n10818q4+706420b2q-241449bq2-67650q3-2471040b2+2397876bq-87027q2-5299164b+954714q-1420164,\n55bq3-13q4-656bq2+165q3+2364bq-838q2-2736b+2076q-2016\n// ** redefining J (nent \"+string(i)+\": dim \"+string(dim(J))+\", vdim \"+string(vdim(J))); print(J);)\ncomponent 2: dim 2, vdim -1\np-q,\n4b2q4-48b2q3+192b2q2-3q4-288b2q+12q3+144b2-12q2", "5|D=a+d-1": "DIM 0\ncomponent 1: dim 1, vdim -1\np-q,\nq2+12b-6,\n4b2+2bq-10b-2q+5", "0|generic": "DIM 1\ncomponent 1: dim 2, vdim -1\n2p+2q-1,\n12q2-b-6q+1", "1|generic": "DIM 1\ncomponent 1: dim 2, vdim -1\nb2-6bp+12p2-6bq+12pq+12q2+3b-12p-6q+3,\n24pq2-2bq+b-2p-2q+1,\n12p2q+bp-6p2-12pq+5p+2q-1,\n4bpq-4p2-2bq+4q2+b+2p-2q", "2|generic": "DIM 1\ncomponent 1: dim 2, vdim -1\nb2-6bp+12p2-6bq+12pq+12q2+3b-6p-12q+3,\n12pq2+bq-12pq-6q2+2p+5q-1,\n24p2q-2bp+b-2p-2q+1,\n4bpq-2bp+4p2-4q2+b-2p+2q", "3|generic": "DIM 1\ncomponent 1: dim 2, vdim -1\np+q-6,\n2bq2-12bq+q2+12b-6q+12", "4|generic": "DIM 1\ncomponent 1: dim 2, vdim -1\n2p+2q-1,\n12q2+b-6q+1", "5|generic": "DIM 1\ncomponent 1: dim 2, vdim -1\np-q,\n4b2q6-72b2q5+528b2q4+24bq5+3q6-2016b2q3-264bq4-30q5+4176b2q2+1008bq3+120q4-4320b2q-1584bq2-216q3+1728b2+864bq+144q2"}

==> anc/code/m1/fix_ord22p.py <==
# Repair 1 (exact): ordinary (2,2) patterns, stratum by stratum.  Lines at infinity parametrised rationally (valid: a,d>0,
# a,d!=1); the four finite lines use the polynomial conditions H_L(z)=0 (no division by A_L or A_L-1).
# Strata: generic (saturated by the three exceptional factors) and Delta=a, Delta=d, Delta=a+d-1 (equation added).
exec(open('m1/fix_common.py').read())
exec(open('m1/sing_gen.py').read().split("good=json.load(open('m1/enum_good.json'))")[0])
import time, sys
p_,q_=sp.symbols('p q'); a_,b_,d_,B_,C_,r_ = sp.symbols('a b d B C r')
def par(roots, s):
    if roots=={'0','oo'}: return (12*s**2, s)
    if roots=={'-1','oo'}: return (-12*s**2+12*s-2, s)
    return (-s**2/(2*(s**2-6*s+6)), -s/(2*(s**2-6*s+6)))
def S(e): return str(sp.expand(e)).replace('**','^')
GEN2=[('0','-1'),('0','oo'),('-1','oo')]
pats=[]
for combo in itertools.product(*[GEN2]*6):
    c=dict(zip(LV+LH,combo)); RV,basis=exact_kernel(2,2,c)
    if nonzero_on_all_lines(RV,basis): pats.append(c)
STRATA=['generic','D=a','D=d','D=a+d-1']
ONLY=sys.argv[1:] if len(sys.argv)>1 else STRATA
try: OUT=json.load(open('m1/fix_ord22p.json'))
except Exception: OUT={}
T0=time.time()
for i,c in enumerate(pats):
    for st in ONLY:
        key=f'{i}|{st}'
        if key in OUT and OUT[key]!='TIMEOUT': continue
        if time.time()-T0>230: break
        T=time.time()
        ta,tB = par(set(c['Y=oo']), p_); td,tC = par(set(c['X=oo']), q_)
        rt = sp.Rational(1,12) if 'oo' in c['Y=oo'] else sp.Rational(1,24)+tB**2/(2*ta)
        sub={a_:ta, B_:tB, d_:td, C_:tC, r_:rt}
        eqs=[]
        if 'oo' not in c['X=oo']: eqs.append(num((sp.Rational(1,24)+tC**2/(2*td)) - rt))
        for L in ('Y=0','Y=-1','X=0','X=-1'):
            A_,be_,rho_=LINES[L]; H=N1(A_,be_,Z)-rho_*(A_+Z)**3
            for x in c[L]:
                if st=='generic':     # A_L not in {0,1}: divide (v-values), legitimate on this stratum
                    v = sp.Rational(1,24) if x=='oo' else (be_**2/(2*A_) if x=='0' else N1(A_,be_,-1)/(A_-1)**3)
                    e = rho_ - v
                else:
                    e = (sp.Rational(1,24)-rho_) if x=='oo' else H.subs(Z,int(x))
                eqs.append(num(sp.together(e.subs(sub))))
        eqs=[S(e) for e in eqs if e!=0]
        den = sp.numer(sp.together(ta*td*(ta-1)*(td-1)*(ta*td-b_**2)))
        extra = ('*(p^2-6*p+6)' if set(c['Y=oo'])=={'0','-1'} else '') + ('*(q^2-6*q+6)' if set(c['X=oo'])=={'0','-1'} else '')
        exc=[sp.numer(sp.together(ta*td-b_**2-ta)), sp.numer(sp.together(ta*td-b_**2-td)), sp.numer(sp.together(ta*td-b_**2-ta-td+1))]
        if st=='generic': sat=''.join(f"*({S(e)})" for e in exc); addeq=[]
        else: sat=''; addeq=[S(exc[STRATA.index(st)-1])]
        script=('LIB "primdec.lib"; ring R=0,(t,b,p,q),dp;\nideal I='+",\n".join(eqs+addeq)+f",\n t*b*({S(den)}){extra}{sat}-1;\n"
                'ideal G=std(I); if (G[1]==1) {print("EMPTY");} else { print("DIM "+string(dim(G))); ideal E=eliminate(G,t); list L=minAssGTZ(E); int i;'
                ' for(i=1;i<=size(L);i++){ ideal J=std(L[i]); print("component "+string(i)+": dim "+string(dim(J))+", vdim "+string(vdim(J))); print(J);} }\nquit;\n')
        o=singular(script, 60); OUT[key]=o; json.dump(OUT,open('m1/fix_ord22p.json','w'))
        print(f"pattern {i} [{st}]: top {c['Y=oo']}, right {c['X=oo']} ->", o[:500].replace('\n',' '), f"({time.time()-T:.0f}s)", flush=True)


==> anc/code/m1/fix_ordinary.py <==
# Repair 1: ordinary-root patterns (all roots simple, in {0,-1,oo}) for b != 0, a,d != 1, with POLYNOMIAL rho-conditions
# H_L(z) = 0 (no division by A or A-1), saturated only by a b d (a-1)(d-1) Delta.  Retains Delta=a, Delta=d, Delta=a+d-1.
exec(open('m1/fix_common.py').read())
exec(open('m1/sing_gen.py').read().split("good=json.load(open('m1/enum_good.json'))")[0])
GEN=[('0',),('-1',),('oo',)]; GEN2=[('0','-1'),('0','oo'),('-1','oo')]
pats=[]
for (w,h) in ((1,1),(1,2),(2,1),(2,2)):
    opts={L:(GEN if (h if L.startswith('X') else w)==1 else GEN2) for L in LV+LH}
    for combo in itertools.product(*[opts[L] for L in LV+LH]):
        c=dict(zip(LV+LH,combo)); RV,basis=exact_kernel(w,h,c)
        if nonzero_on_all_lines(RV,basis): pats.append(((w,h),c,basis))
print(f"ordinary patterns with a G nonzero on all six lines: {len(pats)}  (by bidegree: {[ (wh, sum(1 for p in pats if p[0]==wh)) for wh in ((1,1),(1,2),(2,1),(2,2))]})")
res=[]
for (wh,c,basis) in pats:
    eqs=[]
    for L,toks in c.items():
        A_,be_,rho_=LINES[L]; H=N1(A_,be_,Z)-rho_*(A_+Z)**3
        for x in toks:
            eqs.append(num(sp.Rational(1,24)-rho_) if x=='oo' else num(H.subs(Z,int(x))))
    eqs=[str(e).replace('**','^') for e in eqs if e!=0]
    o=singular("ring R=0,(t,r,B,C,b,a,d),dp; option(redSB);\nideal I="+",\n".join(eqs)+",\n t*a*b*d*(a-1)*(d-1)*(a*d-b^2)-1;\nideal G=slimgb(I); if (G[1]==1) {print(\"EMPTY\");} else {print(\"DIM \"+string(dim(G))); print(eliminate(G,t));}\nquit;\n", 120)
    Gs=[str(G_poly(wh[0],wh[1],v)) for v in basis]
    res.append((wh,c,Gs,o)); print(wh, {k:v for k,v in c.items()}, "G basis:", Gs[:3], "->", o[:120].replace('\n',' '), flush=True)
json.dump(res, open('m1/fix_ordinary.json','w'))


==> anc/code/m1/fix_pat1.py <==
import subprocess
I = "b2-6*b*p+12*p2-6*b*q+12*p*q+12*q2+3*b-12*p-6*q+3, 24*p*q2-2*b*q+b-2*p-2*q+1, 12*p2*q+b*p-6*p2-12*p*q+5*p+2*q-1, 4*b*p*q-4*p2-2*b*q+4*q2+b+2*p-2*q"
I = I.replace('b2','b^2').replace('p2','p^2').replace('q2','q^2')
script = f'''LIB "normal.lib"; LIB "primdec.lib"; ring R=0,(b,p,q),dp; ideal I={I};
ideal E=eliminate(std(I),b); print("plane curve in (p,q):"); print(E);
ring S=0,(p,q),dp; ideal E=imap(R,E); poly f=E[1]; print("factorisation:"); print(factorize(f)); print("genus: "+string(genus(ideal(f))));
quit;'''
print(subprocess.run(["Singular","-q"],input=script,capture_output=True,text=True,timeout=120).stdout)


==> anc/code/m1/fix_points.py <==
import json, re, sympy as sp, cypari2, itertools
exec(open('m1/fix_common.py').read())
pari.allocatemem(3000*10**6)
src=open('rect.py').read().split("# a common factor")[0]
exec(src.split("\n",2)[2].replace("pari('FL4 = formalells(4)')","pari('FL5 = formalells(5)')"))
OUT=json.load(open('m1/fix_ord22p.json'))
GEN2=[('0','-1'),('0','oo'),('-1','oo')]
pats=[]
for combo in itertools.product(*[GEN2]*6):
    c=dict(zip(LV+LH,combo)); RV,basis=exact_kernel(2,2,c)
    if nonzero_on_all_lines(RV,basis): pats.append(c)
p_,q_,b_=sp.symbols('p q b')
def par(roots, s):
    if roots=={'0','oo'}: return (12*s**2, s)
    if roots=={'-1','oo'}: return (-12*s**2+12*s-2, s)
    return (-s**2/(2*(s**2-6*s+6)), -s/(2*(s**2-6*s+6)))
for key,o in sorted(OUT.items()):
    i,st=key.split('|'); c=pats[int(i)]
    if o.startswith('EMPTY') or o=='TIMEOUT': print(key, o[:20]); continue
    comps=[blk for blk in re.split(r'component \d+: dim \d+, vdim -?\d+', o)[1:]]
    pts=[]
    for blk in comps:
        gens=[g.strip() for g in re.sub(r'// \*\*.*','',blk).replace('\n','').split(',') if g.strip()]
        def conv(g):
            g=re.sub(r'([bpq])(\d+)', r'\1**\2', g)
            for _ in range(3):
                g=re.sub(r'(\d)([bpq])', r'\1*\2', g); g=re.sub(r'([bpq])([bpq])', r'\1*\2', g); g=re.sub(r'(\*\*\d+)([bpq])', r'\1*\2', g)
            return g
        try: sol=sp.solve([sp.sympify(conv(g)) for g in gens],[b_,p_,q_],dict=True)
        except Exception as e: sol=[]
        for s_ in sol:
            if all(v.is_rational for v in s_.values()) and len(s_)==3: pts.append(s_)
    res=[]
    for s_ in pts:
        ta,tB=par(set(c['Y=oo']),p_); td,tC=par(set(c['X=oo']),q_)
        a,B,d,C,b=[sp.nsimplify(x.subs(s_)) for x in (ta,tB,td,tC,b_)]
        adm = a>0 and d>0 and a*d-b**2>0 and b!=0 and a!=1 and d!=1
        g='-'
        if adm:
            for j in (2,3): pari(f'Q{j} = PsiL(FL5[{j}],{a},{b},{d},1,{B},{C})')
            g=str(pari('factor(gcd(Q2,Q3))'))
        res.append(((a,b,d,B,C),adm,g))
    print(key, "rational points:", [(str(r[0]), 'admissible' if r[1] else 'inadmissible', r[2]) for r in res] or 'none')


==> anc/code/m1/fix_pos.json <==
[[0, "special", "W + V", "MISSES (all coefficients of one sign)"], [1, "special", "W + (-V - 1)", "MEETS (sign change at X=2: G(X,1/2)>0, G(X,2)<0)"], [2, "special", "V*W + 1", "MISSES (all coefficients of one sign)"], [3, "special", "V*W - 2", "MEETS (sign change at X=1: G(X,3)>0, G(X,1)<0)"], [4, "special", "(V + 1)*W - 1", "MEETS (sign change at X=1/2: G(X,2)>0, G(X,1/2)<0)"], [5, "special", "W + (-V + 1)", "MEETS (sign change at X=1: G(X,1)>0, G(X,3)<0)"], [6, "special", "V*W + (V - 1)", "MEETS (sign change at X=1: G(X,1)>0, G(X,1/3)<0)"], [7, "special", "(V + 1)*W + (V - 1)", "MEETS (sign change at X=1/2: G(X,1)>0, G(X,1/4)<0)"], [8, "special", "V*W^2 + (V^2 + 5*V + 1)*W + V", "MISSES (all coefficients of one sign)"], [9, "special", "2*V*W^2 + (V^2 + 3*V + 4)*W + (V^2 - V)", "MEETS (sign change at X=1/100: G(X,1)>0, G(X,1/2)<0)"], [10, "special", "2*V*W^2 + (2*V^2 + 5*V + 1)*W + (-V + 1)", "MEETS (sign change at X=1/100: G(X,1)>0, G(X,2)<0)"], [11, "special", "(V + 1)*W^2 + (4*V^2 + 8*V + 2)*W + (-V + 1)", "MEETS (sign change at X=1/100: G(X,1)>0, G(X,2)<0)"], [12, "a1", "(V + 1)*W + V", "MISSES (all coefficients of one sign)"], [13, "a1", "W + (V + 1)", "MISSES (all coefficients of one sign)"], [14, "a1", "V*W + (V + 1)", "MISSES (all coefficients of one sign)"], [15, "a1", "(V + 1)*W + 1", "MISSES (all coefficients of one sign)"], [16, "aa1", "(V + 1)*W + V", "MISSES (all coefficients of one sign)"], [17, "aa1", "W + (V + 1)", "MISSES (all coefficients of one sign)"], [18, "aa1", "V*W + (V + 1)", "MISSES (all coefficients of one sign)"], [19, "aa1", "(V + 1)*W + 1", "MISSES (all coefficients of one sign)"]]

==> anc/code/m1/fix_pos.py <==
import json, itertools
from fractions import Fraction as Fr
exec(open('m1/fix_common.py').read())
todo=json.load(open('m1/fix_todo.json')); cls=[]
grid=[Fr(i,j) for i in range(1,41) for j in (1,2,3,4,5,7,8,10,16,100)]
for idx,(case,wh,c,dim,why) in enumerate(todo):
    if case=='b0': continue
    RV,basis=exact_kernel(wh[0],wh[1],c); G=G_poly(wh[0],wh[1],basis[0])
    coeffs=[]; w,h=wh
    for i in range(w+1):
        for k in range(h+1):
            coeffs.append(Fr(str(pari.polcoef(pari.polcoef(G,i,'W'),k,'V'))))
    nz=[x for x in coeffs if x!=0]
    if all(x>0 for x in nz) or all(x<0 for x in nz): verdict='MISSES (all coefficients of one sign)'
    else:
        # certified sign change on a vertical segment X = x0, Y in (0, oo)
        verdict=None
        for x0 in grid:
            g=pari.subst(G,'W',pari(str(x0)))
            vals=[(y,Fr(str(pari.subst(g,'V',pari(str(y)))))) for y in grid[:200]]
            pos=[y for y,v in vals if v>0]; neg=[y for y,v in vals if v<0]
            if pos and neg: verdict=f'MEETS (sign change at X={x0}: G(X,{pos[0]})>0, G(X,{neg[0]})<0)'; break
        verdict = verdict or 'UNDECIDED'
    cls.append((idx,case,str(G),verdict)); print(idx, case, wh, G, '->', verdict)
json.dump(cls, open('m1/fix_pos.json','w'))


==> anc/code/m1/fix_run.py <==
import json, time, sympy as sp
exec(open('m1/fix_common.py').read())
todo=json.load(open('m1/fix_todo.json'))
# --- b=0 families: parameter ideals from b0_results must have no real points
key=lambda wh,c: json.dumps([list(wh),{k:list(v) for k,v in c.items()}],sort_keys=True)
b0c=json.load(open('m1/b0_combos.json')); b0r=json.load(open('m1/b0_results.json')); im={key(x[0],x[1]):i for i,x in enumerate(b0c)}
for (case,wh,c,dim,why) in todo:
    if case!='b0': continue
    i=im[key(wh,c)]; I=b0r[str(i)]
    has = any(g.replace(' ','') in ('a2-a+1','d2-d+1') for g in I.replace('\n','').split(','))
    print(f"b0 family {i}: parameter ideal contains a^2-a+1 or d^2-d+1: {has}  ({I[:80].replace(chr(10),' ')})")
# --- the other 20: rho-system (polynomial conditions), then divisibility if nonempty
exec(open('m1/sing_gen.py').read().split("systems=[]")[0].replace("good=json.load(open('m1/enum_good.json'))","").replace('QUAD','QUADS'))
LE={}
src1=open('m1/a1_sing.py').read().split("combos=json.load")[0]
ns1={}; exec(src1, ns1); LE['a1']=(ns1['line_eqs1'], "t,r,B,C,b,d", "t*b*d*(d-1)*(d-b^2)-1", "substvec(PsiGenJ(2,1,bb,dd,1),[bb,dd,B1,B2],[b,d,B,C])", ns1)
ns2={}; exec(open('m1/aa1_sing.py').read().split("combos=json.load")[0], ns2); LE['aa1']=(ns2['leqs'], "t,r,B,C,b", "t*b*(1-b^2)-1", "substvec(PsiGenJ(2,1,bb,1,1),[bb,B1,B2],[b,B,C])", ns2)
LE['special']=(line_eqs, "t,r,B,C,b,a,d", "t*a*b*d*(a-1)*(d-1)*(a*d-b^2)-1", "substvec(PsiGenJ(2,aa,bb,dd,1),[aa,bb,dd,B1,B2],[a,b,d,B,C])", None)
import sys
SKIP=int(sys.argv[1]) if len(sys.argv)>1 else 0
for idx,(case,wh,c,dim,why) in enumerate(todo):
    if case=='b0' or idx<SKIP: continue
    print('#',idx,end=' ')
    fn,vars_,sat,psi,ns = LE[case]
    eqs=[]
    for L,toks in c.items(): eqs += fn(L,toks)
    eqs=[e for e in eqs if e!='0']
    o=singular(f"ring R=0,({vars_}),dp; option(redSB);\nideal I="+(",\n".join(eqs)+",\n" if eqs else "")+f" {sat};\nideal G=slimgb(I); if (G[1]==1) {{print(\"EMPTY\");}} else {{print(\"DIM \"+string(dim(G))); print(eliminate(G,t));}}\nquit;\n", 60)
    RV,basis=exact_kernel(wh[0],wh[1],c)
    G=G_poly(wh[0],wh[1],basis[0])
    if o.startswith('EMPTY'): print(f"{case} {wh} G={G}: rho-system EMPTY", flush=True); continue
    # decisive: G | Psi_2  <=>  Res_X(G, Psi_2) == 0 identically in Y  (G irreducible)
    pari(f'P2 = {psi}; RR = polresultant({G}, P2, W); cs = if(RR==0,[0],vector(poldegree(RR,V)+1,i,polcoef(RR,i-1,V)))')
    divs=[str(x).replace(' ','') for x in pari('cs') if str(x)!='0']
    o2=singular(f"ring R=0,({vars_}),dp; option(redSB);\nideal I="+",\n".join(eqs+divs)+f",\n {sat};\nideal G=slimgb(I); if (G[1]==1) {{print(\"EMPTY\");}} else {{print(\"DIM \"+string(dim(G))); print(eliminate(G,t));}}\nquit;\n", 120)
    print(f"{case} {wh} G={G}: rho-system nonempty; with G | Psi_2 -> {o2[:200].replace(chr(10),' ')}", flush=True)


==> anc/code/m1/fix_status.py <==
import json
exec(open('m1/fix_common.py').read())
key=lambda wh,c: json.dumps([list(wh),{k:list(v) for k,v in c.items()}],sort_keys=True)
def idx_map(path): return {key(x[0],x[1]):i for i,x in enumerate(json.load(open(path)))}
report={}
# special (b!=0, a,d!=1)
ex=json.load(open('m1/fix_enum_special.json')); im=idx_map('m1/enum_good.json')
sel=set(json.load(open('m1/sing_selected.json'))); sres=json.load(open('m1/sing_results.json'))
todo=[]
for (wh,c,dim) in ex:
    k=key(wh,c)
    if k not in im: todo.append(('special',wh,c,dim,'(1,1) special: rerun')); continue
    i=im[k]
    if i in sel:
        st=sres.get(str(i),'?').split()[0]
        if st in ('EMPTY',): continue
        continue   # DIM/TIMEOUT cases were settled by hand arguments on the parameter ideal (chart-independent)
    RV,basis=exact_kernel(wh[0],wh[1],c)
    if dim==1:
        G=G_poly(wh[0],wh[1],basis[0]); F=pari.factor(G)
        if int(pari.matsize(F)[0])>1 or int(F[1][0])>1: continue           # exactly reducible
        todo.append(('special',wh,c,dim,'explicit irreducible, not run (sampled positivity)'))
    else:
        g=G_poly(wh[0],wh[1],basis[0])
        for v in basis[1:]: g=pari.gcd(g,G_poly(wh[0],wh[1],v))
        if pari.poldegree(g,'W')+pari.poldegree(g,'V')>0: continue           # every member divisible by g
        todo.append(('special',wh,c,dim,'family without common factor, not run'))
# a=1 and a=d=1: sampled MISSES and uncertified REDUCIBLE among exact patterns
for case,combos,div in (('a1','m1/a1_combos.json','m1/a1_divide.json'),('aa1','m1/aa1_combos.json','m1/aa1_divide.json')):
    ex=json.load(open(f'm1/fix_enum_{case}.json')); im=idx_map(combos); dv=json.load(open(div))
    for (wh,c,dim) in ex:
        i=im[key(wh,c)]; st=dv.get(str(i),'')
        if st.startswith('MISSES'): todo.append((case,wh,c,dim,'sampled positivity'))
        elif st.startswith('REDUCIBLE'):
            RV,basis=exact_kernel(wh[0],wh[1],c)
            if dim==1:
                F=pari.factor(G_poly(wh[0],wh[1],basis[0]))
                if int(pari.matsize(F)[0])>1 or int(F[1][0])>1: continue
            else:
                g=G_poly(wh[0],wh[1],basis[0])
                for v in basis[1:]: g=pari.gcd(g,G_poly(wh[0],wh[1],v))
                if pari.poldegree(g,'W')+pari.poldegree(g,'V')>0: continue
            todo.append((case,wh,c,dim,'reducibility not certified'))
# b=0: families in the divisibility stage (chart issue)
ex=json.load(open('m1/fix_enum_b0.json')); im=idx_map('m1/b0_combos.json'); dv={int(k):v for k,v in json.load(open('m1/b0_divide.json')).items()}
for (wh,c,dim) in ex:
    i=im[key(wh,c)]
    if i in dv and dim>=2: todo.append(('b0',wh,c,dim,'family: single chart in divisibility'))
from collections import Counter
print("cases needing new work:", Counter((t[0],t[4]) for t in todo))
json.dump(todo, open('m1/fix_todo.json','w'))


==> anc/code/m1/fix_tangent.py <==
import cypari2
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('''Rone(av,bv,dv,mv) = my(Ht=[av+'W, mv*bv; mv*bv, mv*dv+mv*'V], adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]], det=matdet(Ht), gam=[B1+'W/2, B2+mv*'V/2]~);
   PsiGenJ(1,av,bv,dv,mv) + det^2 * (gam~*adj*gam)/2''')
# tangency of XY=1 with the conic: q(X) = dX^2+(Delta+1)X+a has a double root  <=>  (Delta+1)^2 = 4ad
pari('a = tt*u; d = tt/u')
for sgn, root, name in ((1,'-1','b = t-1 (u=1 forced by Qhat)'), (-1,'-u','b = 1-t')):
    pari(f'b = {sgn}*(tt-1); f = Rone(a,b,d,1) - r*((a+W)*(d+V)-b^2)^3')
    pari('S = numerator(subst(f, V, 1/W)*W^3)')
    if sgn==1: pari('S = subst(S, u, 1)')
    pari(f'Q = S/(W-({root}))^2; ok = (type(Q)!="t_RFRAC"); val = subst(Q, W, {root})')
    print(f"{name}: (X-root)^2 divides X^3 f_r(X,1/X): {pari('ok')}; value of the quotient at the root: {pari('factor(val)')}")
print("check b=t-1 branch: Qhat(-u) with kappa=-u equals 2u(u-1):",
      pari('my(Qh = d*(d-1)*k^3 + b*(2*d-1+b)*k^2 + b*(2*a-1+b)*k + a*(a-1)); b = tt-1; factor(subst(substvec(Qh,[a,d],[tt*u,tt/u]), k, -u))'))


==> anc/code/m1/fix_todo.json <==
[["special", [1, 1], {"X=0": ["0"], "X=-1": ["1"], "X=oo": ["oo"], "Y=0": ["0"], "Y=-1": ["1"], "Y=oo": ["oo"]}, 1, "(1,1) special: rerun"], ["special", [1, 1], {"X=0": ["-1"], "X=-1": ["-2"], "X=oo": ["oo"], "Y=0": ["1"], "Y=-1": ["0"], "Y=oo": ["oo"]}, 1, "(1,1) special: rerun"], ["special", [1, 1], {"X=0": ["oo"], "X=-1": ["1"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["1"], "Y=oo": ["0"]}, 1, "(1,1) special: rerun"], ["special", [1, 1], {"X=0": ["oo"], "X=-1": ["-2"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["-2"], "Y=oo": ["0"]}, 1, "(1,1) special: rerun"], ["special", [1, 1], {"X=0": ["oo"], "X=-1": ["-2"], "X=oo": ["-1"], "Y=0": ["1"], "Y=-1": ["oo"], "Y=oo": ["0"]}, 1, "(1,1) special: rerun"], ["special", [1, 1], {"X=0": ["1"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["-1"], "Y=-1": ["-2"], "Y=oo": ["oo"]}, 1, "(1,1) special: rerun"], ["special", [1, 1], {"X=0": ["1"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["-2"], "Y=oo": ["-1"]}, 1, "(1,1) special: rerun"], ["special", [1, 1], {"X=0": ["1"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["1"], "Y=-1": ["oo"], "Y=oo": ["-1"]}, 1, "(1,1) special: rerun"], ["special", [2, 2], {"X=0": ["0", "oo"], "X=-1": ["q3"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q3"], "Y=oo": ["0", "oo"]}, 1, "explicit irreducible, not run (sampled positivity)"], ["special", [2, 2], {"X=0": ["1", "0"], "X=-1": ["-2", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["q+"], "Y=oo": ["-1", "oo"]}, 1, "explicit irreducible, not run (sampled positivity)"], ["special", [2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["q-"], "Y=oo": ["0", "oo"]}, 1, "explicit irreducible, not run (sampled positivity)"], ["special", [2, 2], {"X=0": ["1", "oo"], "X=-1": ["-2", "0"], "X=oo": ["-1", "oo"], "Y=0": ["-1", "-1"], "Y=-1": ["1", "oo"], "Y=oo": ["0", "oo"]}, 1, "explicit irreducible, not run (sampled positivity)"], ["a1", [1, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["0"], "Y=-1": ["oo"], "Y=oo": ["-1"]}, 1, "sampled positivity"], ["a1", [1, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["oo"]}, 1, "sampled positivity"], ["a1", [1, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["-1"]}, 1, "sampled positivity"], ["a1", [1, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["0"]}, 1, "sampled positivity"], ["aa1", [1, 1], {"X=0": ["0"], "X=-1": ["oo"], "X=oo": ["-1"], "Y=0": ["0"], "Y=-1": ["oo"], "Y=oo": ["-1"]}, 1, "sampled positivity"], ["aa1", [1, 1], {"X=0": ["-1"], "X=-1": ["0"], "X=oo": ["oo"], "Y=0": ["-1"], "Y=-1": ["0"], "Y=oo": ["oo"]}, 1, "sampled positivity"], ["aa1", [1, 1], {"X=0": ["-1"], "X=-1": ["oo"], "X=oo": ["0"], "Y=0": ["oo"], "Y=-1": ["0"], "Y=oo": ["-1"]}, 1, "sampled positivity"], ["aa1", [1, 1], {"X=0": ["oo"], "X=-1": ["0"], "X=oo": ["-1"], "Y=0": ["-1"], "Y=-1": ["oo"], "Y=oo": ["0"]}, 1, "sampled positivity"], ["b0", [2, 2], {"X=0": ["0", "-1"], "X=-1": ["0", "oo"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["0", "oo"], "Y=oo": ["-1", "oo"]}, 3, "family: single chart in divisibility"], ["b0", [2, 2], {"X=0": ["0", "-1"], "X=-1": ["-1", "oo"], "X=oo": ["0", "oo"], "Y=0": ["0", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["-1", "oo"]}, 3, "family: single chart in divisibility"], ["b0", [2, 2], {"X=0": ["0", "oo"], "X=-1": ["0", "-1"], "X=oo": ["-1", "oo"], "Y=0": ["0", "-1"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "oo"]}, 3, "family: single chart in divisibility"], ["b0", [2, 2], {"X=0": ["0", "oo"], "X=-1": ["-1", "oo"], "X=oo": ["0", "-1"], "Y=0": ["0", "oo"], "Y=-1": ["-1", "oo"], "Y=oo": ["0", "-1"]}, 3, "family: single chart in divisibility"], ["b0", [2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "-1"], "X=oo": ["0", "oo"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "-1"], "Y=oo": ["0", "oo"]}, 3, "family: single chart in divisibility"], ["b0", [2, 2], {"X=0": ["-1", "oo"], "X=-1": ["0", "oo"], "X=oo": ["0", "-1"], "Y=0": ["-1", "oo"], "Y=-1": ["0", "oo"], "Y=oo": ["0", "-1"]}, 3, "family: single chart in divisibility"]]

==> anc/code/m1/gen22.py <==
# Generic stratum, bidegree (2,2): Gamma passes through the 3x3 grid {0,-1,oo}^2 minus a permutation.
# Gamma | f_r forces, on each rank-one line, rho_L = v_z(A_L,beta_L) for both roots z of Gamma on L.
import sympy as sp, itertools, time
a,b,d,B,C,r,t = sp.symbols('a b d B C r t')
def N1(A,be,Z): return (Z**3 + (3*A**2+(12*be-3)*A+12*be**2-12*be+2)*Z**2 + (-2*A**3+(12*be+6)*A**2+(24*be**2-12*be-3)*A)*Z + 12*A**2*be**2)/24
def v(z,A,be):
    if z=='0': return be**2/(2*A)
    if z=='oo': return sp.Rational(1,24)
    return N1(A,be,-1)/(A-1)**3
Dl = a*d-b**2
lines = {  # name: (pair A, pair beta, rho)
 'Y=0':  (Dl/d, B-b*C/d, r - C**2/(2*d)),
 'Y=oo': (a, B, r - sp.Rational(1,24)),
 'Y=-1': (a - b**2/(d-1), B - b*(C-sp.Rational(1,2))/(d-1), r - (12*C**2-12*C+2*d+1)/(24*(d-1))),
 'X=0':  (Dl/a, C-b*B/a, r - B**2/(2*a)),
 'X=oo': (d, C, r - sp.Rational(1,24)),
 'X=-1': (d - b**2/(a-1), C - b*(B-sp.Rational(1,2))/(a-1), r - (12*B**2-12*B+2*a+1)/(24*(a-1))) }
vals = ['0','-1','oo']
nondeg = a*d*b*Dl*(a-1)*(d-1)*(Dl/d-1)*(Dl/a-1)*(a-b**2/(d-1)-1)*(d-b**2/(a-1)-1)
results=[]
for perm in itertools.permutations(vals):
    sigma = dict(zip(vals, perm))                    # missing point on vertical line X=c is (c, sigma[c])
    eqs=[]
    for c in vals:                                    # vertical lines: roots in Y
        L = {'0':'X=0','-1':'X=-1','oo':'X=oo'}[c]; A_,be_,rho_ = lines[L]
        for e in vals:
            if e != sigma[c]: eqs.append(sp.numer(sp.together(rho_ - v(e,A_,be_))))
    inv = {v_:k for k,v_ in sigma.items()}
    for e in vals:                                    # horizontal lines: roots in X
        L = {'0':'Y=0','-1':'Y=-1','oo':'Y=oo'}[e]; A_,be_,rho_ = lines[L]
        for c in vals:
            if c != inv[e]: eqs.append(sp.numer(sp.together(rho_ - v(c,A_,be_))))
    T=time.time()
    G = sp.groebner(eqs + [sp.numer(sp.together(t*nondeg)) - 1], t, r, B, C, a, b, d, order='lex')
    res = 'empty' if list(G)==[1] else [g for g in G if not g.has(t)]
    results.append((perm,res))
    print(f"pattern sigma={perm}: {'no solutions' if res=='empty' else res}   ({time.time()-T:.0f}s)", flush=True)


==> anc/code/m1/gen22_check.py <==
import cypari2
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
src=open('rect.py').read().split("# a common factor")[0]
exec(src.split("\n",2)[2].replace("pari('FL4 = formalells(4)')","pari('FL5 = formalells(5)')"))
for P in (("4/3","-2/3","4/3","1/3","1/3"), ("4/3","-1/3","1/3","1/3","1/6"), ("1","1","4","1/2","1"), ("1","1/2","1","1/2","1/2")):
    a,b,d,B,C = P
    for j in (2,3,4): pari(f'Q{j} = PsiL(FL5[{j}],{a},{b},{d},1,{B},{C})')
    g = pari('factor(gcd(gcd(Q2,Q3),Q4))'); g23 = pari('factor(gcd(Q2,Q3))')
    print(f"(a,b,d,B,C)=({a},{b},{d},{B},{C}): gcd(Psi2,Psi3) = {g23};  gcd(Psi2,Psi3,Psi4) = {g}")


==> anc/code/m1/gen22_dbg.py <==
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(6000*10**6)
exec(open('m1/gen22_symbolic.py').read().split("fams = [")[0].split("pari=cypari2.Pari(); pari.allocatemem(6000*10**6)\n")[1])
pari('tp = par01(1/2-q); rp = par01(q); av = tp[1]; Bv = tp[2]; dv = rp[1]; Cv = rp[2]; bv = -12*q^2+6*q-1; rr = 1/12')
print("av, bv, dv, Bv, Cv:", pari('[av,bv,dv,Bv,Cv]'))
pari('P2 = substvec(P2g,[aa,bb,dd,B1,B2],[av,bv,dv,Bv,Cv]); f = substvec(R1g - rr*Dg^3,[aa,bb,dd,B1,B2],[av,bv,dv,Bv,Cv])')
print("variables of P2:", pari('variables(P2)'), " deg_q:", pari('poldegree(P2,q)'), " f variables:", pari('variables(f)'))
pari('r2 = polresultant(subst(f,W,2), subst(P2,W,2), V)')
print("Res at X0=2: type", pari('type(r2)'), "; variables", pari('variables(r2)'), "; degree in q", pari('poldegree(numerator(r2),q)'))
print("check at q=1/5 against the earlier numeric gcd: Res value", pari('substvec(r2,[q],[1/5])') != 0)


==> anc/code/m1/gen22_fam4.py <==
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(6000*10**6)
exec(open('m1/gen22_symbolic.py').read().split("fams = [")[0].split("pari=cypari2.Pari(); pari.allocatemem(6000*10**6)\n")[1])
pari('Fb = (4*b^2 + 3)*q^6 + (-72*b^2 + 24*b - 30)*q^5 + (528*b^2 - 264*b + 120)*q^4 + (-2016*b^2 + 1008*b - 216)*q^3 + (4176*b^2 - 1584*b + 144)*q^2 + (-4320*b^2 + 864*b)*q + 1728*b^2')
print("Fb factors over Q:", pari('factor(Fb)'))
print("discriminant in b:", pari('factor(poldisc(Fb,b))'))
T=time.time()
pari('tp = par02(q); av = tp[1]; Bv = tp[2]; dv = av; Cv = Bv; rr = 1/24 + Bv^2/(2*av)')
pari('P2 = substvec(P2g,[aa,dd,B1,B2,bb],[av,dv,Bv,Cv,b]); f = substvec(R1g - rr*Dg^3,[aa,dd,B1,B2,bb],[av,dv,Bv,Cv,b])')
pari('Rx2 = numerator(polresultant(subst(f,W,2), subst(P2,W,2), V))'); print(f"Res at X0=2: degrees (q,b) = {pari('[poldegree(Rx2,q),poldegree(Rx2,b)]')}  ({time.time()-T:.0f}s)", flush=True)
pari('Rx3 = numerator(polresultant(subst(f,W,3), subst(P2,W,3), V))'); print(f"Res at X0=3 done ({time.time()-T:.0f}s)", flush=True)
pari('h2 = polresultant(Rx2, Fb, b); h3 = polresultant(Rx3, Fb, b); h = gcd(h2, h3)')
print(f"exceptional q on the curve: {pari('factor(h)')}  ({time.time()-T:.0f}s)")


==> anc/code/m1/gen22_families.py <==
import cypari2
from fractions import Fraction as Fr
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
src=open('rect.py').read().split("# a common factor")[0]
exec(src.split("\n",2)[2].replace("pari('FL4 = formalells(4)')","pari('FL5 = formalells(5)')"))
def par(roots, s):
    if roots==(0,1): return (f'12*({s})^2', f'({s})')
    if roots==(1,2): return (f'-12*({s})^2+12*({s})-2', f'({s})')
    if roots==(0,2): return (f'-({s})^2/(2*(({s})^2-6*({s})+6))', f'-({s})/(2*(({s})^2-6*({s})+6))')
fams = [ ("sigma=(0,2,1)", (0,1), (0,1), lambda q: (Fr(1,2)-q, q), lambda q: -12*q*q+6*q-1),
         ("sigma=(1,0,2)", (1,2), (1,2), lambda q: (Fr(1,2)-q, q), lambda q: 12*q*q-6*q+1),
         ("sigma=(2,1,0)", (0,2), (0,2), lambda q: (6-q, q), lambda q: -(q*q-6*q+12)/(2*(q*q-6*q+6))) ]
for (name, rt, rr, pq, bq) in fams:
    print(f"== {name}")
    for q in (Fr(1,5), Fr(-2,3), Fr(7,4), Fr(5,2)):
        p, q_ = pq(q); b = bq(q)
        Aa,Bb = par(rt, str(p)); Ad,Cc = par(rr, str(q_))
        a = pari(Aa); B = pari(Bb); d = pari(Ad); C = pari(Cc)
        Dl = pari(f'({a})*({d}) - ({b})^2')
        if b == 0: continue
        for j in (1,2,3): pari(f'Q{j} = PsiL(FL5[{j}],{a},{b},{d},1,{B},{C})')
        pari(f'Ht=[{a}+W, {b}; {b}, {d}+V]; adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]]; Dp=matdet(Ht); gam=[{B}+W/2, {C}+V/2]~; R1 = Q1 + Dp^2*(gam~*adj*gam)/2')
        r = pari('1/12') if 1 in rt else pari(f'1/24 + ({B})^2/(2*({a}))')
        pari(f'f = R1 - ({r})*Dp^3')
        g = pari('factor(gcd(gcd(f,Q2),Q3))')
        print(f"   q={q}: (a,b,d,B,C)=({a},{b},{d},{B},{C}), Delta={Dl}; gcd(f_r,Psi2,Psi3) = {g}")


==> anc/code/m1/gen22_param.py <==
import cypari2, itertools, time
pari=cypari2.Pari(); pari.allocatemem(4000*10**6)
pari('N1(A,be,Z) = (Z^3 + (3*A^2+(12*be-3)*A+12*be^2-12*be+2)*Z^2 + (-2*A^3+(12*be+6)*A^2+(24*be^2-12*be-3)*A)*Z + 12*A^2*be^2)/24')
pari('vz(z,A,be) = if(z==0, be^2/(2*A), if(z==1, 1/24, N1(A,be,-1)/(A-1)^3))')       # 0:'0', 1:'oo', 2:'-1'
def par(roots, s):   # rational parametrisation of the pair (A,beta) on the conic for the root set
    if roots=={0,1}: return (f'12*{s}^2', f'{s}')
    if roots=={2,1}: return (f'-12*{s}^2+12*{s}-2', f'{s}')
    if roots=={0,2}: return (f'-{s}^2/(2*({s}^2-6*{s}+6))', f'-{s}/(2*({s}^2-6*{s}+6))')
vals=[0,1,2]
for perm in itertools.permutations(vals):
    T=time.time()
    inv={v:k for k,v in enumerate(perm)}
    top_roots = {c for c in vals if perm[c]!=1}           # horizontal line Y=oo: X-values c with (c,oo) on Gamma
    right_roots = {e for e in vals if e!=perm[1]}          # vertical line X=oo: Y-values
    Aa,Bb = par(top_roots,'p'); Ad,Cc = par(right_roots,'q')
    pari(f'a = {Aa}; B = {Bb}; d = {Ad}; C = {Cc}')
    pari(f'rt = 1/24 + vz({min(top_roots, key=lambda z: z!=1) if 1 in top_roots else 0}, a, B)')
    pari('r = if(' + ('1' if 1 in top_roots else '0') + ', 1/12, 1/24 + vz(0,a,B))')
    extra = [] if 1 in right_roots else ['numerator(1/24 + vz(0,d,C) - r)']          # right line must give the same r
    pari('Dl = a*d-bb^2')
    pari('''LN = [ [Dl/d, B-bb*C/d, r - C^2/(2*d)], 0, [a - bb^2/(d-1), B - bb*(C-1/2)/(d-1), r - (12*C^2-12*C+2*d+1)/(24*(d-1))],
                  [Dl/a, C-bb*B/a, r - B^2/(2*a)], 0, [d - bb^2/(a-1), C - bb*(B-1/2)/(a-1), r - (12*B^2-12*B+2*a+1)/(24*(a-1))] ]''')
    eqs = list(extra)
    for c in vals:
        for e in vals:
            if e == perm[c]: continue
            if c != 1: eqs.append(f'numerator(LN[{ {0:4,2:6}[c] }][3] - vz({e},LN[{ {0:4,2:6}[c] }][1],LN[{ {0:4,2:6}[c] }][2]))')
            if e != 1: eqs.append(f'numerator(LN[{ {0:1,2:3}[e] }][3] - vz({c},LN[{ {0:1,2:3}[e] }][1],LN[{ {0:1,2:3}[e] }][2]))')
    pari('E = [' + ','.join(eqs) + ']; E = select(f->f!=0, E)')
    pari('bad = p*q*bb*(p^2-6*p+6)*(q^2-6*q+6)')
    pari('cl(f) = my(g); for(i=1,30, g=gcd(f,bad); if(type(g)!="t_POL", break); f=f/g); f')
    pari('E = [cl(f) | f<-E]; E = select(f->type(f)=="t_POL", E)')
    # eliminate bb: resultants of the lowest-degree equation in bb with the others
    pari('m = 10^9; for(i=1,#E, if(poldegree(E[i],bb)>0 && poldegree(E[i],bb)<m, m=poldegree(E[i],bb); piv=E[i]))')
    pari('R = [cl(if(poldegree(f,bb)==0, f, polresultant(piv,f,bb))) | f<-E]; R = select(f->type(f)=="t_POL" && f!=0, R)')
    pari('g = 0; for(i=1,#R, g = gcd(g, R[i]))')
    gdeg = pari('[poldegree(g,p), poldegree(g,q)]')
    msg = f"gcd in (p,q) of the eliminants has degrees {gdeg}"
    if int(gdeg[0])+int(gdeg[1])>0: msg += f": {pari('factor(g)')}"
    # (1) each factor of the common curve: substitute and test for a common b over Q(q)
    for fac in pari('my(F=factor(g),v=[]); for(k=1,matsize(F)[1], v=concat(v,[F[k,1]])); v'):
        if int(pari(f'poldegree({fac},p)'))==1:
            pari(f'ps = -polcoef({fac},0,p)/polcoef({fac},1,p); Es = [subst(f,p,ps) | f<-E]')
        elif int(pari(f'poldegree({fac},q)'))==1 and int(pari(f'poldegree({fac},p)'))==0:
            pari(f'qs = -polcoef({fac},0,q)/polcoef({fac},1,q); Es = [subst(f,q,qs) | f<-E]')
        else:
            pari(f'cf = {fac}; Es = [lift(Mod(f, cf)) | f<-E]')      # reduce modulo the conic in p; test gcd in bb over Q(q)[p]/(cf)
        pari('Es = select(f->f!=0, Es); gb = 0; for(k=1,#Es, gb = gcd(gb, Es[k]))')
        print(f"      on {fac}: all equations vanish identically: {pari('#Es==0')}; common factor in bb: {pari('if(#Es==0, 0, poldegree(gb,bb))')} ({pari('if(#Es==0 || poldegree(gb,bb)==0, \"-\", factor(gb))')})", flush=True)
    # (2) isolated points off the common curve: strip all powers of g, then resultants of coprime pairs
    pari('strip(f) = my(h); for(i=1,60, h = gcd(f,g); if(poldegree(h,p)+poldegree(h,q)==0, break); f = f/h); f')
    pari('R2 = [strip(f) | f<-R]; R2 = select(f->type(f)=="t_POL" && poldegree(f,p)+poldegree(f,q)>0, R2)')
    pari('g2 = 0; for(i=1,#R2, g2 = gcd(g2, R2[i]))')
    pari('cand = 0; for(i=1,#R2, for(k=i+1,#R2, my(u = gcd(R2[i],R2[k])); if(poldegree(u,p)+poldegree(u,q)==0, cand = gcd(cand, polresultant(R2[i],R2[k],q)))))')
    rat = pari('my(v=[]); if(cand!=0, my(F=factor(cand)); for(k=1,matsize(F)[1], if(poldegree(F[k,1],p)==1, v=concat(v,[-polcoef(F[k,1],0,p)/polcoef(F[k,1],1,p)])))); v')
    msg += f"; second common curve off g: {pari('poldegree(g2,p)+poldegree(g2,q)>0')}; isolated candidates polynomial is zero: {pari('cand==0')}; rational p: {rat}"
    print(f"sigma={perm}: {msg}", flush=True)
    for p0 in rat:
        pari(f'Ep = [subst(f,p,{p0}) | f<-E]; Ep = select(f->f!=0, Ep)')
        pari('m2 = 10^9; for(i=1,#Ep, if(poldegree(Ep[i],bb)>0 && poldegree(Ep[i],bb)<m2, m2=poldegree(Ep[i],bb); pv=Ep[i]))')
        pari('Rq = [if(poldegree(f,bb)==0, f, polresultant(pv,f,bb)) | f<-Ep]; gq = 0; for(i=1,#Rq, gq = gcd(gq, Rq[i]))')
        qs = pari('my(v=[]); if(gq!=0 && poldegree(gq,q)>0, my(F=factor(gq)); for(k=1,matsize(F)[1], if(poldegree(F[k,1],q)==1, v=concat(v,[-polcoef(F[k,1],0,q)/polcoef(F[k,1],1,q)])))); v')
        for q0 in qs:
            pari(f'Eb = [subst(subst(f,p,{p0}),q,{q0}) | f<-E]; Eb = select(f->f!=0, Eb); gb2 = 0; for(i=1,#Eb, gb2 = gcd(gb2, Eb[i]))')
            bs = pari('my(v=[]); if(gb2!=0 && poldegree(gb2,bb)>0, my(F=factor(gb2)); for(k=1,matsize(F)[1], if(poldegree(F[k,1],bb)==1, v=concat(v,[-polcoef(F[k,1],0,bb)/polcoef(F[k,1],1,bb)])))); v')
            for b0 in bs:
                pari(f'P = [subst(a,p,{p0}), {b0}, subst(d,q,{q0}), subst(B,p,{p0}), subst(C,q,{q0})]')
                print(f"      candidate p={p0}, q={q0}, b={b0}: (a,b,d,B,C) = {pari('P')}, Delta = {pari('P[1]*P[3]-P[2]^2')}", flush=True)



==> anc/code/m1/gen22_pari.py <==
import cypari2, itertools, time, sys
pari=cypari2.Pari(); pari.allocatemem(6000*10**6)
pari('N1(A,be,Z) = (Z^3 + (3*A^2+(12*be-3)*A+12*be^2-12*be+2)*Z^2 + (-2*A^3+(12*be+6)*A^2+(24*be^2-12*be-3)*A)*Z + 12*A^2*be^2)/24')
pari('vz(z,A,be) = if(z==0, be^2/(2*A), if(z==1, 1/24, N1(A,be,-1)/(A-1)^3))')     # z: 0 -> root 0, 1 -> root oo, 2 -> root -1
pari('Dl = a*d-b^2')
pari('''LN = [ [Dl/d, B-b*C/d, r - C^2/(2*d)], [a, B, r - 1/24], [a - b^2/(d-1), B - b*(C-1/2)/(d-1), r - (12*C^2-12*C+2*d+1)/(24*(d-1))],
             [Dl/a, C-b*B/a, r - B^2/(2*a)], [d, C, r - 1/24], [d - b^2/(a-1), C - b*(B-1/2)/(a-1), r - (12*B^2-12*B+2*a+1)/(24*(a-1))] ]''')
# index: horizontal lines 1:Y=0, 2:Y=oo, 3:Y=-1 ; vertical lines 4:X=0, 5:X=oo, 6:X=-1 ; grid values coded 0:'0', 1:'oo', 2:'-1'
pari('bad = a*d*b*(a-1)*(d-1)*numerator(Dl)*numerator(Dl-d)*numerator(Dl-a)*numerator(a*d-a-b^2-d+1)')
pari('clean(p) = my(g); if(p==0, return(0)); for(i=1,20, g = gcd(p, bad); if(poldegree(g,a)+poldegree(g,b)+poldegree(g,d)+poldegree(g,B)+poldegree(g,C)==0, break); p = p/g); p/content(p)')
pari('''elim(E, v) = my(P=[], piv, dm=10^9, R=[]); for(i=1,#E, if(poldegree(E[i],v)>0 && poldegree(E[i],v)<dm, dm=poldegree(E[i],v); piv=E[i]));
   if(dm==10^9, return(E)); for(i=1,#E, if(E[i]==piv, next); if(poldegree(E[i],v)==0, R=concat(R,[E[i]]), R=concat(R,[clean(polresultant(piv,E[i],v))]))); select(p->p!=0 && type(p)=="t_POL", R)''')
vals=[0,1,2]
for perm in itertools.permutations(vals):
    T=time.time()
    # vertical line for grid value c (c: 0 -> X=0 (4), 1 -> X=oo (5), 2 -> X=-1 (6)); horizontal e (0 -> Y=0 (1), 1 -> Y=oo (2), 2 -> Y=-1 (3))
    eqs=[]
    for c in vals:
        for e in vals:
            if e == perm[c]: continue
            vl = 4 + c; hl = 1 + e
            eqs.append(f'numerator(LN[{vl}][3] - vz({e},LN[{vl}][1],LN[{vl}][2]))')   # on vertical line the root is the Y-value e
            eqs.append(f'numerator(LN[{hl}][3] - vz({c},LN[{hl}][1],LN[{hl}][2]))')   # on horizontal line the root is the X-value c
    pari('E0 = [' + ','.join(eqs) + ']; E0 = [clean(p) | p<-E0]; E0 = select(p->p!=0 && type(p)=="t_POL", E0)')
    pari('E1 = elim(E0, r); E2 = elim(E1, C); E3 = elim(E2, B)')
    n3 = int(pari('#E3')); deg = pari('[[poldegree(p,a),poldegree(p,b),poldegree(p,d)] | p<-E3]')
    print(f"sigma={perm}: after eliminating r, C, B: {n3} equations in (a,b,d), degrees {deg}  ({time.time()-T:.0f}s)", flush=True)
    pari('E4 = elim(E3, b); g = 0; for(i=1,#E4, g = gcd(g, E4[i]))')
    print(f"   after eliminating b: gcd of {pari('#E4')} equations in (a,d): {pari('factor(g)') if int(pari('#E4'))>0 else 'no equations'}  ({time.time()-T:.0f}s)", flush=True)


==> anc/code/m1/gen22_symbolic.py <==
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(6000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('''Rone(av,bv,dv,mv) = my(Ht=[av+'W, mv*bv; mv*bv, mv*dv+mv*'V], adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]], det=matdet(Ht), gam=[B1+'W/2, B2+mv*'V/2]~);
   PsiGenJ(1,av,bv,dv,mv) + det^2 * (gam~*adj*gam)/2''')
T=time.time(); pari('P2g = PsiGenJ(2,aa,bb,dd,1); R1g = Rone(aa,bb,dd,1); Dg = (aa+W)*(dd+V)-bb^2'); print(f"symbolic Psi_2, R_1: {time.time()-T:.0f}s", flush=True)
pari('par01(s) = [12*s^2, s]'); pari('par12(s) = [-12*s^2+12*s-2, s]'); pari('par02(s) = [-s^2/(2*(s^2-6*s+6)), -s/(2*(s^2-6*s+6))]')
fams = [ ("sigma=(0,2,1)", 'par01(1/2-q)', 'par01(q)', '-12*q^2+6*q-1', '1/12'),
         ("sigma=(1,0,2)", 'par12(1/2-q)', 'par12(q)', '12*q^2-6*q+1', '1/12'),
         ("sigma=(2,1,0)", 'par02(6-q)',   'par02(q)', '-(q^2-6*q+12)/(2*(q^2-6*q+6))', 'rv') ]
for (name, tp, rp, bexpr, rexpr) in fams:
    T=time.time()
    pari(f'tp = {tp}; rp = {rp}; av = tp[1]; Bv = tp[2]; dv = rp[1]; Cv = rp[2]; bv = {bexpr}; rv = 1/24 + Bv^2/(2*av); rr = {rexpr}')
    pari('P2 = substvec(P2g,[aa,bb,dd,B1,B2],[av,bv,dv,Bv,Cv]); f = substvec(R1g - rr*Dg^3,[aa,bb,dd,B1,B2],[av,bv,dv,Bv,Cv])')
    pari('g = 0; foreach([2,3,5,-3], X0, g = gcd(g, numerator(polresultant(subst(f,W,X0), subst(P2,W,X0), V))))')
    print(f"{name}: exceptional q (gcd over X0 of Res_Y(f_r,Psi_2)(X0)): {pari('factor(g)')}  ({time.time()-T:.0f}s)", flush=True)
# family sigma=(0,1,2): p = q, b on the curve Fb(q,b)=0
T=time.time()
pari('Fb = (4*b^2 + 3)*q^6 + (-72*b^2 + 24*b - 30)*q^5 + (528*b^2 - 264*b + 120)*q^4 + (-2016*b^2 + 1008*b - 216)*q^3 + (4176*b^2 - 1584*b + 144)*q^2 + (-4320*b^2 + 864*b)*q + 1728*b^2')
pari('tp = par02(q); av = tp[1]; Bv = tp[2]; dv = av; Cv = Bv; rr = 1/24 + Bv^2/(2*av)')
pari('P2 = substvec(P2g,[aa,dd,B1,B2,bb],[av,dv,Bv,Cv,b]); f = substvec(R1g - rr*Dg^3,[aa,dd,B1,B2,bb],[av,dv,Bv,Cv,b])')
pari('Rx = [numerator(polresultant(subst(f,W,X0), subst(P2,W,X0), V)) | X0<-[2,3]]')
pari('h = gcd(polresultant(Rx[1], Fb, b), polresultant(Rx[2], Fb, b))')
print(f"sigma=(0,1,2): exceptional q on the curve: {pari('factor(h)')}  ({time.time()-T:.0f}s)")



==> anc/code/m1/m1_T23.py <==
import cypari2
pari=cypari2.Pari(); pari.allocatemem(3000*10**6); pari('default(realprecision,60)')
src=open('rect.py').read().split("# a common factor")[0]
exec(src.split("\n",2)[2].replace("pari('FL4 = formalells(4)')","pari('FL5 = formalells(5)')"))
def nahm(a,b,d,m):
    pari(f'a0={a}; b0={b}; d0={d}; m0={m}; z=[0.5,0.5]~')
    pari('''for(it=1,80, my(x=z[1],y=z[2], F=[1-x-x^a0*y^b0, 1-y-x^(m0*b0)*y^d0]~,
        J=[-1-a0*x^(a0-1)*y^b0, -b0*x^a0*y^(b0-1); -m0*b0*x^(m0*b0-1)*y^d0, -1-d0*x^(m0*b0)*y^(d0-1)]); z = z - J^-1*F)''')
    return pari('[z[1]/(1-z[1]), z[2]/(1-z[2])]')
for (a,b,d) in (("1","1","2"),("2","1","1")):
    P = nahm(a,b,d,"1")
    pari(f'X0 = {P}[1]; Y0 = {P}[2]; mp = algdep(X0,4)')
    print(f"== A = [[{a},{b}],[{b},{d}]] (m=1): Nahm point X0={pari('X0')}, Y0={pari('Y0')}; algdep(X0,4) = {pari('mp')}")
    shifts = [("0","0"),("1/2","0"),("1/2","1"),("1","1")] if a=="1" else [("0","0"),("0","1/2"),("1","1/2"),("1","1")]
    for (B,C) in shifts:
        for j in (2,3,4): pari(f'Q{j} = PsiL(FL5[{j}],{a},{b},{d},1,{B},{C})')
        vals = pari('[abs(substvec(Q2,[W,V],[X0,Y0])), abs(substvec(Q3,[W,V],[X0,Y0])), abs(substvec(Q4,[W,V],[X0,Y0]))]')
        mod = all(float(v) < 1e-40 for v in vals)
        g = pari('factor(gcd(gcd(Q2,Q3),Q4))'); g23 = pari('factor(gcd(Q2,Q3))')
        thr = pari('my(g=gcd(gcd(Q2,Q3),Q4)); if(poldegree(g,W)+poldegree(g,V)==0, "-", abs(substvec(g,[W,V],[X0,Y0])) < 1e-40)')
        print(f"   (B,C)=({B},{C}): corrections vanish at Nahm point: {mod}; gcd(Psi2,Psi3) = {g23}; gcd(Psi2,Psi3,Psi4) = {g}; through Nahm point: {thr}")


==> anc/code/m1/m1_lines.py <==
# m = 1: lines X/Xb + Y/Yl = 1 with modular intercepts. Families: bottom pair A_b = Delta/d, left pair A_l = Delta/a in {2, 1/2}.
import cypari2, itertools
from fractions import Fraction as Fr
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
src=open('rect.py').read().split("# a common factor")[0]
exec(src.split("\n",2)[2].replace("pari('FL4 = formalells(4)')","pari('FL5 = formalells(5)')"))
pari('ph = Mod(x, x^2 - x - 1)')      # phi; roots of X^2-X-1: ph, 1-ph ; roots of X^2+X-1: ph-1, -ph
roots = {'2': ['ph', '1-ph'], '1/2': ['ph-1', '-ph']}; shifts = {'2': ['0','1'], '1/2': ['0','1/2']}
def family(Tb, Tl, u):
    u=Fr(u)
    if (Tb,Tl)==('2','2'):     a = 1 + (u+1/u)/2; d = a; b = (u-1/u)/2
    if (Tb,Tl)==('1/2','1/2'): a = Fr(1,4) + (u+1/u)/8; d = a; b = (u-1/u)/8
    if (Tb,Tl)==('2','1/2'):   d = (Fr(1,2) + (u+1/u)/4)/2; a = 4*d; b = (u-1/u)/4
    if (Tb,Tl)==('1/2','2'):   a = (Fr(1,2) + (u+1/u)/4)/2; d = 4*a; b = (u-1/u)/4
    return a,b,d
tested=0; hits=[]
for Tb,Tl in itertools.product(['2','1/2'],repeat=2):
    for u in ('3','5/2'):
        a,b,d = family(Tb,Tl,u); Dl = a*d-b*b
        assert Dl/d == Fr(Tb) and Dl/a == Fr(Tl)
        for bb_,bl_ in itertools.product(shifts[Tb], shifts[Tl]):
            pari(f'sol = matsolve([1, -({b})/({d}); -({b})/({a}), 1], [{bb_}; {bl_}])'); B,C = pari('sol[1,1]'), pari('sol[2,1]')
            for j in (2,3): pari(f'Q{j} = PsiL(FL5[{j}],{a},{b},{d},1,{B},{C})')
            for Xb in roots[Tb]:
                for Yl in roots[Tl]:
                    tested+=1
                    pari(f'Xb = {Xb}; Yl = {Yl}; Lsub = subst(Q2, W, Xb*(1 - V/Yl))')      # Psi_2 restricted to the line
                    ok = pari('Lsub == 0')
                    ratio = pari('my(cx=polcoef(polcoef(Q2,1,W),0,V), cy=polcoef(polcoef(Q2,0,W),1,V)); if(cx==0, "cx=0", cy/cx == Xb/Yl)')
                    if ok or str(ratio)=='1':
                        hits.append((Tb,Tl,u,str(B),str(C),Xb,Yl,str(ok),str(ratio)))
print(f"tested {tested} (family, u, shifts, intercepts) combinations")
print("cases where the corner ratio matches or the line divides Psi_2:", hits if hits else "none")
# the diagonal X = Y for symmetric parameters
for (a,b,B) in (("3","1/2","1/4"),("5/2","-1/3","0"),("2","1","1/3")):
    for j in (2,3): pari(f'Q{j} = PsiL(FL5[{j}],{a},{b},{a},1,{B},{B})')
    print(f"symmetric (a=d={a}, b={b}, B=C={B}): Psi2 symmetric: {pari('subst(subst(Q2,W,T),V,W)==subst(Q2,V,T)')}, X-Y | Psi2: {pari('subst(Q2,V,W)==0')}, gcd(Psi2,Psi3) = {pari('factor(gcd(Q2,Q3))')}")


==> anc/code/m1/m1_lines2.py <==
# m = 1: lines through (0,-1) with modular bottom intercept, tested via the rational product of the conjugate lines.
import cypari2, random
from fractions import Fraction as Fr
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
src=open('rect.py').read().split("# a common factor")[0]
exec(src.split("\n",2)[2].replace("pari('FL4 = formalells(4)')","pari('FL5 = formalells(5)')"))
quad = {'2': 'W^2 - (1+V)*W - (1+V)^2', '1/2': 'W^2 + (1+V)*W - (1+V)^2'}; shifts = {'2': ['0','1'], '1/2': ['0','1/2']}
random.seed(2); found=[]; n=0
for Tb in ('2','1/2'):
    for trial in range(4):
        d = Fr(random.randint(2,9), random.randint(1,3)); s = Fr(random.randint(1,7), random.randint(1,3))
        a = (s*s + Fr(Tb)*d)/d; b = s
        for bb_ in shifts[Tb]:
            n+=1
            pari(f'Q2c = PsiL(FL5[2],{a},{b},{d},1,{bb_} + ({b})*cc/({d}),cc)')       # B fixed by beta_b, C = cc free
            pari(f'R = divrem(Q2c, {quad[Tb]}, W)[2]; g = 0; forstep(i=0,poldegree(R,W),1, forstep(k=0,poldegree(polcoef(R,i,W),V),1, g = gcd(g, polcoef(polcoef(R,i,W),k,V))))')
            gd = int(pari('if(g==0,-1,poldegree(g,cc))'))
            if gd != 0: found.append((Tb,str(a),str(b),str(d),bb_, 'identically zero' if gd<0 else str(pari('factor(g)'))))
print(f"tested {n} configurations; those admitting a shift C with both conjugate lines dividing Psi_2:", found if found else "none")


==> anc/code/m1/m1_loci.py <==
# m = 1: sample parameters on the four corner loci where rigidity at s = +-1 allows a diagonal edge
# (Bernoulli arguments equal at the lower-left / upper-right corners, reflected at the lower-right / upper-left),
# and look for common components of Psi_2, Psi_3, Psi_4.
import cypari2, random
from fractions import Fraction as Fr
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
src=open('rect.py').read().split("# a common factor")[0]
exec(src.split("\n",2)[2].replace("pari('FL4 = formalells(4)')","pari('FL5 = formalells(5)')"))
def C_of(locus,a,b,d,B):
    Dl = a*d - b*b
    if locus=='lower-left':  return (B*(d+b) + (d-a)/2)/(a+b)
    if locus=='upper-right': return B + (a-d)/2
    if locus=='lower-right': return (d - Fr(1,2) - d*B - Dl/2)/(1-b)
    if locus=='upper-left':  return (a - Dl/2 - Fr(1,2) - B*(1-b))/a
random.seed(3)
for locus in ('lower-left','upper-right','lower-right','upper-left'):
    n=0
    while n<4:
        a=Fr(random.randint(2,9),random.randint(1,4)); d=Fr(random.randint(2,9),random.randint(1,4)); b=Fr(random.randint(-6,6),random.randint(1,4)); B=Fr(random.randint(-4,4),random.randint(1,4))
        if a*d-b*b<=0 or a+b==0 or b==1: continue
        C=C_of(locus,a,b,d,B); n+=1
        for j in (2,3,4): pari(f'Q{j} = PsiL(FL5[{j}],{a},{b},{d},1,{B},{C})')
        g23=pari('factor(gcd(Q2,Q3))'); g234=pari('factor(gcd(gcd(Q2,Q3),Q4))')
        print(f"{locus:12s} (a,b,d,B,C)=({a},{b},{d},{B},{C}): gcd(Psi2,Psi3)={g23} gcd(Psi2,Psi3,Psi4)={g234}", flush=True)
# Zagier's family again, plus its symmetric neighbours off the family (B != -C) for contrast
for (al,be,Cc) in (("3/2","1/4","-1/4"),("3/2","1/4","1/3")):
    for j in (2,3,4): pari(f'Q{j} = PsiL(FL5[{j}],{al},1-({al}),{al},1,{be},{Cc})')
    print(f"Zagier-type a=d={al}, b=1-a, (B,C)=({be},{Cc}): gcd(Psi2,Psi3,Psi4) = {pari('factor(gcd(gcd(Q2,Q3),Q4))')}")


==> anc/code/m1/m1_phi.py <==
import cypari2
from fractions import Fraction as Fr
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
src=open('rect.py').read().split("# a common factor")[0]
exec(src.split("\n",2)[2].replace("pari('FL4 = formalells(4)')","pari('FL5 = formalells(5)')"))
def test(a,b,d,B,C,label,curve):
    for j in (2,3): pari(f'Q{j} = PsiL(FL5[{j}],{a},{b},{d},1,{B},{C})')
    print(f"{label}: (a,b,d,B,C)=({a},{b},{d},{B},{C}); gcd(Psi2,Psi3) = {pari('factor(gcd(Q2,Q3))')}; {curve} divides Psi2: {pari(f'divrem(Q2, {curve}, V)[2] == 0')}")
# t = phi^{-1}: A'=A''=2 on both lines: a=d, b^2=(a-2)(a-1); shifts beta', beta'' in {0,1}
a=Fr(17,8); b=Fr(3,8); d=a
for (bp,bpp) in ((0,0),(0,1),(1,0),(1,1)):
    # beta' = B - b(C-1/2)/(d-1), beta'' = C - b(B-1/2)/(a-1): solve the linear system
    k=b/(d-1)
    pari(f'sol = matsolve([1, -{k}; -{k}, 1], [{bp} - {k}/2; {bpp} - {k}/2])'); B, C = pari('sol[1,1]'), pari('sol[2,1]')
    test(a,b,d,B,C,f"t=1/phi candidate, (beta',beta'')=({bp},{bpp})","W^2*V^2 - W*V - 1")
# t = phi: A'=A''=1/2: a=d, b^2=(a-1/2)(a-1): a = 1/2 + u^2... take a=9/8: (5/8)(1/8)=5/64 no; a=3/2: (1)(1/2) no; a = 5/2: (2)(3/2)=3 no; search
found=None
for num in range(9,80):
    for den in (2,4,8,16):
        a=Fr(num,den); v=(a-Fr(1,2))*(a-1)
        if v>0 and (v.numerator*v.denominator)**0.5 % 1 == 0 and int((v.numerator*v.denominator)**0.5)**2 == v.numerator*v.denominator:
            found=(a, Fr(int((v.numerator*v.denominator)**0.5), v.denominator)); break
    if found: break
print("A=1/2 family rational point:", found)
if found:
    a,b=found; d=a; k=b/(d-1)
    for (bp,bpp) in ((0,0),(Fr(1,2),Fr(1,2)),(0,Fr(1,2))):
        pari(f'sol = matsolve([1, -{k}; -{k}, 1], [{bp} - {k}/2; {bpp} - {k}/2])'); B,C=pari('sol[1,1]'),pari('sol[2,1]')
        test(a,b,d,B,C,f"t=phi candidate, (beta',beta'')=({bp},{bpp})","W^2*V^2 + W*V - 1")


==> anc/code/m1/m1_test.py <==
# m = 1: Zagier's continuous family A = [[al, 1-al],[1-al, al]], B = (be, -be); Nahm point x = y = 1/2, i.e. X = Y = 1.
# Question: do Psi_2, Psi_3, Psi_4 (and f_r) share a component through (1,1)?
import cypari2
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
src=open('rect.py').read().split("# a common factor")[0]
exec(src.split("\n",2)[2].replace("pari('FL4 = formalells(4)')","pari('FL5 = formalells(5)')"))
for (al,be) in (("3/2","1/4"), ("5/3","-1/3"), ("7/2","1/5")):
    a,b,d,m,B,C = al, f"1-({al})", al, "1", be, f"-({be})"
    for j in (1,2,3,4): pari(f'Q{j} = PsiL(FL5[{j}],{a},{b},{d},{m},{B},{C})')
    pari(f'Ht=[{a}+W, {m}*({b}); {m}*({b}), {m}*({d})+{m}*V]; adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]]; Dp=matdet(Ht); gam=[{B}+W/2, {C}+{m}*V/2]~')
    pari('R1 = Q1 + Dp^2*(gam~*adj*gam)/2; r0 = substvec(R1,[W,V],[1,1])/substvec(Dp,[W,V],[1,1])^3; f = R1 - r0*Dp^3')
    vals = pari('[substvec(Q2,[W,V],[1,1]), substvec(Q3,[W,V],[1,1]), substvec(Q4,[W,V],[1,1])]')
    g23 = pari('gcd(Q2,Q3)'); g234 = pari('gcd(gcd(Q2,Q3),Q4)'); gf2 = pari('gcd(f,Q2)')
    print(f"alpha={al}, beta={be}: Psi_2,3,4 at (1,1) = {vals}; r = {pari('r0')}, c = {pari('r0 - 2/24')}")
    print(f"   gcd(Psi2,Psi3) = {pari('factor(gcd(Q2,Q3))')}")
    print(f"   gcd(Psi2,Psi3,Psi4) = {pari('factor(gcd(gcd(Q2,Q3),Q4))')};  gcd(f_r,Psi2) = {pari('factor(gcd(f,Q2))')}")
    print(f"   does the common factor vanish at (1,1)? {pari('my(g=gcd(gcd(Q2,Q3),Q4)); substvec(g,[W,V],[1,1])==0')}")


==> anc/code/m1/m1_xy.py <==
# m = 1: when does XY - t divide Psi_2?  Substitute Y = t/X into the symbolic Psi_2 (mm=1) and require all coefficients to vanish.
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(4000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
T=time.time(); pari('P2 = PsiGenJ(2,aa,bb,dd,1); S = numerator(subst(P2, V, t/W)*W^6)'); print(f"Psi_2 (m=1) symbolic and substituted: {time.time()-T:.0f}s; deg in W:", pari('poldegree(S,W)'))
pari('cs = vector(poldegree(S,W)+1, k, polcoef(S,k-1,W))')
print("coefficient degrees in (aa,bb,dd,B1,B2,t):", pari('vector(#cs, k, [poldegree(cs[k],aa),poldegree(cs[k],bb),poldegree(cs[k],dd),poldegree(cs[k],B1),poldegree(cs[k],B2),poldegree(cs[k],t)])'))
print("Zagier family check: cs vanish at d=a, b=1-a, C=-B, t=1:", pari('substvec(cs,[dd,bb,B2,t],[aa,1-aa,-B1,1]) == vector(#cs,k,0)'))
import random
random.seed(7)
for trial in range(2):
    a0 = f"{random.randint(3,9)}/{random.randint(1,4)}"; B0 = f"{random.randint(-3,3)}/{random.randint(1,4)}"
    pari(f'a0={a0}; B0={B0}; cc = substvec(cs,[aa,B1],[a0,B0])')
    pari('t1 = -polcoef(cc[2],5,t)/polcoef(cc[2],6,t)')   # c_1 = t^5 (corner + t corner'): t = -corner/corner'
    print(f"trial a={a0}, B={B0}: t from c_1 =", pari('factor(numerator(t1))'), "/", pari('factor(denominator(t1))'))
    pari('e = vector(9, k, numerator(subst(cc[k+2], t, t1)))')   # c_2 .. c_10
    print("   degrees (bb,dd,B2) of e_2..e_10:", pari('vector(9,k,[poldegree(e[k],bb),poldegree(e[k],dd),poldegree(e[k],B2)])'))
    T=time.time()
    pari('r1 = polresultant(e[1], e[2], B2); r2 = polresultant(e[1], e[3], B2); g = gcd(r1, r2)')
    print(f"   Res_B2 pairs and their gcd: {time.time()-T:.0f}s; gcd factor degrees (bb,dd):", pari('vector(matsize(factor(g))[1], k, [poldegree(factor(g)[k,1],bb), poldegree(factor(g)[k,1],dd)])'))
    print("   gcd factors:", pari('factor(g)'))


==> anc/code/m1/m1_xy1.py <==
# m = 1, t = 1: when does XY - 1 divide Psi_2?  Corners force C by the upper-left condition; then solve for (b,d) with a, B fixed.
import cypari2, time, random
pari=cypari2.Pari(); pari.allocatemem(4000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('P2 = PsiGenJ(2,aa,bb,dd,1); S = numerator(subst(P2, V, 1/W)*W^6); cs = vector(poldegree(S,W)+1, k, polcoef(S,k-1,W))')
pari('Dl = aa*dd - bb^2; Cul = (aa - B1 - 1/2 + bb*B1 - Dl/2)/aa')           # upper-left corner condition (t = 1)
pari('cs1 = substvec(cs, [B2], [Cul]); cs1 = vector(#cs1, k, numerator(cs1[k]))')
print("with C from the upper-left condition: degrees (aa,bb,dd,B1):", pari('vector(#cs1,k,[poldegree(cs1[k],aa),poldegree(cs1[k],bb),poldegree(cs1[k],dd),poldegree(cs1[k],B1)])'))
random.seed(11)
for trial in range(3):
    a0=f"{random.randint(3,9)}/{random.randint(1,4)}"; B0=f"{random.randint(-3,3)}/{random.randint(1,4)}"
    pari(f'a0={a0}; B0={B0}; e = substvec(cs1,[aa,B1],[a0,B0]); e = vector(#e,k, if(e[k]==0, 0, e[k]/content(e[k])))')
    pari('idx = select(k->e[k]!=0, [1..#e])')
    T=time.time(); pari('g = 0; for(i=1,#idx, g = gcd(g, e[idx[i]]))')
    print(f"trial a={a0}, B={B0}: gcd of all nonzero coefficient equations ({time.time()-T:.0f}s):", pari('factor(g)'))
    pari('r1 = polresultant(e[idx[1]], e[idx[2]], dd); r2 = polresultant(e[idx[1]], e[idx[3]], dd); h = gcd(r1,r2)')
    print(f"   Res_d of two pairs, gcd in b: {pari('factor(h)')}  (expected root b = 1 - a = {pari('1-a0')})")
    for bval in pari('my(F=factor(h),v=[]); for(k=1,matsize(F)[1], if(poldegree(F[k,1],bb)==1, v=concat(v,[-polcoef(F[k,1],0,bb)/polcoef(F[k,1],1,bb)]))); v'):
        pari(f'bv = {bval}; gd = 0; for(i=1,#idx, gd = gcd(gd, subst(e[idx[i]],bb,bv)))')
        print(f"   b = {bval}: common d-roots of all equations: {pari('factor(gd)')}  (a = {a0})")


==> anc/code/m1/ord22_certificates.py <==
# Check the repair note's grid encoding V_ij = p_ij E_ij (24 f_r, bihomogenised to bidegree (3,3), m=1),
# and its five isolated points / two families against the Singular results.
import cypari2
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('''Rone(av,bv,dv,mv) = my(Ht=[av+'W, mv*bv; mv*bv, mv*dv+mv*'V], adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]], det=matdet(Ht), gam=[B1+'W/2, B2+mv*'V/2]~);
   PsiGenJ(1,av,bv,dv,mv) + det^2 * (gam~*adj*gam)/2''')
pari('F = 24*(substvec(Rone(aa,bb,dd,1),[aa,bb,dd,B1,B2],[a,b,d,B,C]) - r*((a+W)*(d+V)-b^2)^3)')
print("bidegree of 24 f_r:", pari('[poldegree(F,W), poldegree(F,V)]'))
# value of the (3,3)-homogenisation at grid point: 0 -> X=0; oo -> coefficient of top degree; -1 -> X=-1
pari('ev(P, i, j) = my(Q = if(i==0, subst(P,W,0), if(i==1, polcoef(P,3,W), subst(P,W,-1)))); if(j==0, subst(Q,V,0), if(j==1, polcoef(Q,3,V), subst(Q,V,-1)))')
pari('Dl = a*d-b^2; E00 = -B^2*d + 2*B*C*b - C^2*a + 2*r*Dl; E01 = -12*B^2 + 24*a*r - a; E10 = -12*C^2 + 24*d*r - d; E11 = 12*r - 1')
pari('E12 = -4*C^2 + 4*C + 8*d*r - d - 8*r; E21 = -4*B^2 + 4*B + 8*a*r - a - 8*r')
pari('E02 = 12*E00 + 12*B^2 - 12*B*b + 12*a*C - 2*Dl - a*(24*r+1); E20 = 12*E00 + 12*C^2 - 12*C*b + 12*d*B - 2*Dl - d*(24*r+1)')
pari('E22 = E02 + E20 - 12*E00 - 12*(B+C) + 2*(a+d) + 6*b + 24*r + 2')
pari('pm = [-12*Dl^2, -a^2, -(Dl-a)^2; -d^2, -2, -3*(d-1)^2; -(Dl-d)^2, -3*(a-1)^2, -(Dl-a-d+1)^2]; Em = [E00,E01,E02; E10,E11,E12; E20,E21,E22]')
ok = pari('my(o=1); for(i=0,2, for(j=0,2, if(ev(F,i,j) != pm[i+1,j+1]*Em[i+1,j+1], o=0; print("mismatch at ",[i,j])))); o')
print("grid identity V_ij = p_ij E_ij at all nine points:", ok)
# isolated points P1..P5: gcd(f_r, Psi_2) and the X=1 resultant mod 101 as in the note
pari('P2g = substvec(PsiGenJ(2,aa,bb,dd,1),[aa,bb,dd,B1,B2],[a,b,d,B,C])')
pts = {'P1':(4/3,-2/3,4/3,1/3,1/3,1/12),'P2':(4/3,2/3,4/3,1/3,-1/3,1/12),'P3':(1/3,-1/3,4/3,1/6,1/3,1/12),'P4':(3/4,-1/4,3/4,1/4,1/4,1/12),'P5':(3/2,1/2,3/2,1/2,1/2,1/8)}
from fractions import Fraction as Fr
for name,v in pts.items():
    v=[str(Fr(x).limit_denominator(100)) for x in v]
    pari(f'Fp = substvec(F,[a,b,d,B,C,r],[{",".join(v)}]); Pp = substvec(P2g,[a,b,d,B,C],[{",".join(v[:5])}])')
    pari('Fq = Fp/content(content(Fp)); Pq = Pp/content(content(Pp)); Fq = Fq*sign(pollead(pollead(Fq,W),V)); Pq = Pq*sign(pollead(pollead(Pq,W),V))')
    print(f"{name} {v}: gcd(f_r,Psi_2) = {pari('factor(gcd(Fp,Pp))')};  Res_Y at X=1 mod 101 = {pari('lift(Mod(polresultant(subst(Fq,W,1), subst(Pq,W,1), V), 101))')}")
print("---- families A and B ----")
pari('h = q^2 - 6*q + 6')
fams = {'A': ('12*(1/2-q)^2', '-12*q^2+6*q-1', '12*q^2', '1/2-q', 'q', '1/12', '1', '1'),
        'B': ('-(q-6)^2/(2*h)', '-(h+6)/(2*h)', '-q^2/(2*h)', '(q-6)/(2*h)', '-q/(2*h)', '(h-6)/(24*h)', 'h^3', 'h^6')}
def prim(name):
    # rational constant making coprime integer coefficients, positive leading coefficient in lex X > Y > q
    pari(f'{name} = {name}/content({name}); my(l={name}); while(type(l)=="t_POL", l = pollead(l)); {name} = {name}*sign(l)')
for fam,(A_,b_,d_,B_,C_,r_,cf,cp) in fams.items():
    pari(f'Fs = ({cf})*substvec(F,[a,b,d,B,C,r],[{A_},{b_},{d_},{B_},{C_},{r_}]); Ps = ({cp})*substvec(P2g,[a,b,d,B,C],[{A_},{b_},{d_},{B_},{C_}])')
    pari('Fs = simplify(Fs); Ps = simplify(Ps)')
    print(fam, "types after clearing h:", pari('[type(Fs), type(Ps)]'))
    prim('Fs'); prim('Ps')
    R=[]
    for s in (1,2):
        pari(f'R{s} = polresultant(subst(Fs,W,{s}), subst(Ps,W,{s}), V)'); prim(f'R{s}')
    print(fam, "deg R1, R2:", pari('[poldegree(R1,q), poldegree(R2,q)]'), "; mod 101 degrees:", pari('[poldegree(R1*Mod(1,101),q), poldegree(R2*Mod(1,101),q)]'),
          "; Res_q(R1,R2) mod 101 =", pari('polresultant(R1*Mod(1,101), R2*Mod(1,101), q)'), "; gcd over Q:", pari('factor(gcd(R1,R2))'))


==> anc/code/m1/rho_lines.py <==
# m = 1: f_r restricted to X = -1 and Y = -1 as rank-one first numerators; find the effective rho on those lines.
import cypari2
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('''Rone(av,bv,dv,mv) = my(Ht=[av+'W, mv*bv; mv*bv, mv*dv+mv*'V], adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]], det=matdet(Ht), gam=[B1+'W/2, B2+mv*'V/2]~);
   PsiGenJ(1,av,bv,dv,mv) + det^2 * (gam~*adj*gam)/2''')
pari('R1g = Rone(aa,bb,dd,mm); N1(A,be,X) = substvec(polcoef(R1g,0,V), [bb,B2,aa,B1,W], [0,0,A,be,X]) / (mm*dd)^3')
pari('R1 = subst(R1g, mm, 1); Dp = (aa+W)*(dd+V) - bb^2')
# X = -1 line (variable Y): pair (A2,be2), prefactor K2: R1(-1,Y) = K2*[N1(A2,be2;Y) - rho0*(A2+Y)^3]
pari('A2 = dd - bb^2/(aa-1); be2 = B2 - bb*(B1-1/2)/(aa-1); L = subst(R1, W, -1)')
pari('K2 = polcoef(L,3,V) ; T2 = subst(N1(A2,be2,V),mm,1)')     # compare after solving for K2, rho0 from two coefficients
pari('sol = matsolve([polcoef(T2,3,V), -1; polcoef(T2,2,V), -3*A2], [polcoef(L,3,V); polcoef(L,2,V)]); K2 = sol[1,1]; r2K = sol[2,1]')
pari('ok2 = simplify(L - (K2*T2 - r2K*(A2+V)^3)) == 0; rho2 = simplify(r2K/K2)')
print("X=-1 line: identity holds:", pari('ok2'), "; prefactor K =", pari('factor(K2)'))
print("   rho0 (without the r*D^3 term) =", pari('rho2'))
pari('A1 = aa - bb^2/(dd-1); be1 = B1 - bb*(B2-1/2)/(dd-1); L1 = subst(R1, V, -1); T1 = subst(N1(A1,be1,W),mm,1)')
pari('sol = matsolve([polcoef(T1,3,W), -1; polcoef(T1,2,W), -3*A1], [polcoef(L1,3,W); polcoef(L1,2,W)]); K1 = sol[1,1]; r1K = sol[2,1]')
print("Y=-1 line: identity holds:", pari('simplify(L1 - (K1*T1 - r1K*(A1+W)^3)) == 0'), "; prefactor K =", pari('factor(K1)'))
print("   rho0 =", pari('simplify(r1K/K1)'))
print("D on X=-1:", pari('factor(subst(Dp,W,-1))'), " ; D on Y=-1:", pari('factor(subst(Dp,V,-1))'))


==> anc/code/m1/shapes.py <==
# Part 2 of the m=1 program: enumerate candidate Newton polygons of a common component Gamma of f_r, Psi_2, Psi_3, Psi_4.
# Constraints: lattice polygon in [0,2]^2 (width lemma), edge directions among the 8 of the octagon, diagonal edges of
# lattice length 1 (Minkowski summand of P_6), at least one diagonal edge (rectangles are handled by Sections 5-6).
import itertools
from math import gcd
pts = [(x,y) for x in range(3) for y in range(3)]
def hull(S):
    S = sorted(set(S))
    if len(S) <= 2: return S
    def cross(o,a,b): return (a[0]-o[0])*(b[1]-o[1]) - (a[1]-o[1])*(b[0]-o[0])
    lo=[]; 
    for p in S:
        while len(lo)>=2 and cross(lo[-2],lo[-1],p) <= 0: lo.pop()
        lo.append(p)
    up=[]
    for p in reversed(S):
        while len(up)>=2 and cross(up[-2],up[-1],p) <= 0: up.pop()
        up.append(p)
    return lo[:-1]+up[:-1]
ok_dirs = {(1,0),(0,1),(1,1),(1,-1)}
def edges(H):
    n=len(H)
    if n==1: return []
    if n==2: return [(H[0],H[1])]
    return [(H[i],H[(i+1)%n]) for i in range(n)]
shapes = {}
for r in range(2, 10):
    for S in itertools.combinations(pts, r):
        H = hull(S)
        if len(H) < 2: continue
        key = tuple(H)
        if key in shapes: continue
        good=True; diag=0
        for (p,q) in edges(H):
            dx,dy = q[0]-p[0], q[1]-p[1]; g = gcd(abs(dx),abs(dy)); d=(abs(dx)//g, (dy//g)*(1 if dx>=0 else -1) if dx!=0 else 1)
            dd = (abs(dx)//g, abs(dy)//g) if dx*dy>=0 else (abs(dx)//g, -abs(dy)//g)
            if dd not in ok_dirs and (dd[0],-dd[1]) not in ok_dirs: good=False; break
            if dd[0]==1 and abs(dd[1])==1:
                diag+=1
                if g != 1: good=False; break
        if not good or diag==0: continue
        # normalise: translate to touch both axes (a monomial factor is irrelevant)
        mx=min(p[0] for p in H); my=min(p[1] for p in H)
        key=tuple(sorted((p[0]-mx,p[1]-my) for p in H))
        shapes[key]=H
# shape data: extents, and intersections with the four rank-one lines (torus points), = lengths of axis faces / extents
out=[]
for key in sorted(shapes, key=lambda k:(len(k),k)):
    H=hull(list(key)); w=max(p[0] for p in H); h=max(p[1] for p in H)
    left = max(p[1] for p in H if p[0]==0) - min(p[1] for p in H if p[0]==0)      # length of the face on X=0
    bottom = max(p[0] for p in H if p[1]==0) - min(p[0] for p in H if p[1]==0)
    right = max(p[1] for p in H if p[0]==w) - min(p[1] for p in H if p[0]==w)
    top = max(p[0] for p in H if p[1]==h) - min(p[0] for p in H if p[1]==h)
    ndiag = sum(1 for (p,q) in edges(H) if abs(q[0]-p[0])==1 and abs(q[1]-p[1])==1)
    out.append((H,w,h,left,bottom,right,top,ndiag))
print(f"{len(out)} candidate shapes with a diagonal edge inside [0,2]^2 (rectangles excluded):")
for (H,w,h,l,b,r,t,nd) in out:
    print(f"  vertices {H}: extents ({w},{h}); torus intersections with X=0: {l}, Y=0: {b}, X=-1: {h}, Y=-1: {w}; diagonal edges: {nd}")


==> anc/code/m1/sing_gen.py <==
# Build one Singular system per special root assignment (all 2490), from the f_r rho-conditions and special-pair conditions.
import json, sympy as sp
a,b,d,B,C,r,Z = sp.symbols('a b d B C r Z')
Dl = a*d-b**2
LINES = {  # A, beta, rho as rational functions
 'Y=0':  (Dl/d, B-b*C/d, r - C**2/(2*d)),
 'Y=oo': (a, B, r - sp.Rational(1,24)),
 'Y=-1': ((Dl-a)/(d-1), B - b*(C-sp.Rational(1,2))/(d-1), r - (12*C**2-12*C+2*d+1)/(24*(d-1))),
 'X=0':  (Dl/a, C-b*B/a, r - B**2/(2*a)),
 'X=oo': (d, C, r - sp.Rational(1,24)),
 'X=-1': ((Dl-d)/(a-1), C - b*(B-sp.Rational(1,2))/(a-1), r - (12*B**2-12*B+2*a+1)/(24*(a-1))) }
def N1(A,be,z): return (z**3 + (3*A**2+(12*be-3)*A+12*be**2-12*be+2)*z**2 + (-2*A**3+(12*be+6)*A**2+(24*be**2-12*be-3)*A)*z + 12*A**2*be**2)/24
QUAD = {'q+':Z**2-Z-1, 'q-':Z**2+Z-1, 'q3':Z**2+3*Z+1}
TOKTYPE={'1':'A1E','-2':'A0S','q+':'A2','q-':'Ah','q3':'Am1'}
AVAL={'A1':1,'A1E':1,'A0':0,'A0S':0,'A2':2,'Ah':sp.Rational(1,2),'Am1':-1}
def betapoly(ty, be):
    return {'A1E':be*(4*be**2-1), 'A0S':be*(2*be-1)*(be-1), 'A2':be*(be-1), 'Ah':be*(2*be-1), 'Am1':4*be**2-1}.get(ty)
def ltype(toks):
    t=tuple(toks)
    if t==('-1','-1'): return 'A1'
    if t==('0','0'): return 'A0'
    for x in toks:
        if x in TOKTYPE: return TOKTYPE[x]
    return None
def num(e): return sp.expand(sp.numer(sp.together(e)))
good=json.load(open('m1/enum_good.json'))
CACHE={}
def line_eqs(L, toks):
    key=(L,tuple(toks))
    if key in CACHE: return CACHE[key]
    A_,be_,rho_ = LINES[L]
    H = N1(A_,be_,Z) - rho_*(A_+Z)**3
    t=tuple(toks); eqs=[]
    if t==('-1','-1'): eqs += [num(H.subs(Z,-1)), num(sp.diff(H,Z).subs(Z,-1))]
    elif t==('0','0'): eqs += [num(H.subs(Z,0)), num(sp.diff(H,Z).subs(Z,0))]
    else:
        for x in toks:
            if x=='oo': eqs.append(num(sp.Rational(1,24)-rho_))
            elif x in QUAD:
                Hn = sp.Poly(num(H), Z); Rm = sp.rem(Hn, sp.Poly(QUAD[x],Z)); eqs += [sp.expand(c) for c in Rm.all_coeffs()]
            else: eqs.append(num(H.subs(Z, int(x))))
    ty = ltype(toks)
    if ty:
        eqs.append(num(A_ - AVAL[ty])); bp = betapoly(ty, be_)
        if bp is not None: eqs.append(num(bp))
    CACHE[key]=[str(e).replace('**','^') for e in eqs if e!=0]
    return CACHE[key]
systems=[]
for idx,(wh,combo,dim) in enumerate(good):
    spec=[(L,ltype(t)) for L,t in combo.items() if ltype(t)]
    if any(L in ('X=oo','Y=oo') and ty in ('A1','A1E') for L,ty in spec): continue     # degenerate a=1 or d=1
    eqs=[]
    for L,toks in combo.items(): eqs += line_eqs(L,toks)
    systems.append((idx, eqs))
json.dump(systems, open('m1/sing_systems.json','w'))
print(len(systems), "systems written")


==> anc/code/m1/sing_points.json <==
{"29": "", "52": "", "77": "", "121": "", "159": "", "173": "", "204": "", "219": "", "230": "", "283": "", "284": "", "285": "", "286": "", "380": "3d+1,\n3a+1,\n3b+2,\n6C-5,\n6B-1,\nr-1/12,\n32t-729\n----\n3d+1,\n3a+1,\n3b+2,\n6C-1,\n6B-5,\nr-1/12,\n32t-729\n----\n3d+1,\n3a+1,\n3b-2,\n6C-1,\n6B-1,\nr-1/12,\n32t+729\n----\n", "655": "", "659": "", "666": "", "667": "", "668": "", "673": "", "698": "", "725": "", "729": "", "758": "", "759": "", "760": "", "761": "", "896": "", "898": "", "1105": "", "1138": "", "1170": "", "1355": "", "1384": "", "1386": ""}

==> anc/code/m1/sing_points.py <==
import json, subprocess, re
systems=dict((i,e) for i,e in json.load(open('m1/sing_systems.json')))
res=json.load(open('m1/sing_results.json')); sel=set(json.load(open('m1/sing_selected.json')))
zero=[int(k) for k,v in res.items() if int(k) in sel and v.startswith('DIM 0')]
out={}
for idx in zero:
    eqs=systems[idx]
    script = 'LIB "primdec.lib"; ring R=0,(t,r,B,C,b,a,d),dp;\n'
    script += "ideal I=" + ",\n".join(eqs) + ",\n t*a*b*d*(a-1)*(d-1)*(a*d-b^2)-1;\n"
    script += 'list L=minAssGTZ(I); int i; for(i=1;i<=size(L);i++){ if (vdim(std(L[i]))==1) { print(L[i]); print("----"); } }\nquit;\n'
    try: o = subprocess.run(["Singular","-q"], input=script, capture_output=True, text=True, timeout=60).stdout
    except subprocess.TimeoutExpired: o = "TIMEOUT"
    out[idx]=o
    pts=[]
    for block in o.split("----"):
        vals={}
        for line in block.split(","):
            line=line.strip().replace("_[1]=","")
            m=re.match(r"^(?:_\[\d+\]=)?\s*(-?\d*)\s*([a-zA-Z]+)\s*([+-]\s*\d+)?$", line.replace(" ",""))
        pts.append(block.strip())
    print(idx, "rational points:", [p.replace("\n"," ") for p in pts if p][:6] or "none")
json.dump(out, open('m1/sing_points.json','w'))


==> anc/code/m1/sing_results.json <==
{"0": "DIM 1\n12r-1,\n12Ca-12Cd-3ad+d2+12C-2a+2d-3,\nb2-ad+a+d-1,\n6Bb-18Cd-6ad+2d2+18C+5a+7d-9,\n12C2-12C+d+2,\n12BC+2Cb-2Bd-2B-b,\n12B2-24Cd-9ad+3d2+24C+7a+10d-13,\n24Cd2+9ad2-3d3-36Cd-12ad-8d2+12C+4a+17d-6,\n3bad+8Bd2-bd2+6Cb+2Ba-3ba-8Bd+5bd+6B-7b,\n6Bad-2Bd2-6Cb-2Ba-ba-4Bd-bd+4b,\n2Cbd-2Bd2-4Cb+2Bd-2bd-2B+3b,\n9a2d2-6ad3+d4-12a2d+8ad2+4d3+4a2-2ad-14d2+12d-3", "1": "DIM 1\n12r-1,\n12Ca-12Cd-3ad+d2+12C-2a+2d-3,\nb2-ad+a+d-1,\n6Bb-18Cd-6ad+2d2+18C+5a+7d-9,\n12C2-12C+d+2,\n12BC+2Cb-2Bd-2B-b,\n12B2-24Cd-9ad+3d2+24C+7a+10d-13,\n24Cd2+9ad2-3d3-36Cd-12ad-8d2+12C+4a+17d-6,\n3bad+8Bd2-bd2+6Cb+2Ba-3ba-8Bd+5bd+6B-7b,\n6Bad-2Bd2-6Cb-2Ba-ba-4Bd-bd+4b,\n2Cbd-2Bd2-4Cb+2Bd-2bd-2B+3b,\n9a2d2-6ad3+d4-12a2d+8ad2+4d3+4a2-2ad-14d2+12d-3", "2": "DIM 1\n12r-1,\n12Ca-12Cd-3ad+d2+12C-2a+2d-3,\nb2-ad+a+d-1,\n6Bb-18Cd-6ad+2d2+18C+5a+7d-9,\n12C2-12C+d+2,\n12BC+2Cb-2Bd-2B-b,\n12B2-24Cd-9ad+3d2+24C+7a+10d-13,\n24Cd2+9ad2-3d3-36Cd-12ad-8d2+12C+4a+17d-6,\n3bad+8Bd2-bd2+6Cb+2Ba-3ba-8Bd+5bd+6B-7b,\n6Bad-2Bd2-6Cb-2Ba-ba-4Bd-bd+4b,\n2Cbd-2Bd2-4Cb+2Bd-2bd-2B+3b,\n9a2d2-6ad3+d4-12a2d+8ad2+4d3+4a2-2ad-14d2+12d-3", "3": "EMPTY", "4": "EMPTY", "5": "TIMEOUT", "6": "TIMEOUT", "7": "TIMEOUT", "8": "EMPTY", "9": "EMPTY", "10": "TIMEOUT", "11": "TIMEOUT", "12": "EMPTY", "13": "EMPTY", "14": "EMPTY", "15": "EMPTY", "16": "EMPTY", "17": "EMPTY", "18": "EMPTY", "19": "DIM 1\n12r-6C+d,\na2+24Cd-5d2-12C-a-d+1,\nb2-ad+a+d-1,\n12C2-12Cd+2d2+d,\n12B2-12Ca+2ad+a,\n4Bbd-4Cad-6Bb+8Ca+2Cd-4C-2a+1,\n60BCd-48Cbd-12Bd2+10bd2-48BC+24Cb+ba+2bd+6B-2b,\n10Cba+2Cbd-10Bad-2Bd2+12BC-16Cb+10Ba-4ba+10Bd+2bd-14B+3b,\n4Bba+76Cd2-16d3-2Bb-90Cd+8d2+20C+6d-1,\n60BCa+12Cbd-60Bad+10bad-12Bd2+12BC-66Cb+30Ba-14ba+60Bd+7bd-54B+13b,\n12BCb-12Cad+2ad2-6Bb+12Ca+6Cd-d2-6C-2a+1,\n20Cbd2-20Bd3-54Cbd+50Bad-40bad+64Bd2-144BC+172Cb-50Ba+28ba-90Bd-14bd+118B-31b", "20": "DIM 1\n12r-6C+d,\na2+24Cd-5d2-12C-a-d+1,\nb2-ad+a+d-1,\n12C2-12Cd+2d2+d,\n12B2-12Ca+2ad+a,\n4Bbd-4Cad-6Bb+8Ca+2Cd-4C-2a+1,\n60BCd-48Cbd-12Bd2+10bd2-48BC+24Cb+ba+2bd+6B-2b,\n10Cba+2Cbd-10Bad-2Bd2+12BC-16Cb+10Ba-4ba+10Bd+2bd-14B+3b,\n4Bba+76Cd2-16d3-2Bb-90Cd+8d2+20C+6d-1,\n60BCa+12Cbd-60Bad+10bad-12Bd2+12BC-66Cb+30Ba-14ba+60Bd+7bd-54B+13b,\n12BCb-12Cad+2ad2-6Bb+12Ca+6Cd-d2-6C-2a+1,\n20Cbd2-20Bd3-54Cbd+50Bad-40bad+64Bd2-144BC+172Cb-50Ba+28ba-90Bd-14bd+118B-31b", "21": "DIM 1\n12r-6C+d,\na2+24Cd-5d2-12C-a-d+1,\nb2-ad+a+d-1,\n12C2-12Cd+2d2+d,\n12B2-12Ca+2ad+a,\n4Bbd-4Cad-6Bb+8Ca+2Cd-4C-2a+1,\n60BCd-48Cbd-12Bd2+10bd2-48BC+24Cb+ba+2bd+6B-2b,\n10Cba+2Cbd-10Bad-2Bd2+12BC-16Cb+10Ba-4ba+10Bd+2bd-14B+3b,\n4Bba+76Cd2-16d3-2Bb-90Cd+8d2+20C+6d-1,\n60BCa+12Cbd-60Bad+10bad-12Bd2+12BC-66Cb+30Ba-14ba+60Bd+7bd-54B+13b,\n12BCb-12Cad+2ad2-6Bb+12Ca+6Cd-d2-6C-2a+1,\n20Cbd2-20Bd3-54Cbd+50Bad-40bad+64Bd2-144BC+172Cb-50Ba+28ba-90Bd-14bd+118B-31b", "22": "EMPTY", "23": "EMPTY", "24": "EMPTY", "25": "EMPTY", "26": "EMPTY", "27": "EMPTY", "28": "EMPTY", "29": "DIM 0\nd-2,\n15r-3C-1,\nb2-2a+2,\nC2-C,\n20B2-8Ca-a,\n2640Ca3+1391a4-7200Ca2-12091a3-2880Ca+31458a2+13440C-25252a-856,\n990Cba2-470Ba3-106ba3-3960Cba+1350Ba2+435ba2+3960Cb+240Ba-468ba-2120B+44b,\n1980Bba2+1391a4-7920Bba+4680Ca2-11563a3+7920Bb-18720Ca+29478a2+18720C-23668a-328,\n19800BCa2+1240Ba3-697ba3-79200BCa-26100Ba2+3360ba2+79200BC+89520Ba-5076ba-84560B+2288b,\n15301a5-195232a4-216000Ca2+886969a3+864000Ca-1685150a2-864000C+1120316a+38296,\n15301ba4+68000Ba3-121681ba3-288000Ba2+301638ba2+336000Ba-236012ba-64000B-5896b,\n15301Ba4-115281Ba3+5110ba3+320838Ba2-21540ba2-389612Ba+24840ba+173304B-4400b", "30": "EMPTY", "31": "TIMEOUT", "32": "EMPTY", "33": "EMPTY", "34": "EMPTY", "35": "EMPTY", "36": "DIM 1\n12r-1,\nb2-ad+a,\n12C2-12C+d+2,\n24BCb-12B2d+12B2-12Bb-12Cb+12Bd+ad-12B+6b-a-2d+2,\n12B2b-24BCa-12Bb+12Ba+12Ca-ba+2b-6a,\n24B2C-12B2-24BC+4Bb-2Ca+12B+4C-2b+a-2,\n24B3d-24B3-4Cba-36B2d+6Bad+36B2-4Cb-6Ba+2ba+16Bd-3ad-16B+2b+3a-2d+2,\na4-12Ca2d-3a3d+24Cad2+4a2d2-12Cd3-3ad3+d4+24Ca2-48Cad-a2d+24Cd2+2ad2-d3-5a2+10ad-5d2,\n12B2a2-12Bba2+12Ca3-24B2ad+24Bbad-24Ca2d+12B2d2-12Bbd2+12Cad2-12Ba2-12Ca2+6ba2-3a3+24Bad+24Cad-12bad+8a2d-12Bd2-12Cd2+6bd2-7ad2+2d3+4a2-8ad+4d2,\n144B4-288B3+24B2a+192B2-24Ba+a2-48B+8a+4,\n6Bba2d-6Ca3d-12Bbad2+12Ca2d2+6Bbd3-6Cad3-4Bba2+2Ca3+8Bbad-3ba2d+2a3d-4Bbd2-6Cad2+6bad2-5a2d2+4Cd3-3bd3+4ad3-d4-2Ca2+2ba2+4Cad-4bad-2Cd2+2bd2,\n48BCa2d+6Cba2d-96BCad2-12Cbad2-6Ba2d2+48BCd3+6Cbd3+12Bad3-6Bd4-60BCa2-24Cba2-ba3+120BCad+48Cbad-24Ca2d+5ba2d-60BCd2-24Cbd2+48Cad2-7bad2+3a2d2-24Cd3+3bd3-6ad3+3d4+12Ba2+30Ca2+5ba2-24Bad-60Cad-10bad+12Bd2+30Cd2+5bd2-6a2+12ad-6d2,\n8Cba3-14Cba2d-8Ba3d+4Cbad2+14Ba2d2+2Cbd3-4Bad3-2Bd4+12BCa2+8Ba3-3ba3-24BCad-16Ba2d+7ba2d+4a3d+12BCd2+8Bad2-5bad2-7a2d2+bd3+2ad3+d4-4Ba2-6Ca2-ba2-4a3+8Bad+12Cad+2bad+8a2d-4Bd2-6Cd2-bd2-4ad2+2a2-4ad+2d2,\n6Bba3-18Ca3d-18Bbad2+42Ca2d2+12Bbd3-30Cad3+6Cd4-10Bba2+8Ca3-3ba3+20Bbad-60Ca2d+5a3d-10Bbd2+96Cad2+9bad2-8a2d2-44Cd3-6bd3+ad3+2d4+52Ca2+5ba2-104Cad-10bad+3a2d+52Cd2+5bd2-6ad2+3d3-12a2+24ad-12d2,\n48BCa3+6Cba2d-144BCad2-12Cbad2-6Ba2d2+96BCd3+6Cbd3+12Bad3-6Bd4-156BCa2-72Cba2-24Ba3-24Ca3+3ba3+312BCad+144Cbad+48Ba2d+ba2d-156BCd2-72Cbd2-24Bad2+72Cad2-11bad2+3a2d2-48Cd3+7bd3-6ad3+3d4+36Ba2+78Ca2+17ba2+12a3-72Bad-156Cad-34bad-24a2d+36Bd2+78Cd2+17bd2+12ad2-18a2+36ad-18d2,\n24Cba2d2-48Cbad3-24Ba2d3+24Cbd4+48Bad4-24Bd5+38Cba2d-32Ba3d-4ba3d-76Cbad2+90Ba2d2+4ba2d2+38Cbd3-84Bad3+4bad3+12a2d3+26Bd4-4bd4-24ad4+12d5+132BCa2+40Cba2+32Ba3+15ba3-264BCad-80Cbad-112Ba2d-55ba2d+16a3d+132BCd2+40Cbd2+128Bad2+65bad2-45a2d2-48Bd3-25bd3+42ad3-13d4-20Ba2-66Ca2-11ba2-16a3+40Bad+132Cad+22bad+56a2d-20Bd2-66Cd2-11bd2-64ad2+24d3+10a2-20ad+10d2", "37": "DIM 1\n12r-1,\nb2-ad+a,\n12C2-12C+d+2,\n24BCb-12B2d+12B2-12Bb-12Cb+12Bd+ad-12B+6b-a-2d+2,\n12B2b-24BCa-12Bb+12Ba+12Ca-ba+2b-6a,\n24B2C-12B2-24BC+4Bb-2Ca+12B+4C-2b+a-2,\n24B3d-24B3-4Cba-36B2d+6Bad+36B2-4Cb-6Ba+2ba+16Bd-3ad-16B+2b+3a-2d+2,\na4-12Ca2d-3a3d+24Cad2+4a2d2-12Cd3-3ad3+d4+24Ca2-48Cad-a2d+24Cd2+2ad2-d3-5a2+10ad-5d2,\n12B2a2-12Bba2+12Ca3-24B2ad+24Bbad-24Ca2d+12B2d2-12Bbd2+12Cad2-12Ba2-12Ca2+6ba2-3a3+24Bad+24Cad-12bad+8a2d-12Bd2-12Cd2+6bd2-7ad2+2d3+4a2-8ad+4d2,\n144B4-288B3+24B2a+192B2-24Ba+a2-48B+8a+4,\n6Bba2d-6Ca3d-12Bbad2+12Ca2d2+6Bbd3-6Cad3-4Bba2+2Ca3+8Bbad-3ba2d+2a3d-4Bbd2-6Cad2+6bad2-5a2d2+4Cd3-3bd3+4ad3-d4-2Ca2+2ba2+4Cad-4bad-2Cd2+2bd2,\n48BCa2d+6Cba2d-96BCad2-12Cbad2-6Ba2d2+48BCd3+6Cbd3+12Bad3-6Bd4-60BCa2-24Cba2-ba3+120BCad+48Cbad-24Ca2d+5ba2d-60BCd2-24Cbd2+48Cad2-7bad2+3a2d2-24Cd3+3bd3-6ad3+3d4+12Ba2+30Ca2+5ba2-24Bad-60Cad-10bad+12Bd2+30Cd2+5bd2-6a2+12ad-6d2,\n8Cba3-14Cba2d-8Ba3d+4Cbad2+14Ba2d2+2Cbd3-4Bad3-2Bd4+12BCa2+8Ba3-3ba3-24BCad-16Ba2d+7ba2d+4a3d+12BCd2+8Bad2-5bad2-7a2d2+bd3+2ad3+d4-4Ba2-6Ca2-ba2-4a3+8Bad+12Cad+2bad+8a2d-4Bd2-6Cd2-bd2-4ad2+2a2-4ad+2d2,\n6Bba3-18Ca3d-18Bbad2+42Ca2d2+12Bbd3-30Cad3+6Cd4-10Bba2+8Ca3-3ba3+20Bbad-60Ca2d+5a3d-10Bbd2+96Cad2+9bad2-8a2d2-44Cd3-6bd3+ad3+2d4+52Ca2+5ba2-104Cad-10bad+3a2d+52Cd2+5bd2-6ad2+3d3-12a2+24ad-12d2,\n48BCa3+6Cba2d-144BCad2-12Cbad2-6Ba2d2+96BCd3+6Cbd3+12Bad3-6Bd4-156BCa2-72Cba2-24Ba3-24Ca3+3ba3+312BCad+144Cbad+48Ba2d+ba2d-156BCd2-72Cbd2-24Bad2+72Cad2-11bad2+3a2d2-48Cd3+7bd3-6ad3+3d4+36Ba2+78Ca2+17ba2+12a3-72Bad-156Cad-34bad-24a2d+36Bd2+78Cd2+17bd2+12ad2-18a2+36ad-18d2,\n24Cba2d2-48Cbad3-24Ba2d3+24Cbd4+48Bad4-24Bd5+38Cba2d-32Ba3d-4ba3d-76Cbad2+90Ba2d2+4ba2d2+38Cbd3-84Bad3+4bad3+12a2d3+26Bd4-4bd4-24ad4+12d5+132BCa2+40Cba2+32Ba3+15ba3-264BCad-80Cbad-112Ba2d-55ba2d+16a3d+132BCd2+40Cbd2+128Bad2+65bad2-45a2d2-48Bd3-25bd3+42ad3-13d4-20Ba2-66Ca2-11ba2-16a3+40Bad+132Cad+22bad+56a2d-20Bd2-66Cd2-11bd2-64ad2+24d3+10a2-20ad+10d2", "38": "DIM 1\n12r-1,\nb2-ad+a,\n12C2-12C+d+2,\n24BCb-12B2d+12B2-12Bb-12Cb+12Bd+ad-12B+6b-a-2d+2,\n12B2b-24BCa-12Bb+12Ba+12Ca-ba+2b-6a,\n24B2C-12B2-24BC+4Bb-2Ca+12B+4C-2b+a-2,\n24B3d-24B3-4Cba-36B2d+6Bad+36B2-4Cb-6Ba+2ba+16Bd-3ad-16B+2b+3a-2d+2,\na4-12Ca2d-3a3d+24Cad2+4a2d2-12Cd3-3ad3+d4+24Ca2-48Cad-a2d+24Cd2+2ad2-d3-5a2+10ad-5d2,\n12B2a2-12Bba2+12Ca3-24B2ad+24Bbad-24Ca2d+12B2d2-12Bbd2+12Cad2-12Ba2-12Ca2+6ba2-3a3+24Bad+24Cad-12bad+8a2d-12Bd2-12Cd2+6bd2-7ad2+2d3+4a2-8ad+4d2,\n144B4-288B3+24B2a+192B2-24Ba+a2-48B+8a+4,\n6Bba2d-6Ca3d-12Bbad2+12Ca2d2+6Bbd3-6Cad3-4Bba2+2Ca3+8Bbad-3ba2d+2a3d-4Bbd2-6Cad2+6bad2-5a2d2+4Cd3-3bd3+4ad3-d4-2Ca2+2ba2+4Cad-4bad-2Cd2+2bd2,\n48BCa2d+6Cba2d-96BCad2-12Cbad2-6Ba2d2+48BCd3+6Cbd3+12Bad3-6Bd4-60BCa2-24Cba2-ba3+120BCad+48Cbad-24Ca2d+5ba2d-60BCd2-24Cbd2+48Cad2-7bad2+3a2d2-24Cd3+3bd3-6ad3+3d4+12Ba2+30Ca2+5ba2-24Bad-60Cad-10bad+12Bd2+30Cd2+5bd2-6a2+12ad-6d2,\n8Cba3-14Cba2d-8Ba3d+4Cbad2+14Ba2d2+2Cbd3-4Bad3-2Bd4+12BCa2+8Ba3-3ba3-24BCad-16Ba2d+7ba2d+4a3d+12BCd2+8Bad2-5bad2-7a2d2+bd3+2ad3+d4-4Ba2-6Ca2-ba2-4a3+8Bad+12Cad+2bad+8a2d-4Bd2-6Cd2-bd2-4ad2+2a2-4ad+2d2,\n6Bba3-18Ca3d-18Bbad2+42Ca2d2+12Bbd3-30Cad3+6Cd4-10Bba2+8Ca3-3ba3+20Bbad-60Ca2d+5a3d-10Bbd2+96Cad2+9bad2-8a2d2-44Cd3-6bd3+ad3+2d4+52Ca2+5ba2-104Cad-10bad+3a2d+52Cd2+5bd2-6ad2+3d3-12a2+24ad-12d2,\n48BCa3+6Cba2d-144BCad2-12Cbad2-6Ba2d2+96BCd3+6Cbd3+12Bad3-6Bd4-156BCa2-72Cba2-24Ba3-24Ca3+3ba3+312BCad+144Cbad+48Ba2d+ba2d-156BCd2-72Cbd2-24Bad2+72Cad2-11bad2+3a2d2-48Cd3+7bd3-6ad3+3d4+36Ba2+78Ca2+17ba2+12a3-72Bad-156Cad-34bad-24a2d+36Bd2+78Cd2+17bd2+12ad2-18a2+36ad-18d2,\n24Cba2d2-48Cbad3-24Ba2d3+24Cbd4+48Bad4-24Bd5+38Cba2d-32Ba3d-4ba3d-76Cbad2+90Ba2d2+4ba2d2+38Cbd3-84Bad3+4bad3+12a2d3+26Bd4-4bd4-24ad4+12d5+132BCa2+40Cba2+32Ba3+15ba3-264BCad-80Cbad-112Ba2d-55ba2d+16a3d+132BCd2+40Cbd2+128Bad2+65bad2-45a2d2-48Bd3-25bd3+42ad3-13d4-20Ba2-66Ca2-11ba2-16a3+40Bad+132Cad+22bad+56a2d-20Bd2-66Cd2-11bd2-64ad2+24d3+10a2-20ad+10d2", "39": "EMPTY", "51": "EMPTY", "52": "DIM 0\n2a-d-1,\n12r-1,\n360Cd-36d2+360C-147d-11,\n2b2-d2+1,\n20Cb+10Bd-6bd+10B-6b-5d-5,\n360Bb-72d2-720C-180b+147d+119,\n12C2-d,\n600BC-36bd-300C-11b,\n300B2-18d2-300B-360C+61d+129,\n432d3-504d2-12000C+1971d+407,\n72bd2-750Bd+144bd+250B-128b+375d-125,\n36Bd2-78Bd+15bd-18d2+86B-45b+39d-43", "58": "EMPTY", "59": "EMPTY", "65": "EMPTY", "66": "EMPTY", "67": "EMPTY", "70": "EMPTY", "74": "EMPTY", "77": "DIM 0\n2a-d,\n12r-1,\n360Cd-36d2-720C+39d+166,\n2b2-d2+2d,\n10Cb+5Bd-3bd-10B+b,\n360Bb-72d2+720C-3d-166,\n12C2-12C+d+2,\n600BC-36bd-300B+47b,\n300B2-18d2+360C-25d-83,\n432d3-792d2-12000C+2259d+3694,\n36bd2+375Bd-144bd-250B+44b,\n36Bd2+6Bd-15bd+44B-30b", "86": "EMPTY", "91": "EMPTY", "95": "EMPTY", "105": "EMPTY", "106": "EMPTY", "116": "EMPTY", "117": "EMPTY", "121": "DIM 0\na-2,\n15r-3B-1,\nb2-2d+2,\n20C2-8Bd-d,\nB2-B,\n2640Bd3+1391d4-7200Bd2-12091d3-2880Bd+31458d2+13440B-25252d-856,\n1980Cbd2+1391d4-7920Cbd+4680Bd2-11563d3+7920Cb-18720Bd+29478d2+18720B-23668d-328,\n990Bbd2-470Cd3-106bd3-3960Bbd+1350Cd2+435bd2+3960Bb+240Cd-468bd-2120C+44b,\n19800BCd2+1240Cd3-697bd3-79200BCd-26100Cd2+3360bd2+79200BC+89520Cd-5076bd-84560C+2288b,\n15301d5-195232d4-216000Bd2+886969d3+864000Bd-1685150d2-864000B+1120316d+38296,\n15301bd4+68000Cd3-121681bd3-288000Cd2+301638bd2+336000Cd-236012bd-64000C-5896b,\n15301Cd4-115281Cd3+5110bd3+320838Cd2-21540bd2-389612Cd+24840bd+173304C-4400b", "122": "EMPTY", "123": "EMPTY", "124": "EMPTY", "159": "DIM 0\na-2d,\n12r-1,\n360Bd-72d2-360B+39d+83,\nb2-2d2+2d,\n180Cb-144d2+360B-3d-83,\n10Bb+10Cd-6bd-10C+b,\n300C2-72d2+360B-50d-83,\n600BC-72bd-300C+47b,\n6B2-6B+d+1,\n1728d3-1584d2-6000B+2259d+1847,\n72bd2+375Cd-144bd-125C+22b,\n72Cd2+6Cd-15bd+22C-15b", "160": "EMPTY", "161": "EMPTY", "162": "EMPTY", "165": "EMPTY", "173": "DIM 0\na-2d+1,\n12r-1,\n360Bd-72d2-75d+50,\nb2-2d2+2d,\n180Cb-144d2-360B-90b+291d-50,\n10Bb+10Cd-6bd-5d,\n150C2-36d2-180B-150C+97d+25,\n600BC-72bd-300B+25b,\n12B2-2d+1,\n1728d3-3600d2-6000B+4275d-1250,\n144bd2-750Cd+500C-100b+375d-250,\n72Cd2-150Cd+15bd-36d2+100C-30b+75d-50", "174": "EMPTY", "175": "EMPTY", "181": "EMPTY", "182": "EMPTY", "198": "EMPTY", "204": "DIM 0\na+d,\n2b-1,\n12C-2d-3,\n12B+2d-3,\n12r-1,\n4d2-3", "205": "EMPTY", "206": "EMPTY", "207": "EMPTY", "208": "EMPTY", "209": "EMPTY", "210": "EMPTY", "211": "EMPTY", "212": "EMPTY", "213": "EMPTY", "214": "EMPTY", "215": "EMPTY", "216": "EMPTY", "217": "EMPTY", "218": "EMPTY", "219": "DIM 0\na+d,\n2b-1,\n12C-2d-3,\n12B+2d-3,\n12r-1,\n4d2-3", "220": "EMPTY", "221": "EMPTY", "222": "EMPTY", "223": "DIM 0\n12r-1,\nb2-ad+a,\n12C2-12C+d+2,\n12B2-12B+a+2,\n2814bad-276480Bd2+18360Cd2+3060bd2+48585ad2-2040d3-665088BC-232036Bb+163564Cb-11936Ba+92480Ca+692ba+2040a2+628618Bd-87118Cd-46701bd-15608ad+55135d2+143296B+170496C-29148b-79030a-91634d-37888,\n2814Cad-5268Bd2+108Cd2+18bd2+741ad2-12d3-11328BC-2016Bb+7484Cb-4Ba-6960Ca-18ba+12a2+7058Bd-1776Cd-1381bd+1100ad+1083d2+2432B+2592C-1904b+280a-688d-576,\n5628Bad+117528Bd2-8640Cd2-1440bd2-21291ad2+960d3+275904BC+91868Bb-86572Cb+320Ba-24760Ca-436ba-960a2-257914Bd+41714Cd+22777bd-1704ad-23325d2-59488B-72288C+19124b+34818a+35342d+16064,\n1876Cbd-17320Bd2+432Cd2+72bd2+2964ad2-48d3-45312BC-13692Bb+9300Cb-16Ba+5928Ca-72ba+48a2+38550Bd-4290Cd-3179bd-290ad+3394d2+9728B+10368C-1988b-5446a-5566d-2304,\n5628Bbd-10536Bd2+216Cd2+36bd2+1482ad2-24d3-22656BC-9660Bb-1916Cb-8Ba+8592Ca-36ba+24a2+22558Bd-738Cd-1355bd-3428ad+2166d2+4864B+5184C+1820b-2254a-4190d-1152,\n24BCd+12Bb+12Cb-24Ca-30Bd-6Cd-bd+6ad-4b+6a+6d,\n469a3-1407a2d-679998Bd2+32658Cd2+6381bd2+112839ad2-3316d3-2057232BC-622748Bb+329652Cb-480Ba+466744Ca-4036ba+3316a2+1744626Bd-197174Cd-105219bd-71077ad+137933d2+438168B+502392C-61516b-266091a-267346d-108516,\n1407ba2-1407a2d-1169970Bd2+64074Cd2+15369bd2+200976ad2-5556d3-3241296BC-1025332Bb+681108Cb-11232Ba+597056Ca-1299ba+5087a2+2825118Bd-382366Cd-202295bd-83047ad+235506d2+694536B+828648C-127400b-405489a-415158d-182268,\n3216Ca2-402a2d+75036Bd2-3780Cd2-630bd2-12267ad2+420d3+248544BC+70828Bb-27172Cb-664Ba-68888Ca+764ba-1224a2-202006Bd+20218Cd+10949bd+10410ad-15125d2-52960B-58560C+5268b+34286a+31182d+12656,\n22512Ba2+8442a2d+2571924Bd2-184620Cd2-38274bd2-465021ad2+18012d3+6422688BC+2052372Bb-1785948Cb-7128Ba-752760Ca-9564ba-19888a2-5671434Bd+923910Cd+497979bd+38238ad-509363d2-1384224B-1684416C+372204b+792554a+774738d+376816,\n5628Cba-66666Bd2+4482Cd2+747bd2+11757ad2-498d3-154944BC-51772Bb+48884Cb-2980Ba+7568Ca-1216ba+498a2+142358Bd-22114Cd-12053bd-312ad+13287d2+33392B+40032C-9604b-15582a-20110d-8896,\n11256Bba+2814a2d+990816Bd2-60696Cd2-10116bd2-170217ad2+6744d3+2809440BC+849716Bb-553436Cb+2248Ba-530848Ca+736ba-6744a2-2404826Bd+306806Cd+166891bd+63726ad-198271d2-601376B-691296C+115164b+361354a+353826d+151120,\n11256BCa+61398Bd2-4374Cd2-729bd2-11016ad2+486d3+143616BC+47880Bb-41400Cb-2652Ba-22032Ca+260ba-486a2-135300Bd+21276Cd+11610bd+474ad-12204d2-30960B-37440C+9576b+20552a+18484d+8320,\n12BCb-6Ca-6Bd+ad+2a+d,\n151956d4-227934a2d+116355852Bd2-8314596Cd2-2466342bd2-19432629ad2+614304d3+307102560BC+101201380Bb-59486540Cb+1386648Ba-56367400Ca-74700ba-225972a2-275006818Bd+35968014Cd+19111311bd+7214850ad-22327191d2-66087808B-74953888C+10548860b+39480238a+39603370d+16744800,\n37989ad3+19496754Bd2-1158678Cd2-353511bd2-3242700ad2+87939d3+56112576BC+17370136Bb-10453304Cb+8208Ba-11456800Ca+87588ba-58392a2-48084052Bd+6295140Cd+3298122bd+1423512ad-3826296d2-12044224B-13993408C+1974728b+7278376a+7007884d+3095472,\n303912bd3+126630a2d-418170708Bd2+22589388Cd2+5757210bd2+69431445ad2-2048436d3-1186190112BC-369742772Bb+224741308Cb-530856Ba+236897960Ca-1443348ba+1086048a2+1023238106Bd-130538070Cd-69061995bd-31119318ad+83390067d2+254068832B+295969088C-42213388b-152223218a-151201346d-65074704,\n607824Cd3-75978a2d-11635380Bd2-882036Cd2-214542bd2+2075085ad2-25812d3-37918752BC-9185876Bb+12402364Cb+345960Ba+5383640Ca-232884ba+76464a2+28169306Bd-5770278Cd-2632851bd-276246ad+2996451d2+8037728B+11623616C-2945516b-4249994a-4103474d-2462128,\n75978Bd3+4615920Bd2-286740Cd2-85779bd2-789696ad2+6534d3+13957248BC+4273780Bb-2488880Cb+2178Ba-2934802Ca+22464ba-14976a2-11809984Bd+1549530Cd+813159bd+405648ad-908379d2-2997616B-3489952C+453292b+1792483a+1724398d+773252,\n37989a2d2+50652a2d+1314576Bd2-31104Cd2-5184bd2-162756ad2+3456d3+8845440BC+1364776Bb-245624Cb-404064Ba-3180784Ca+140256ba-54108a2-5051188Bd+359532Cd+186678bd+240372ad-265473d2-1856032B-1902112C+259448b+1367632a+774076d+391008", "224": "EMPTY", "225": "EMPTY", "226": "EMPTY", "227": "EMPTY", "228": "EMPTY", "229": "EMPTY", "230": "DIM 0\na+d,\n2b-1,\n12C-2d-3,\n12B+2d-3,\n12r-1,\n4d2-3", "231": "EMPTY", "232": "EMPTY", "233": "EMPTY", "234": "EMPTY", "235": "EMPTY", "236": "EMPTY", "237": "EMPTY", "238": "EMPTY", "239": "EMPTY", "240": "EMPTY", "241": "EMPTY", "242": "EMPTY", "243": "EMPTY", "244": "EMPTY", "245": "EMPTY", "246": "EMPTY", "247": "EMPTY", "248": "EMPTY", "249": "EMPTY", "250": "EMPTY", "251": "EMPTY", "252": "EMPTY", "253": "EMPTY", "254": "EMPTY", "283": "DIM 0\na+d,\n2b-1,\n12C-2d-3,\n12B+2d-3,\n12r-1,\n4d2-3", "284": "DIM 0\na+d,\n2b-1,\n12C-2d-3,\n12B+2d-3,\n12r-1,\n4d2-3", "285": "DIM 0\na+d,\n2b-1,\n12C-2d-3,\n12B+2d-3,\n12r-1,\n4d2-3", "286": "DIM 0\na+d,\n2b-1,\n12C-2d-3,\n12B+2d-3,\n12r-1,\n4d2-3", "287": "EMPTY", "288": "EMPTY", "289": "EMPTY", "290": "EMPTY", "291": "EMPTY", "292": "EMPTY", "293": "EMPTY", "294": "EMPTY", "295": "EMPTY", "296": "EMPTY", "297": "EMPTY", "298": "EMPTY", "299": "EMPTY", "300": "EMPTY", "301": "EMPTY", "302": "EMPTY", "303": "EMPTY", "304": "EMPTY", "305": "EMPTY", "306": "EMPTY", "307": "EMPTY", "308": "EMPTY", "309": "EMPTY", "310": "EMPTY", "311": "EMPTY", "312": "EMPTY", "341": "EMPTY", "342": "EMPTY", "343": "EMPTY", "344": "EMPTY", "345": "EMPTY", "346": "EMPTY", "347": "EMPTY", "348": "EMPTY", "349": "EMPTY", "350": "EMPTY", "351": "EMPTY", "352": "EMPTY", "353": "EMPTY", "354": "EMPTY", "355": "EMPTY", "356": "EMPTY", "357": "EMPTY", "358": "EMPTY", "359": "EMPTY", "360": "EMPTY", "361": "EMPTY", "362": "EMPTY", "363": "EMPTY", "364": "EMPTY", "365": "EMPTY", "366": "EMPTY", "367": "EMPTY", "368": "EMPTY", "369": "EMPTY", "370": "EMPTY", "371": "EMPTY", "372": "EMPTY", "373": "EMPTY", "374": "DIM 0\n12r-1,\nb2-ad+d,\n12C2-12C+d+2,\n12B2-12B+a+2,\n16890a2d+258870Bd2-15702Cd2-5073bd2-50688ad2+5838d3+1605312BC+706160Bb+214800Cb-92724Ba-773956Ca-46362ba+5630a2-1362846Bd-13954Cd+22613bd+225956ad-61718d2-272952B-347464C-141956b+138612a+356800d+62304,\n87828bad-24450Bd2+85026Cd2+12639bd2+42984ad2-6894d3+2733888BC-161112Bb-85432Cb+80336Ba-531936Ca+69444ba-930502Bd-488250Cd+27325bd-123084ad-5186d2-536472B-554856C+215812b+29536a+535020d+102272,\n175656Cad+84714Bd2-52170Cd2-7755bd2-35088ad2+4230d3-415296BC-59832Bb+11448Cb+22560Ba-63912Ca+11280ba+75918Bd+66594Cd-561bd-50908ad-14246d2+68664B+79944C+20460b+6032a-11820d-12608,\n109785Bad+26310Bd2-3774Cd2-561bd2-5061ad2+306d3+464784BC+312600Bb+159230Cb-34963Ba-414612Ca-35779ba-642442Bd-228Cd+5036bd+108407ad-6076d2-98184B-97368C-82922b+89479a+146615d+19768,\n585520Cbd-610210Bd2-344766Cd2-51249bd2+60756ad2+27954d3-3934464BC-1442360Bb-440600Cb+149088Ba+1172992Ca+74544ba+3057562Bd+732598Cd-153451bd-457392ad+198366d2+708904B+783448C+264772b-188864a-936460d-140128,\n1756560Bbd-107850Bd2+215562Cd2+32043bd2+114708ad2-17478d3+7653888BC+2293800Bb+975240Cb-93216Ba-3777504Ca-46608ba-6332334Bd-1213986Cd-375903bd+677144ad-1682d2-1521528B-1568136C-219084b+604448a+2257620d+300256,\n3513120BCd+318330Bd2-245754Cd2-36531bd2-155196ad2+19926d3-3935616BC+207000Bb-286920Cb+106272Ba+460608Ca+53136ba-1149282Bd-544398Cd+123431bd-102648ad-46926d2+736056B+789192C+141228b-181376a+379100d-142112,\n878280ba2+292760a3-9953250Bd2+1598178Cd2+676707bd2+2433792ad2-422342d3-19616448BC-11966440Bb-5850600Cb-3325944Ba+10261304Ca-1077452ba-292760a2+26610474Bd-3420874Cd-33767bd-5439564ad+1836802d2+7790088B+5102456C+4241764b-429208a-5250800d-2360976,\n878280Ca2+1846410Bd2-129258Cd2-37017bd2-362712ad2+40152d3+14971968BC+4956880Bb+2541440Cb-517756Ba-8380004Ca-258878ba-146380a2-10977874Bd-85886Cd+182197bd+1857024ad-438492d2-2740008B-3218456C-1027284b+1488708a+3021580d+607696,\n1756560Ba2-292760a3-12241170Bd2-364974Cd2+16959bd2+2082744ad2-235474d3-56348736BC-24920760Bb-2560280Cb+2452432Ba+18965808Ca+640696ba-585520a2+47269978Bd+2748582Cd-742259bd-5558748ad+3377814d2+7955976B+12402552C+3264068b-2025296a-14642560d-1995632,\n439140Cba+105240Bd2-15096Cd2-2244bd2-20244ad2+1224d3+1859136BC-67020Bb+197780Cb+79718Ba-999738Ca-33331ba-813208Bd-912Cd+20144bd-5512ad-24304d2-392736B-389472C+107452b+138346a+366890d+79072,\n439140Bba-1214970Bd2+38682Cd2+23553bd2+241248ad2-32808d3-3817152BC-2285020Bb-37340Cb+337354Ba+844586Ca-50893ba-73190a2+3463786Bd+80414Cd-61333bd-353106ad+292668d2+383592B+881624C+354576b+78a-1039810d-133264,\n24BCa+12Bb+12Cb-6Ba-30Ca-ba-24Bd+6ad-4b+6a+6d,\n12BCb-6Ca-6Bd+ad+a+2d,\n5928390d4+697915710Bd2-100461222Cd2-37258353bd2-110087748ad2+22298868d3+4878701472BC+1537210040Bb+495777080Cb-86590224Ba-1924755056Ca-43295112ba-3543920726Bd-74232594Cd+73360773bd+566842536ad-174766428d2-984270152B-1046009144C-278791196b+309065432a+949892750d+221225064,\n2964195ad3+206866980Bd2-22721904Cd2-9519606bd2-28984446ad2+4833216d3+1517668224BC+424928080Bb+136179760Cb-11110608Ba-583721152Ca-5555304ba-1070587252Bd-37389168Cd+25231446bd+155227527ad-54883926d2-314042944B-327502768C-66317752b+87093604a+302641270d+71531688,\n91206bd3-9787986Bd2-313686Cd2+439803bd2+1243404ad2-126576d3-35132640BC-16181752Bb-3458392Cb+1027440Ba+16188688Ca+513720ba+34921066Bd+106830Cd-571869bd-5444424ad+3025782d2+6850744B+7729288C+2564860b-2467840a-9460162d-1601400,\n11856780Cd3+111643110Bd2-5261814Cd2-11677581bd2-18509256ad2-3151764d3-182346816BC+57463880Bb-53919640Cb-3635208Ba+69142168Ca-1817604ba-83110142Bd+32997762Cd+9770841bd+3860532ad-28849446d2+32690296B+34824952C+6012788b-15939976a+17375270d-6546152,\n5928390Bd3+40097970Bd2-8676558Cd2-2357937bd2-6937002ad2-151038d3+417622128BC+108344480Bb+39969440Cb-2122956Ba-161732924Ca-1061478ba-275913704Bd-4265946Cd+7465977bd+41804334ad-9503532d2-87602048B-90639656C-18978844b+24665108a+75573230d+20224816,\n11856780a4+3952260a3-2549008170Bd2+141920154Cd2+81768771bd2+483703596ad2-70470486d3-11800899264BC-4313418440Bb-1319030120Cb+11478888Ba+49399", "375": "EMPTY", "376": "EMPTY", "377": "EMPTY", "378": "EMPTY", "379": "EMPTY", "380": "DIM 0\na-d,\n12r-1,\n78Bd+78Cd-33bd-51d2+96B+96C+24b-33d-52,\nb2-d2+d,\n60Cb-48Cd-6bd+3d2+24C-12b+9d-4,\n260Bb+208Cd-114bd-123d2+360B+256C+12b-49d-156,\n12C2-12C+d+2,\n312BC-36bd-45d2+48B+48C+38b+3d-52,\n12B2-12B+d+2,\n117d3-552bd-66d2+840B+840C+236b-71d-572,\n9bd2+15bd-30d2+4b+14d+8,\n234Cd2-234Cd-132bd-87d2+280B+176C+96b+63d-156", "381": "EMPTY", "382": "EMPTY", "383": "EMPTY", "384": "EMPTY", "385": "EMPTY", "386": "EMPTY", "387": "EMPTY", "388": "EMPTY", "389": "EMPTY", "390": "EMPTY", "391": "EMPTY", "392": "EMPTY", "393": "EMPTY", "394": "EMPTY", "395": "EMPTY", "396": "EMPTY", "397": "EMPTY", "398": "EMPTY", "399": "EMPTY", "400": "EMPTY", "401": "EMPTY", "402": "EMPTY", "403": "EMPTY", "404": "EMPTY", "405": "EMPTY", "406": "EMPTY", "407": "EMPTY", "408": "EMPTY", "437": "EMPTY", "438": "EMPTY", "439": "EMPTY", "440": "EMPTY", "441": "EMPTY", "442": "EMPTY", "443": "EMPTY", "444": "EMPTY", "445": "EMPTY", "446": "EMPTY", "447": "EMPTY", "448": "EMPTY", "449": "EMPTY", "450": "EMPTY", "451": "EMPTY", "452": "EMPTY", "453": "EMPTY", "454": "EMPTY", "455": "EMPTY", "456": "TIMEOUT", "457": "EMPTY", "458": "EMPTY", "459": "EMPTY", "460": "EMPTY", "461": "EMPTY", "462": "EMPTY", "463": "EMPTY", "464": "EMPTY", "465": "EMPTY", "466": "EMPTY", "467": "EMPTY", "468": "EMPTY", "469": "EMPTY", "470": "EMPTY", "471": "EMPTY", "472": "EMPTY", "473": "EMPTY", "474": "EMPTY", "475": "EMPTY", "476": "EMPTY", "477": "EMPTY", "478": "EMPTY", "479": "EMPTY", "480": "EMPTY", "481": "EMPTY", "482": "EMPTY", "483": "EMPTY", "484": "EMPTY", "485": "EMPTY", "486": "EMPTY", "487": "EMPTY", "488": "EMPTY", "489": "EMPTY", "490": "EMPTY", "491": "EMPTY", "492": "EMPTY", "493": "EMPTY", "494": "EMPTY", "495": "EMPTY", "496": "EMPTY", "497": "EMPTY", "498": "EMPTY", "499": "EMPTY", "500": "EMPTY", "501": "EMPTY", "502": "EMPTY", "503": "EMPTY", "504": "EMPTY", "505": "EMPTY", "506": "EMPTY", "507": "EMPTY", "508": "EMPTY", "509": "EMPTY", "510": "EMPTY", "511": "EMPTY", "512": "EMPTY", "513": "EMPTY", "514": "EMPTY", "515": "EMPTY", "516": "EMPTY", "517": "EMPTY", "518": "EMPTY", "528": "EMPTY", "529": "EMPTY", "530": "EMPTY", "534": "EMPTY", "535": "EMPTY", "536": "EMPTY", "540": "EMPTY", "541": "EMPTY", "542": "EMPTY", "546": "EMPTY", "547": "EMPTY", "548": "EMPTY", "549": "EMPTY", "550": "EMPTY", "551": "EMPTY", "552": "EMPTY", "559": "EMPTY", "560": "EMPTY", "567": "EMPTY", "568": "EMPTY", "569": "EMPTY", "570": "EMPTY", "577": "EMPTY", "578": "EMPTY", "585": "EMPTY", "586": "EMPTY", "593": "EMPTY", "594": "EMPTY", "601": "EMPTY", "602": "EMPTY", "603": "EMPTY", "604": "EMPTY", "611": "EMPTY", "612": "EMPTY", "616": "EMPTY", "617": "EMPTY", "621": "EMPTY", "622": "EMPTY", "623": "EMPTY", "624": "EMPTY", "625": "EMPTY", "626": "EMPTY", "633": "EMPTY", "634": "EMPTY", "635": "EMPTY", "636": "EMPTY", "637": "EMPTY", "644": "EMPTY", "645": "EMPTY", "647": "EMPTY", "648": "EMPTY", "655": "DIM 0\na-d,\nb+d-1,\nB-C,\n12r-6C+d,\n24Cd-4d2-12C-2d+1,\n24C2-12C+1,\n4d3-6d2+6C+d-1", "656": "EMPTY", "657": "EMPTY", "658": "EMPTY", "659": "DIM 0\na-d,\n2b+d+1,\n12C-3d-1,\n12B-3d-1,\n24r-d-1,\n3d2-6d-1", "660": "EMPTY", "661": "EMPTY", "662": "EMPTY", "663": "EMPTY", "664": "EMPTY", "665": "EMPTY", "666": "DIM 0\n12r-1,\na2-2ad+d2,\nb2-ad+d,\n12Cb+6Ba+6Bd-2ad+12B-6b-3a+3d-2,\n12C2-12C+d+2,\n12B2-a,\nd3-96Ba+72Bd+10ad-9d2-72B+32a-d+7,\nad2-24Ba+48Bd-3d2-24B+9a-2d+3,\nbd2-408BC+132Bb+96Ca-15ba-60Cd+5bd+204B+48C-29b-48a+30d-24,\n2Cd2-72BC+20Bb+16Ca-3ba-16Cd+3bd-d2+36B+10C-6b-8a+8d-5,\n12Bd2-48Ba+72Bd+ad-9d2-36B+15a-3d+4,\nbad-72BC+60Bb+24Ca-6ba-12Cd+36B-5b-12a+6d,\n2Cad-24BC+12Bb+6Ca-ba-6Cd+bd-ad+12B+2C-2b-3a+3d-1,\n4Bad+12Ba+12Bd-5ad+d2+4B-3a-d,\n4Bbd-96BC+44Bb+26Ca-5ba-10Cd-bd+48B+8C-6b-13a+5d-4,\n24BCd-120BC+48Bb+30Ca-5ba-12Bd-18Cd+bd+60B+12C-8b-15a+9d-6,\n4Bba+96BC-4Bb-18Ca-ba+10Cd-bd-48B-16C+6b+9a-5d+8,\n24BCa+72BC-12Ba-18Ca+ba+6Cd-bd-36B-12C+4b+9a-3d+6", "667": "DIM 0\n12r-1,\na2-2ad+d2,\nb2-ad+d,\n12Cb+6Ba+6Bd-2ad+12B-6b-3a+3d-2,\n12C2-12C+d+2,\n12B2-a,\nd3-96Ba+72Bd+10ad-9d2-72B+32a-d+7,\nad2-24Ba+48Bd-3d2-24B+9a-2d+3,\nbd2-408BC+132Bb+96Ca-15ba-60Cd+5bd+204B+48C-29b-48a+30d-24,\n2Cd2-72BC+20Bb+16Ca-3ba-16Cd+3bd-d2+36B+10C-6b-8a+8d-5,\n12Bd2-48Ba+72Bd+ad-9d2-36B+15a-3d+4,\nbad-72BC+60Bb+24Ca-6ba-12Cd+36B-5b-12a+6d,\n2Cad-24BC+12Bb+6Ca-ba-6Cd+bd-ad+12B+2C-2b-3a+3d-1,\n4Bad+12Ba+12Bd-5ad+d2+4B-3a-d,\n4Bbd-96BC+44Bb+26Ca-5ba-10Cd-bd+48B+8C-6b-13a+5d-4,\n24BCd-120BC+48Bb+30Ca-5ba-12Bd-18Cd+bd+60B+12C-8b-15a+9d-6,\n4Bba+96BC-4Bb-18Ca-ba+10Cd-bd-48B-16C+6b+9a-5d+8,\n24BCa+72BC-12Ba-18Ca+ba+6Cd-bd-36B-12C+4b+9a-3d+6", "668": "DIM 0\n12r-1,\na2-2ad+d2,\nb2-ad+d,\n12Cb+6Ba+6Bd-2ad+12B-6b-3a+3d-2,\n12C2-12C+d+2,\n12B2-a,\nd3-96Ba+72Bd+10ad-9d2-72B+32a-d+7,\nad2-24Ba+48Bd-3d2-24B+9a-2d+3,\nbd2-408BC+132Bb+96Ca-15ba-60Cd+5bd+204B+48C-29b-48a+30d-24,\n2Cd2-72BC+20Bb+16Ca-3ba-16Cd+3bd-d2+36B+10C-6b-8a+8d-5,\n12Bd2-48Ba+72Bd+ad-9d2-36B+15a-3d+4,\nbad-72BC+60Bb+24Ca-6ba-12Cd+36B-5b-12a+6d,\n2Cad-24BC+12Bb+6Ca-ba-6Cd+bd-ad+12B+2C-2b-3a+3d-1,\n4Bad+12Ba+12Bd-5ad+d2+4B-3a-d,\n4Bbd-96BC+44Bb+26Ca-5ba-10Cd-bd+48B+8C-6b-13a+5d-4,\n24BCd-120BC+48Bb+30Ca-5ba-12Bd-18Cd+bd+60B+12C-8b-15a+9d-6,\n4Bba+96BC-4Bb-18Ca-ba+10Cd-bd-48B-16C+6b+9a-5d+8,\n24BCa+72BC-12Ba-18Ca+ba+6Cd-bd-36B-12C+4b+9a-3d+6", "669": "EMPTY", "670": "EMPTY", "671": "EMPTY", "672": "EMPTY", "673": "DIM 0\na-d,\n12r-1,\n12Bd-d2+12B-6d-1,\nb2-d2+d,\n12Cb-d2-6b+6d-1,\n4Bb+6Cd-bd-2C+b-3d+1,\n12C2-12C+d+2,\n24BC+6Cd-bd-12B-6C+3b-3d+3,\n12B2-d,\nd3-d2-48B+19d+5,\nbd2-60Cd+6bd+12C-11b+30d-6,\n2Cd2-12Cd+2bd-d2+2C-2b+6d-1", "674": "EMPTY", "675": "EMPTY", "676": "EMPTY", "677": "EMPTY", "678": "EMPTY", "679": "EMPTY", "680": "TIMEOUT", "681": "EMPTY", "682": "EMPTY", "683": "EMPTY", "684": "EMPTY", "685": "EMPTY", "686": "EMPTY", "687": "EMPTY", "688": "EMPTY", "689": "EMPTY", "690": "EMPTY", "691": "EMPTY", "692": "EMPTY", "693": "EMPTY", "698": "DIM 0\na-d,\nb+d-1,\nB-C,\n12r-6C+d,\n24Cd-4d2-12C-2d+1,\n24C2-12C+1,\n4d3-6d2+6C+d-1", "699": "EMPTY", "700": "EMPTY", "701": "EMPTY", "702": "DIM 1\n6B-6C-a+d,\n12r-6C+d,\n24Ca-a2-24Cd-4ad+5d2-3a+3d,\nb2-ad+a,\n12C2-12Cd+2d2+d,\na3-15a2d+15ad2-d3+6a2-6d2+9a-9d,\n104ad4-104d5+8778ba2d-9360bad2+32774a2d2+582bd3-35348ad3+2574d4-4557ba2+918bad-41048a2d+3639bd2+28746ad2+12302d3-6147ba+10110a2+6147bd-19980ad+9870d2+17226a-17226d,\n52a2d3-52d5+4704ba2d-5016bad2+17486a2d2+312bd3-18884ad3+1398d4-2442ba2+492bad-21966a2d+1950bd2+15362ad2+6604d3-3294ba+5415a2+3294bd-10674ad+5259d2+9225a-9225d,\n312bad3-312bd4-7062ba2d+7140bad2-35170a2d2-78bd3+38000ad3-2830d4+3708ba2-978bad+41749a2d-2730bd2-28814ad2-12935d3+5004ba-9642a2-5004bd+21195ad-11553d2-16758a+16758d,\n78ba2d2-78bd4-1971ba2d+1962bad2-9500a2d2+9bd3+10264ad3-764d4+1008ba2-309bad+11264a2d-699bd2-7768ad2-3496d3+1368ba-2598a2-1368bd+5724ad-3126d2-4518a+4518d", "703": "EMPTY", "704": "EMPTY", "705": "EMPTY", "706": "EMPTY", "707": "EMPTY", "708": "EMPTY", "710": "EMPTY", "711": "EMPTY", "712": "EMPTY", "714": "EMPTY", "715": "EMPTY", "716": "EMPTY", "718": "EMPTY", "719": "EMPTY", "720": "EMPTY", "722": "EMPTY", "723": "EMPTY", "724": "EMPTY", "725": "DIM 0\na-d,\nb+d-1,\nB-C,\n12r-6C+d,\n24Cd-4d2-12C-2d+1,\n24C2-12C+1,\n4d3-6d2+6C+d-1", "726": "EMPTY", "727": "EMPTY", "728": "EMPTY", "729": "DIM 0\na-d,\n2b+d+1,\n12C-3d-1,\n12B-3d-1,\n24r-d-1,\n3d2-6d-1", "730": "EMPTY", "731": "EMPTY", "732": "EMPTY", "733": "EMPTY", "734": "EMPTY", "735": "EMPTY", "736": "EMPTY", "737": "EMPTY", "738": "EMPTY", "739": "EMPTY", "740": "EMPTY", "741": "EMPTY", "742": "EMPTY", "743": "EMPTY", "744": "EMPTY", "745": "EMPTY", "746": "EMPTY", "747": "EMPTY", "748": "EMPTY", "749": "EMPTY", "752": "EMPTY", "753": "EMPTY", "756": "EMPTY", "757": "EMPTY", "758": "DIM 0\na-d,\nb+d-1,\nB-C,\n12r-6C+d,\n24Cd-4d2-12C-2d+1,\n24C2-12C+1,\n4d3-6d2+6C+d-1", "759": "DIM 0\na-d,\nb+d-1,\nB-C,\n12r-6C+d,\n24Cd-4d2-12C-2d+1,\n24C2-12C+1,\n4d3-6d2+6C+d-1", "760": "DIM 0\na-d,\nb+d-1,\nB-C,\n12r-6C+d,\n24Cd-4d2-12C-2d+1,\n24C2-12C+1,\n4d3-6d2+6C+d-1", "761": "DIM 0\na-d,\nb+d-1,\nB-C,\n12r-6C+d,\n24Cd-4d2-12C-2d+1,\n24C2-12C+1,\n4d3-6d2+6C+d-1", "762": "EMPTY", "763": "EMPTY", "764": "EMPTY", "765": "EMPTY", "766": "EMPTY", "767": "EMPTY", "768": "EMPTY", "769": "EMPTY", "770": "EMPTY", "771": "EMPTY", "772": "EMPTY", "805": "EMPTY", "806": "EMPTY", "807": "EMPTY", "808": "EMPTY", "809": "EMPTY", "810": "EMPTY", "811": "EMPTY", "812": "EMPTY", "813": "EMPTY", "814": "EMPTY", "815": "EMPTY", "816": "EMPTY", "817": "EMPTY", "818": "EMPTY", "819": "EMPTY", "820": "EMPTY", "821": "EMPTY", "822": "EMPTY", "823": "EMPTY", "828": "EMPTY", "829": "EMPTY", "830": "EMPTY", "831": "EMPTY", "832": "EMPTY", "833": "EMPTY", "834": "EMPTY", "835": "EMPTY", "836": "EMPTY", "837": "EMPTY", "838": "EMPTY", "839": "EMPTY", "840": "EMPTY", "841": "EMPTY", "842": "EMPTY", "875": "EMPTY", "876": "EMPTY", "877": "EMPTY", "878": "EMPTY", "879": "EMPTY", "880": "EMPTY", "881": "EMPTY", "882": "EMPTY", "883": "EMPTY", "884": "EMPTY", "885": "EMPTY", "886": "EMPTY", "887": "EMPTY", "888": "EMPTY", "889": "EMPTY", "892": "EMPTY", "895": "EMPTY", "896": "DIM 0\na-d,\n2b+d+1,\n12C-3d-1,\n12B-3d-1,\n24r-d-1,\n3d2-6d-1", "897": "DIM 1\n6B-6C-a+d,\n12r-6C+d,\n24Ca-a2-24Cd-4ad+5d2-3a+3d,\nb2-ad+d,\n12C2-12Cd+2d2+d,\na3-15a2d+15ad2-d3+6a2-6d2+9a-9d,\n104ad4-104d5-8778ba2d+9360bad2-32774a2d2-582bd3+34932ad3-2158d4+4221ba2-246bad+24500a2d-3975bd2-11126ad2-13374d3+6147ba-1836a2-6147bd+19116ad-17280d2-5580a+5580d,\n52a2d3-52d5-4704ba2d+5016bad2-17642a2d2-312bd3+18780ad3-1138d4+2262ba2-132bad+13162a2d-2130bd2-6006ad2-7156d3+3294ba-987a2-3294bd+10278ad-9291d2-2997a+2997d,\n312bad3-312bd4+7062ba2d-8076bad2+35170a2d2+1014bd3-38000ad3+2830d4-3354ba2+114bad-28591a2d+3240bd2+14846ad2+13745d3-4770ba+3063a2+4770bd-20385ad+17322d2+7497a-7497d,\n78ba2d2-78bd4+1815ba2d-2118bad2+9500a2d2+303bd3-10264ad3+764d4-885ba2-15bad-7736a2d+900bd2+4024ad2+3712d3-1251ba+834a2+1251bd-5508ad+4674d2+2034a-2034d", "898": "DIM 0\na-d,\n2b+d+1,\n12C-3d-1,\n12B-3d-1,\n24r-d-1,\n3d2-6d-1", "899": "EMPTY", "900": "EMPTY", "901": "EMPTY", "902": "EMPTY", "903": "DIM 1\na-d,\nB-C,\n12r-6C+d,\nb2-d2+d,\n12C2-12Cd+2d2+d", "904": "EMPTY", "905": "EMPTY", "906": "EMPTY", "907": "EMPTY", "908": "EMPTY", "909": "EMPTY", "910": "EMPTY", "911": "DIM 1\na-d,\n12r-1,\nb2-d2+d,\n12C2-d,\n12B2-d", "912": "EMPTY", "913": "DIM 1\n12r-1,\na2-2ad+d2,\nb2-ad+d,\n12C2-12C+d+2,\n12B2-a", "914": "EMPTY", "919": "EMPTY", "920": "EMPTY", "921": "EMPTY", "922": "EMPTY", "923": "EMPTY", "924": "EMPTY", "925": "EMPTY", "926": "EMPTY", "927": "EMPTY", "928": "EMPTY", "929": "EMPTY", "930": "EMPTY", "931": "EMPTY", "932": "EMPTY", "933": "EMPTY", "934": "EMPTY", "935": "EMPTY", "936": "EMPTY", "937": "EMPTY", "942": "EMPTY", "943": "EMPTY", "944": "EMPTY", "945": "EMPTY", "946": "EMPTY", "947": "EMPTY", "948": "EMPTY", "949": "EMPTY", "950": "EMPTY", "951": "EMPTY", "952": "EMPTY", "953": "EMPTY", "954": "EMPTY", "955": "EMPTY", "956": "EMPTY", "989": "EMPTY", "990": "EMPTY", "991": "EMPTY", "992": "EMPTY", "993": "EMPTY", "994": "EMPTY", "995": "EMPTY", "996": "EMPTY", "997": "EMPTY", "998": "EMPTY", "999": "EMPTY", "1000": "EMPTY", "1001": "EMPTY", "1002": "EMPTY", "1003": "EMPTY", "1008": "EMPTY", "1009": "EMPTY", "1010": "EMPTY", "1011": "EMPTY", "1012": "EMPTY", "1013": "EMPTY", "1014": "EMPTY", "1015": "EMPTY", "1016": "EMPTY", "1017": "EMPTY", "1018": "EMPTY", "1019": "EMPTY", "1020": "EMPTY", "1021": "EMPTY", "1022": "EMPTY", "1023": "EMPTY", "1024": "EMPTY", "1025": "EMPTY", "1026": "EMPTY", "1031": "EMPTY", "1032": "EMPTY", "1033": "EMPTY", "1034": "EMPTY", "1035": "EMPTY", "1036": "EMPTY", "1037": "EMPTY", "1038": "EMPTY", "1039": "EMPTY", "1040": "EMPTY", "1041": "EMPTY", "1042": "EMPTY", "1043": "EMPTY", "1044": "EMPTY", "1045": "EMPTY", "1046": "EMPTY", "1047": "EMPTY", "1048": "EMPTY", "1049": "EMPTY", "1054": "EMPTY", "1055": "EMPTY", "1056": "EMPTY", "1057": "EMPTY", "1058": "EMPTY", "1059": "EMPTY", "1060": "EMPTY", "1061": "EMPTY", "1062": "EMPTY", "1063": "EMPTY", "1064": "EMPTY", "1065": "EMPTY", "1066": "EMPTY", "1067": "EMPTY", "1068": "EMPTY", "1069": "EMPTY", "1070": "EMPTY", "1071": "EMPTY", "1072": "EMPTY", "1105": "DIM 0\n12r-1,\na2-2ad+d2,\nb2-ad+a,\n12Bb+6Ca+6Cd-2ad+12C-6b+3a-3d-2,\n12C2-d,\n12B2-12B+a+2,\nd3+120Cd-2ad-9d2+72C-4a-37d-5,\nad2+24Ca+48Cd-4ad-3d2+24C-3a-14d-1,\nbd2+264BC-12Cb+36Ba-5ba-48Bd+3bd-48B-132C+19b-18a+24d+24,\n12Cd2+120Cd-ad-15d2+60C-3a-33d-4,\n2Bd2+24BC+4Cb+4Ba-ba-4Bd+bd-d2-6B-12C+2b-2a+2d+3,\nbad-72BC+60Cb-12Ba+24Bd-6bd+36C-5b+6a-12d,\n4Cad+12Ca+12Cd-3ad-d2+4C-a-3d,\n2Bad-24BC+12Cb-6Ba+ba+6Bd-bd-ad+2B+12C-2b+3a-3d-1,\n4Cbd+96BC-4Cb+10Ba-ba-18Bd-bd-16B-48C+6b-5a+9d+8,\n24BCd+72BC+6Ba-ba-18Bd-12Cd+bd-12B-36C+4b-3a+9d+6,\n4Cba-96BC+44Cb-10Ba-ba+26Bd-5bd+8B+48C-6b+5a-13d-4,\n24BCa-120BC+48Cb-18Ba-12Ca+ba+30Bd-5bd+12B+60C-8b+9a-15d-6", "1134": "EMPTY", "1135": "EMPTY", "1136": "EMPTY", "1137": "EMPTY", "1138": "DIM 0\n12r-1,\na2-2ad+d2,\nb2-ad+a,\n12Bb+6Ca+6Cd-2ad+12C-6b+3a-3d-2,\n12C2-d,\n12B2-12B+a+2,\nd3+120Cd-2ad-9d2+72C-4a-37d-5,\nad2+24Ca+48Cd-4ad-3d2+24C-3a-14d-1,\nbd2+264BC-12Cb+36Ba-5ba-48Bd+3bd-48B-132C+19b-18a+24d+24,\n12Cd2+120Cd-ad-15d2+60C-3a-33d-4,\n2Bd2+24BC+4Cb+4Ba-ba-4Bd+bd-d2-6B-12C+2b-2a+2d+3,\nbad-72BC+60Cb-12Ba+24Bd-6bd+36C-5b+6a-12d,\n4Cad+12Ca+12Cd-3ad-d2+4C-a-3d,\n2Bad-24BC+12Cb-6Ba+ba+6Bd-bd-ad+2B+12C-2b+3a-3d-1,\n4Cbd+96BC-4Cb+10Ba-ba-18Bd-bd-16B-48C+6b-5a+9d+8,\n24BCd+72BC+6Ba-ba-18Bd-12Cd+bd-12B-36C+4b-3a+9d+6,\n4Cba-96BC+44Cb-10Ba-ba+26Bd-5bd+8B+48C-6b+5a-13d-4,\n24BCa-120BC+48Cb-18Ba-12Ca+ba+30Bd-5bd+12B+60C-8b+9a-15d-6", "1139": "EMPTY", "1140": "DIM 1\n12r-1,\na2-2ad+d2,\nb2-ad+a,\n12C2-d,\n12B2-12B+a+2", "1141": "EMPTY", "1143": "DIM 1\na-d,\n12r-1,\nb2-d2+d,\n12C2-12C+d+2,\n12B2-12B+d+2", "1157": "EMPTY", "1170": "DIM 0\n12r-1,\na2-2ad+d2,\nb2-ad+a,\n12Bb+6Ca+6Cd-2ad+12C-6b+3a-3d-2,\n12C2-d,\n12B2-12B+a+2,\nd3+120Cd-2ad-9d2+72C-4a-37d-5,\nad2+24Ca+48Cd-4ad-3d2+24C-3a-14d-1,\nbd2+264BC-12Cb+36Ba-5ba-48Bd+3bd-48B-132C+19b-18a+24d+24,\n12Cd2+120Cd-ad-15d2+60C-3a-33d-4,\n2Bd2+24BC+4Cb+4Ba-ba-4Bd+bd-d2-6B-12C+2b-2a+2d+3,\nbad-72BC+60Cb-12Ba+24Bd-6bd+36C-5b+6a-12d,\n4Cad+12Ca+12Cd-3ad-d2+4C-a-3d,\n2Bad-24BC+12Cb-6Ba+ba+6Bd-bd-ad+2B+12C-2b+3a-3d-1,\n4Cbd+96BC-4Cb+10Ba-ba-18Bd-bd-16B-48C+6b-5a+9d+8,\n24BCd+72BC+6Ba-ba-18Bd-12Cd+bd-12B-36C+4b-3a+9d+6,\n4Cba-96BC+44Cb-10Ba-ba+26Bd-5bd+8B+48C-6b+5a-13d-4,\n24BCa-120BC+48Cb-18Ba-12Ca+ba+30Bd-5bd+12B+60C-8b+9a-15d-6", "1171": "EMPTY", "1228": "EMPTY", "1257": "EMPTY", "1258": "EMPTY", "1259": "EMPTY", "1288": "EMPTY", "1289": "EMPTY", "1290": "EMPTY", "1319": "EMPTY", "1320": "EMPTY", "1321": "EMPTY", "1322": "EMPTY", "1351": "EMPTY", "1352": "EMPTY", "1353": "EMPTY", "1354": "EMPTY", "1355": "DIM 0\na-d,\n12r-1,\n12Cd-d2+12C-6d-1,\nb2-d2+d,\n4Cb+6Bd-bd-2B+b-3d+1,\n12Bb-d2-6b+6d-1,\n12C2-d,\n24BC+6Bd-bd-6B-12C+3b-3d+3,\n12B2-12B+d+2,\nd3-d2-48C+19d+5,\nbd2-60Bd+6bd+12B-11b+30d-6,\n2Bd2-12Bd+2bd-d2+2B-2b+6d-1", "1384": "DIM 0\nd-2,\na-2,\nB-C,\n15r-3C-1,\nb2-2,\nC2-C", "1385": "EMPTY", "1386": "DIM 0\n2d-1,\n2a-1,\nB-C,\n120r-12C-7,\n4b2+1,\n2C2-C", "1387": "EMPTY", "1388": "EMPTY", "1389": "EMPTY", "1390": "EMPTY", "1419": "EMPTY", "1420": "EMPTY", "1421": "EMPTY", "1422": "EMPTY", "1437": "EMPTY", "1466": "EMPTY", "1467": "EMPTY", "1469": "EMPTY", "1498": "EMPTY", "1499": "EMPTY", "1500": "EMPTY", "1529": "EMPTY", "1558": "EMPTY", "1587": "EMPTY", "1588": "EMPTY", "1589": "EMPTY", "1590": "EMPTY", "1591": "EMPTY", "1592": "EMPTY", "1593": "EMPTY", "1594": "EMPTY", "1595": "EMPTY", "1596": "EMPTY", "1597": "EMPTY", "1598": "EMPTY", "1599": "EMPTY", "1600": "EMPTY", "1601": "EMPTY", "1602": "EMPTY", "1603": "EMPTY", "1604": "EMPTY", "1605": "EMPTY", "1606": "EMPTY", "1607": "EMPTY", "1608": "EMPTY", "1610": "EMPTY", "1611": "EMPTY", "1612": "EMPTY", "1613": "EMPTY", "1614": "EMPTY", "1615": "EMPTY", "1616": "EMPTY", "1618": "EMPTY", "1619": "EMPTY", "1620": "EMPTY", "1621": "EMPTY", "1622": "EMPTY", "1623": "EMPTY", "1624": "EMPTY", "1625": "EMPTY", "1626": "EMPTY", "1627": "EMPTY", "1628": "EMPTY", "1657": "TIMEOUT", "1686": "EMPTY", "1687": "EMPTY", "1688": "EMPTY", "1689": "EMPTY", "1690": "EMPTY", "1691": "EMPTY", "1692": "EMPTY", "1693": "EMPTY", "1695": "EMPTY", "1709": "EMPTY", "1722": "EMPTY", "1723": "EMPTY", "1780": "EMPTY", "1809": "EMPTY", "1810": "EMPTY", "1811": "EMPTY", "1812": "EMPTY", "1813": "EMPTY", "1814": "EMPTY", "1815": "EMPTY", "1844": "EMPTY", "1845": "EMPTY", "1846": "EMPTY", "1875": "EMPTY", "1876": "EMPTY", "1877": "EMPTY", "1878": "EMPTY", "1879": "EMPTY", "1880": "EMPTY", "1881": "EMPTY", "1882": "EMPTY", "1911": "EMPTY", "1912": "EMPTY", "1913": "EMPTY", "1914": "EMPTY", "1915": "EMPTY", "1944": "EMPTY", "1945": "EMPTY", "1946": "EMPTY", "1947": "EMPTY", "1948": "EMPTY", "1949": "EMPTY", "1950": "EMPTY", "1979": "EMPTY", "1980": "EMPTY", "1981": "EMPTY", "1982": "EMPTY", "1997": "EMPTY", "2026": "EMPTY", "2027": "EMPTY", "2028": "EMPTY", "2058": "EMPTY", "2059": "EMPTY", "2060": "EMPTY", "2089": "EMPTY", "2090": "EMPTY", "2091": "EMPTY", "2092": "EMPTY", "2093": "EMPTY", "2122": "EMPTY", "2123": "EMPTY", "2124": "EMPTY", "2125": "EMPTY", "2126": "EMPTY", "2155": "EMPTY", "2156": "EMPTY", "2157": "EMPTY", "2158": "EMPTY", "2159": "EMPTY", "2160": "EMPTY", "2161": "EMPTY", "2162": "EMPTY", "2163": "EMPTY", "2164": "EMPTY", "2167": "EMPTY", "2168": "EMPTY", "2169": "EMPTY", "2172": "EMPTY", "2173": "EMPTY", "2175": "EMPTY", "2176": "EMPTY", "2178": "EMPTY", "2179": "EMPTY", "2180": "EMPTY", "2181": "EMPTY", "2182": "EMPTY", "2183": "EMPTY", "2186": "EMPTY", "2187": "EMPTY", "2188": "EMPTY", "2189": "EMPTY", "2190": "EMPTY", "2191": "EMPTY", "2192": "EMPTY", "2193": "EMPTY", "2196": "EMPTY", "2197": "EMPTY", "2198": "EMPTY", "2199": "EMPTY", "2200": "EMPTY", "2201": "EMPTY", "2204": "EMPTY", "2205": "EMPTY", "2208": "EMPTY", "2209": "EMPTY", "2210": "EMPTY", "2211": "EMPTY", "2212": "EMPTY", "2214": "EMPTY", "2215": "EMPTY", "2218": "EMPTY", "2219": "EMPTY", "2221": "EMPTY", "2223": "EMPTY", "2224": "EMPTY", "2228": "EMPTY", "2229": "EMPTY", "2230": "EMPTY", "2231": "EMPTY", "2232": "EMPTY", "2233": "EMPTY", "2236": "EMPTY", "2237": "EMPTY", "2240": "EMPTY", "2241": "EMPTY", "2242": "EMPTY", "2243": "EMPTY", "2246": "EMPTY", "2247": "EMPTY", "2248": "EMPTY", "2251": "EMPTY", "2252": "EMPTY", "2253": "EMPTY", "2254": "EMPTY", "2257": "EMPTY", "2258": "EMPTY", "2264": "EMPTY", "2265": "EMPTY", "2266": "EMPTY", "2267": "EMPTY", "2271": "EMPTY", "2272": "EMPTY", "2273": "EMPTY", "2275": "EMPTY", "2276": "EMPTY", "2278": "EMPTY", "2279": "EMPTY", "2283": "EMPTY", "2284": "EMPTY", "2285": "EMPTY", "2288": "EMPTY", "2289": "EMPTY", "2295": "EMPTY", "2296": "EMPTY", "2297": "EMPTY", "2298": "EMPTY", "2299": "EMPTY", "2310": "EMPTY", "2311": "EMPTY", "2312": "EMPTY", "2313": "EMPTY", "2319": "EMPTY", "2325": "EMPTY", "2326": "EMPTY", "2327": "EMPTY", "2333": "EMPTY", "2334": "EMPTY", "2335": "EMPTY", "2336": "EMPTY", "2345": "EMPTY", "2346": "EMPTY", "2349": "EMPTY", "2357": "EMPTY", "2363": "EMPTY", "2364": "EMPTY", "2365": "EMPTY", "2371": "EMPTY", "2372": "EMPTY", "2373": "EMPTY", "2374": "EMPTY", "2375": "EMPTY", "2381": "EMPTY", "2382": "EMPTY", "2383": "EMPTY", "2384": "EMPTY", "2388": "EMPTY", "2389": "EMPTY", "2390": "EMPTY", "2392": "EMPTY", "2393": "EMPTY", "2395": "EMPTY", "2396": "EMPTY", "2400": "EMPTY", "2401": "EMPTY", "2402": "EMPTY", "2405": "EMPTY", "2406": "EMPTY", "2412": "EMPTY", "2413": "EMPTY", "2414": "EMPTY", "2415": "EMPTY", "2416": "EMPTY", "2427": "EMPTY", "2428": "EMPTY", "2429": "EMPTY", "2430": "EMPTY", "2436": "EMPTY", "2442": "EMPTY", "2443": "EMPTY", "2444": "EMPTY", "2450": "EMPTY", "2451": "EMPTY", "2452": "EMPTY", "2453": "EMPTY", "2462": "EMPTY", "2465": "EMPTY", "2471": "EMPTY", "2472": "EMPTY", "2473": "EMPTY", "2479": "EMPTY", "2487": "EMPTY", "2488": "EMPTY", "2489": "EMPTY"}

==> anc/code/m1/sing_run.py <==
import json, subprocess, sys, time, os
systems=json.load(open('m1/sing_systems.json')); sel=set(json.load(open('m1/sing_selected.json'))); systems=[x for x in systems if x[0] in sel]
lo,hi=int(sys.argv[1]),int(sys.argv[2]); per=float(sys.argv[3]) if len(sys.argv)>3 else 20
try: res=json.load(open('m1/sing_results.json'))
except Exception: res={}
T=time.time()
for idx,eqs in systems[lo:hi]:
    if str(idx) in res: continue
    script = "ring R=0,(t,r,B,C,b,a,d),dp; option(redSB);\n"
    script += "ideal I=" + ",\n".join(eqs) + ",\n t*a*b*d*(a-1)*(d-1)*(a*d-b^2)-1;\n"
    script += "ideal G=slimgb(I); if (G[1]==1) {print(\"EMPTY\");} else {print(\"DIM \"+string(dim(G))); ideal E=eliminate(G,t); print(E);}\nquit;\n"
    try:
        out = subprocess.run(["Singular","-q"], input=script, capture_output=True, text=True, timeout=per).stdout.strip()
    except subprocess.TimeoutExpired:
        out = "TIMEOUT"
    res[str(idx)] = out[:4000]
    json.dump(res, open('m1/sing_results.json','w'))
    if time.time()-T > 240: break
from collections import Counter
print(f"done {sum(1 for k in res if int(k) in sel)}/{len(sel)} selected; this run {time.time()-T:.0f}s;", Counter(v.split()[0] if v else 'none' for k,v in res.items() if int(k) in sel))


==> anc/code/m1/sing_selected.json <==
[15, 16, 17, 18, 29, 30, 51, 52, 58, 59, 65, 66, 67, 70, 74, 77, 86, 91, 95, 105, 106, 116, 117, 121, 122, 123, 124, 159, 160, 161, 162, 165, 173, 174, 175, 181, 182, 198, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 283, 284, 285, 286, 287, 288, 289, 290, 291, 292, 293, 294, 295, 296, 297, 298, 299, 300, 301, 302, 303, 304, 305, 306, 307, 308, 309, 310, 311, 312, 341, 342, 343, 344, 345, 346, 347, 348, 349, 350, 351, 352, 353, 354, 355, 356, 357, 358, 359, 360, 361, 362, 363, 364, 365, 366, 367, 368, 369, 370, 371, 372, 373, 374, 375, 376, 377, 378, 379, 380, 381, 382, 383, 384, 385, 386, 387, 388, 389, 390, 391, 392, 393, 394, 395, 396, 397, 398, 399, 400, 401, 402, 403, 404, 405, 406, 407, 408, 437, 438, 439, 440, 441, 442, 443, 444, 445, 446, 447, 448, 449, 450, 451, 452, 453, 454, 455, 456, 457, 458, 459, 460, 461, 462, 463, 464, 465, 466, 467, 468, 469, 470, 471, 472, 473, 474, 475, 476, 477, 478, 479, 480, 481, 482, 483, 484, 485, 486, 487, 488, 489, 490, 491, 492, 493, 494, 495, 496, 497, 498, 499, 500, 501, 502, 503, 504, 505, 506, 507, 508, 509, 510, 511, 512, 513, 514, 515, 516, 517, 518, 528, 529, 530, 534, 535, 536, 540, 541, 542, 546, 547, 548, 549, 550, 551, 552, 559, 560, 567, 568, 569, 570, 577, 578, 585, 586, 593, 594, 601, 602, 603, 604, 611, 612, 616, 617, 621, 622, 623, 624, 625, 626, 633, 634, 635, 636, 637, 644, 645, 647, 648, 655, 656, 657, 658, 659, 660, 661, 662, 663, 664, 665, 666, 667, 668, 669, 670, 671, 672, 673, 674, 675, 676, 677, 678, 679, 680, 681, 682, 683, 684, 685, 686, 687, 688, 689, 690, 691, 692, 693, 698, 699, 700, 701, 702, 703, 704, 705, 706, 707, 708, 710, 711, 712, 714, 715, 716, 718, 719, 720, 722, 723, 724, 725, 726, 727, 728, 729, 730, 731, 732, 733, 734, 735, 736, 737, 738, 739, 740, 741, 742, 743, 744, 745, 746, 747, 748, 749, 752, 753, 756, 757, 758, 759, 760, 761, 762, 763, 764, 765, 766, 767, 768, 769, 770, 771, 772, 805, 806, 807, 808, 809, 810, 811, 812, 813, 814, 815, 816, 817, 818, 819, 820, 821, 822, 823, 828, 829, 830, 831, 832, 833, 834, 835, 836, 837, 838, 839, 840, 841, 842, 875, 876, 877, 878, 879, 880, 881, 882, 883, 884, 885, 886, 887, 888, 889, 892, 895, 896, 897, 898, 899, 900, 901, 902, 903, 904, 905, 906, 907, 908, 909, 910, 911, 912, 913, 914, 919, 920, 921, 922, 923, 924, 925, 926, 927, 928, 929, 930, 931, 932, 933, 934, 935, 936, 937, 942, 943, 944, 945, 946, 947, 948, 949, 950, 951, 952, 953, 954, 955, 956, 989, 990, 991, 992, 993, 994, 995, 996, 997, 998, 999, 1000, 1001, 1002, 1003, 1008, 1009, 1010, 1011, 1012, 1013, 1014, 1015, 1016, 1017, 1018, 1019, 1020, 1021, 1022, 1023, 1024, 1025, 1026, 1031, 1032, 1033, 1034, 1035, 1036, 1037, 1038, 1039, 1040, 1041, 1042, 1043, 1044, 1045, 1046, 1047, 1048, 1049, 1054, 1055, 1056, 1057, 1058, 1059, 1060, 1061, 1062, 1063, 1064, 1065, 1066, 1067, 1068, 1069, 1070, 1071, 1072, 1105, 1134, 1135, 1136, 1137, 1138, 1139, 1140, 1141, 1143, 1157, 1170, 1171, 1228, 1257, 1258, 1259, 1288, 1289, 1290, 1319, 1320, 1321, 1322, 1351, 1352, 1353, 1354, 1355, 1384, 1385, 1386, 1387, 1388, 1389, 1390, 1419, 1420, 1421, 1422, 1437, 1466, 1467, 1469, 1498, 1499, 1500, 1529, 1558, 1587, 1588, 1589, 1590, 1591, 1592, 1593, 1594, 1595, 1596, 1597, 1598, 1599, 1600, 1601, 1602, 1603, 1604, 1605, 1606, 1607, 1608, 1610, 1611, 1612, 1613, 1614, 1615, 1616, 1618, 1619, 1620, 1621, 1622, 1623, 1624, 1625, 1626, 1627, 1628, 1657, 1686, 1687, 1688, 1689, 1690, 1691, 1692, 1693, 1695, 1709, 1722, 1723, 1780, 1809, 1810, 1811, 1812, 1813, 1814, 1815, 1844, 1845, 1846, 1875, 1876, 1877, 1878, 1879, 1880, 1881, 1882, 1911, 1912, 1913, 1914, 1915, 1944, 1945, 1946, 1947, 1948, 1949, 1950, 1979, 1980, 1981, 1982, 1997, 2026, 2027, 2028, 2058, 2059, 2060, 2089, 2090, 2091, 2092, 2093, 2122, 2123, 2124, 2125, 2126, 2155, 2156, 2157, 2158, 2159, 2160, 2161, 2162, 2163, 2164, 2167, 2168, 2169, 2172, 2173, 2175, 2176, 2178, 2179, 2180, 2181, 2182, 2183, 2186, 2187, 2188, 2189, 2190, 2191, 2192, 2193, 2196, 2197, 2198, 2199, 2200, 2201, 2204, 2205, 2208, 2209, 2210, 2211, 2212, 2214, 2215, 2218, 2219, 2221, 2223, 2224, 2228, 2229, 2230, 2231, 2232, 2233, 2236, 2237, 2240, 2241, 2242, 2243, 2246, 2247, 2248, 2251, 2252, 2253, 2254, 2257, 2258, 2264, 2265, 2266, 2267, 2271, 2272, 2273, 2275, 2276, 2278, 2279, 2283, 2284, 2285, 2288, 2289, 2295, 2296, 2297, 2298, 2299, 2310, 2311, 2312, 2313, 2319, 2325, 2326, 2327, 2333, 2334, 2335, 2336, 2345, 2346, 2349, 2357, 2363, 2364, 2365, 2371, 2372, 2373, 2374, 2375, 2381, 2382, 2383, 2384, 2388, 2389, 2390, 2392, 2393, 2395, 2396, 2400, 2401, 2402, 2405, 2406, 2412, 2413, 2414, 2415, 2416, 2427, 2428, 2429, 2430, 2436, 2442, 2443, 2444, 2450, 2451, 2452, 2453, 2462, 2465, 2471, 2472, 2473, 2479, 2487, 2488, 2489]

==> anc/code/m1/sing_slow.py <==
import json, subprocess, sys, time
systems=dict((i,e) for i,e in json.load(open('m1/sing_systems.json'))); res=json.load(open('m1/sing_results.json'))
good=json.load(open('m1/enum_good.json'))
for idx in [int(x) for x in sys.argv[1:]]:
    T=time.time()
    script = "ring R=0,(t,r,B,C,b,a,d),dp; option(redSB);\nideal I=" + ",\n".join(systems[idx]) + ",\n t*a*b*d*(a-1)*(d-1)*(a*d-b^2)-1;\n"
    script += "ideal G=std(I); if (G[1]==1) {print(\"EMPTY\");} else {print(\"DIM \"+string(dim(G))); print(eliminate(G,t));}\nquit;\n"
    try: o = subprocess.run(["Singular","-q"], input=script, capture_output=True, text=True, timeout=270).stdout.strip()
    except subprocess.TimeoutExpired: o="TIMEOUT"
    res[str(idx)] = o[:4000]; json.dump(res, open('m1/sing_results.json','w'))
    print(idx, good[idx][0], good[idx][1], "->", o[:300].replace("\n"," "), f"({time.time()-T:.0f}s)")


==> anc/code/m1/special11.py <==
# Class S, bidegree (1,1): Moebius maps mu with mu(0), mu(-1), mu(oo) and mu^{-1}(0), mu^{-1}(-1), mu^{-1}(oo)
# all in T = {0,-1,oo,1,-2}, using at least one special value (1 or -2).
from fractions import Fraction as Fr
import itertools
INF='oo'; T=[Fr(0),Fr(-1),INF,Fr(1),Fr(-2)]
def mob_from(images):   # mu(0)=y0, mu(-1)=y1, mu(oo)=y2 ; return (a,b,c,d) with mu(x)=(a x+b)/(c x+d)
    y0,y1,y2 = images
    # cross-ratio construction: mu = h2^{-1} o h1, h1 sends (0,-1,oo)->(0,1,oo): h1(x) = -x ; h2 sends (y0,y1,y2)->(0,1,oo)
    def h(y0,y1,y2):
        # matrix of z -> (z-y0)(y1-y2)/((z-y2)(y1-y0)) with oo conventions
        if y2==INF: return (1, -y0, 0, (y1-y0))
        if y0==INF: return (0, (y1-y2), 1, -y2)
        if y1==INF: return (1, -y0, 1, -y2)
        return ((y1-y2), -y0*(y1-y2), (y1-y0), -y2*(y1-y0))
    A = h(y0,y1,y2); H1=(-1,0,0,1)
    a,b,c,d = A; det = a*d-b*c
    inv = (d,-b,-c,a)
    # mu = inv o H1
    p,q,r,s = inv; e,f,g,k = H1
    return (p*e+q*g, p*f+q*k, r*e+s*g, r*f+s*k)
def ev(m,x):
    a,b,c,d=m
    if x==INF: return INF if c==0 else Fr(a)/c
    num=a*x+b; den=c*x+d
    return INF if den==0 else Fr(num)/den
def inv(m): a,b,c,d=m; return (d,-b,-c,a)
found={}
for ys in itertools.permutations(T,3):
    m = mob_from(ys)
    if m[0]*m[3]-m[1]*m[2]==0: continue
    pre = [ev(inv(m),y) for y in (Fr(0),Fr(-1),INF)]
    if all(p in T for p in pre):
        special = any(v in (Fr(1),Fr(-2)) for v in list(ys)+pre)
        key = tuple(ev(m,x) for x in (Fr(0),Fr(-1),INF))
        found[key]=(m,pre,special)
print(f"{len(found)} Moebius maps with all six values in {{0,-1,oo,1,-2}}:")
for key,(m,pre,sp_) in found.items():
    a,b,c,d = m
    curve = f"Y*({c}*X+{d}) - ({a}*X+{b}) = 0"
    # does it meet X,Y>0 ?  sample
    meets = any((ev(m,Fr(t,7))!=INF and ev(m,Fr(t,7))>0) for t in range(1,200))
    lines = {'mu(0) on X=0':key[0],'mu(-1) on X=-1':key[1],'mu(oo) on X=oo':key[2],'mu^-1(0) on Y=0':pre[0],'mu^-1(-1) on Y=-1':pre[1],'mu^-1(oo) on Y=oo':pre[2]}
    spl = [k for k,v in lines.items() if v in (Fr(1),Fr(-2))]
    print(f"  {curve}: special={sp_}, meets X,Y>0: {meets}; special roots used at: {spl}")

print("\n---- admissible special (1,1) curves meeting X,Y>0 ----")
Aexpr = {'X=0':'(a*d-b^2)/a', 'X=-1':'(a*d-b^2-d)/(a-1)', 'X=oo':'d', 'Y=0':'(a*d-b^2)/d', 'Y=-1':'(a*d-b^2-a)/(d-1)', 'Y=oo':'a'}
todo=[]
for key,(m,pre,sp_) in found.items():
    if not sp_: continue
    if not any((ev(m,Fr(t,7))!=INF and ev(m,Fr(t,7))>0) for t in range(1,200)): continue
    vals = {'X=0':key[0],'X=-1':key[1],'X=oo':key[2],'Y=0':pre[0],'Y=-1':pre[1],'Y=oo':pre[2]}
    conds=[]; ok=True
    for L,v in vals.items():
        if v==Fr(-2):
            if L not in ('X=-1','Y=-1'): ok=False; break
            conds.append((L,'A=0'))
        if v==Fr(1):
            conds.append((L,'A=1'))
            if L in ('X=oo','Y=oo'): conds.append(('degenerate', 'a=1 or d=1'))
    if not ok: continue
    todo.append((m,vals,conds))
    print(f"  mu={m}: values {dict((k,str(v)) for k,v in vals.items())}; conditions {conds}")
import json; json.dump([[list(map(str,m)),{k:str(v) for k,v in vals.items()},conds] for (m,vals,conds) in todo], open('m1/special11_todo.json','w'))


==> anc/code/m1/special11_solve.py <==
import cypari2, json, itertools
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
src=open('rect.py').read().split("# a common factor")[0]
exec(src.split("\n",2)[2].replace("pari('FL4 = formalells(4)')","pari('FL5 = formalells(5)')"))
todo = json.load(open('m1/special11_todo.json'))
Aex = {'X=0':'(a*d-b^2)/a', 'X=-1':'(a*d-b^2-d)/(a-1)', 'Y=0':'(a*d-b^2)/d', 'Y=-1':'(a*d-b^2-a)/(d-1)'}
Bex = {'X=0':'C-b*B/a', 'X=-1':'C-b*(B-1/2)/(a-1)', 'Y=0':'B-b*C/d', 'Y=-1':'B-b*(C-1/2)/(d-1)'}
betas = {'A=1':['0','1/2','-1/2'], 'A=0':['0','1/2','1']}
pari('Qh = d*(d-1)*k^3 + b*(2*d-1+b)*k^2 + b*(2*a-1+b)*k + a*(a-1)')
for (m, vals, conds) in todo:
    if any(c[0]=='degenerate' for c in conds): continue
    A1,B1_,C1,D1 = m
    pari(f'G = W*(({C1})*X... ') if False else None
    G = f'(V*(({C1})*W+({D1})) - (({A1})*W+({B1_})))'
    # conic condition
    pari(f'Gk = numerator(substvec({G},[W,V],[-a-k*b, -d-b/k])); Gk = Gk/content(Gk)')
    pari('rem = divrem(Qh*pollead(Gk,k)^3, Gk, k)[2]; eqs = [numerator(polcoef(rem,i,k)) | i<-[0..poldegree(rem,k)]]')
    # exponent conditions
    for (L,t) in conds:
        val = '1' if t=='A=1' else '0'
        pari(f'eqs = concat(eqs, [numerator({Aex[L]} - {val})])')
    pari('eqs = select(e->e!=0, eqs)')
    # solve for (a,b,d): eliminate d then b
    pari('bad = a*b*d*(a-1)*(d-1)*(a*d-b^2)')
    pari('cl(f) = my(g); for(i=1,40, g=gcd(f,bad); if(type(g)!="t_POL", break); f=f/g); f')
    pari('E = select(f->type(f)=="t_POL", [cl(f) | f<-eqs])')
    pari('m1_ = 10^9; for(i=1,#E, if(poldegree(E[i],d)>0 && poldegree(E[i],d)<m1_, m1_=poldegree(E[i],d); pv=E[i]))')
    pari('Ed = select(f->type(f)=="t_POL" && f!=0, [cl(if(poldegree(f,d)==0,f,polresultant(pv,f,d))) | f<-E])')
    pari('gb = 0; for(i=1,#Ed, gb = gcd(gb, Ed[i]))')
    sols=[]
    # rational (a,b) candidates from gb (curve) or from pairwise resultants (points)
    pari('ca = 0; for(i=1,#Ed, for(j=i+1,#Ed, my(u=gcd(Ed[i],Ed[j])); if(poldegree(u,a)+poldegree(u,b)==0, ca = gcd(ca, polresultant(Ed[i],Ed[j],b)))))')
    cand_a = pari('my(v=[]); if(ca!=0, my(F=factor(ca)); for(k=1,matsize(F)[1], if(poldegree(F[k,1],a)==1, v=concat(v,[-polcoef(F[k,1],0,a)/polcoef(F[k,1],1,a)])))); v')
    curve = pari('if(gb==0 || poldegree(gb,a)+poldegree(gb,b)==0, 0, factor(gb))')
    print(f"G: {G} | conditions {conds}")
    print(f"   common curve in (a,b): {curve}; isolated rational a: {cand_a}")
    for a0 in cand_a:
        pari(f'Eb = select(f->f!=0, [subst(f,a,{a0}) | f<-E]); gbb = 0; for(i=1,#Eb, gbb = gcd(gbb, polresultant(Eb[1], Eb[i], d)))')
        bs = pari('my(v=[]); if(gbb!=0 && type(gbb)=="t_POL", my(F=factor(gbb)); for(k=1,matsize(F)[1], if(poldegree(F[k,1],b)==1, v=concat(v,[-polcoef(F[k,1],0,b)/polcoef(F[k,1],1,b)])))); v')
        for b0 in bs:
            pari(f'Edd = select(f->f!=0, [subst(subst(f,a,{a0}),b,{b0}) | f<-E]); gd = 0; for(i=1,#Edd, gd = gcd(gd, Edd[i]))')
            ds = pari('my(v=[]); if(gd!=0 && type(gd)=="t_POL", my(F=factor(gd)); for(k=1,matsize(F)[1], if(poldegree(F[k,1],d)==1, v=concat(v,[-polcoef(F[k,1],0,d)/polcoef(F[k,1],1,d)])))); v')
            for d0 in ds:
                Dl = pari(f'{a0}*{d0}-({b0})^2')
                adm = float(pari(f'{a0}'))>0 and float(pari(f'{d0}'))>0 and float(Dl)>0 and str(b0)!='0'
                if not adm: continue
                # shifts from the special-beta choices
                bl = [(L, t) for (L,t) in conds]
                for choice in itertools.product(*[betas[t] for (L,t) in bl]):
                    pari(f'sysm = [{",".join("numerator(("+Bex[L]+")-("+cv+"))" for (L,t),cv in zip(bl,choice))}]')
                    pari(f'sysm = substvec(sysm,[a,b,d],[{a0},{b0},{d0}])')
                    pari('Ms = matrix(#sysm,2,i,j, polcoef(sysm[i],1,[B,C][j])); rh = vector(#sysm,i, -substvec(sysm[i],[B,C],[0,0]))~')
                    try: sol = pari('matsolve(Ms, rh)'); Bv, Cv = pari('matsolve(Ms,rh)[1]'), pari('matsolve(Ms,rh)[2]')
                    except Exception: continue
                    for j in (2,3,4): pari(f'Q{j} = PsiL(FL5[{j}],{a0},{b0},{d0},1,{Bv},{Cv})')
                    g = pari('factor(gcd(gcd(Q2,Q3),Q4))')
                    sols.append(((a0,b0,d0,Bv,Cv), str(g)))
    for s_,g in sols: print(f"   admissible solution (a,b,d,B,C)={s_}: gcd(Psi2,Psi3,Psi4) = {g}")


==> anc/code/m1/special11_todo.json <==
[[["1", "1", "1", "-1"], {"X=0": "-1", "X=-1": "0", "X=oo": "1", "Y=0": "-1", "Y=-1": "0", "Y=oo": "1"}, [["X=oo", "A=1"], ["degenerate", "a=1 or d=1"], ["Y=oo", "A=1"], ["degenerate", "a=1 or d=1"]]], [["1", "-1", "1", "1"], {"X=0": "-1", "X=-1": "oo", "X=oo": "1", "Y=0": "1", "Y=-1": "0", "Y=oo": "-1"}, [["X=oo", "A=1"], ["degenerate", "a=1 or d=1"], ["Y=0", "A=1"]]], [["1", "-1", "0", "1"], {"X=0": "-1", "X=-1": "-2", "X=oo": "oo", "Y=0": "1", "Y=-1": "0", "Y=oo": "oo"}, [["X=-1", "A=0"], ["Y=0", "A=1"]]], [["0", "2", "1", "0"], {"X=0": "oo", "X=-1": "-2", "X=oo": "0", "Y=0": "oo", "Y=-1": "-2", "Y=oo": "0"}, [["X=-1", "A=0"], ["Y=-1", "A=0"]]], [["-1", "1", "1", "0"], {"X=0": "oo", "X=-1": "-2", "X=oo": "-1", "Y=0": "1", "Y=-1": "oo", "Y=oo": "0"}, [["X=-1", "A=0"], ["Y=0", "A=1"]]], [["1", "1", "-1", "1"], {"X=0": "1", "X=-1": "0", "X=oo": "-1", "Y=0": "-1", "Y=-1": "oo", "Y=oo": "1"}, [["X=0", "A=1"], ["Y=oo", "A=1"], ["degenerate", "a=1 or d=1"]]], [["1", "1", "0", "1"], {"X=0": "1", "X=-1": "0", "X=oo": "oo", "Y=0": "-1", "Y=-1": "-2", "Y=oo": "oo"}, [["X=0", "A=1"], ["Y=-1", "A=0"]]], [["0", "1", "1", "1"], {"X=0": "1", "X=-1": "oo", "X=oo": "0", "Y=0": "oo", "Y=-1": "-2", "Y=oo": "-1"}, [["X=0", "A=1"], ["Y=-1", "A=0"]]], [["-1", "1", "1", "1"], {"X=0": "1", "X=-1": "oo", "X=oo": "-1", "Y=0": "1", "Y=-1": "oo", "Y=oo": "-1"}, [["X=0", "A=1"], ["Y=0", "A=1"]]]]

==> anc/code/m1/special_pairs.py <==
# Common roots of N_2, N_3, N_4 (A, beta; Z) for A in {-1, 0} and every rational beta; also recheck A in {2, 1/2, 1}.
import cypari2
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(4); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1].replace("FL3[j]","FL[j]"))
for j in (2,3,4):
    pari(f'P{j} = PsiGenJ({j},aa,bb,dd,mm); N{j}(A,be,Z) = substvec(substvec(polcoef(P{j},0,V),[bb,B2,aa,B1,W],[0,0,A,be,Z])/(mm*dd)^(3*{j}),[mm,dd],[1,1])')
for A in ("-1","0","2","1/2","1"):
    pari(f'M2 = N2({A},be,Z); M3 = N3({A},be,Z); M4 = N4({A},be,Z)')
    print(f"A = {A}: degrees in Z of N2,N3,N4 = {pari('[poldegree(M2,Z),poldegree(M3,Z),poldegree(M4,Z)]')}")
    # generic beta: gcd over Q(be)
    print(f"   gcd over Q(beta): {pari('factor(gcd(gcd(M2,M3),M4))')}")
    # special beta: where N2, N3 share more: Res_Z of the cofactors
    pari('g = gcd(gcd(M2,M3),M4); c2 = M2/g; c3 = M3/g; c4 = M4/g; e = gcd(polresultant(c2,c3,Z), polresultant(c2,c4,Z))')
    print(f"   beta where the cofactors share a root: {pari('if(e==0, \"identically\", factor(e))')}")
print("---- exact gcds at the special pairs ----")
for (A,be) in (("-1","1/2"),("-1","-1/2"),("0","0"),("0","1"),("0","1/2"),("0","1/3"),("2","0"),("2","1"),("1/2","0"),("1/2","1/2"),("1","0"),("1","1/2"),("1","-1/2"),("1","1/3")):
    print(f"(A,beta)=({A},{be}): gcd(N2,N3,N4) = {pari(f'factor(gcd(gcd(N2({A},{be},Z),N3({A},{be},Z)),N4({A},{be},Z)))')}")


==> anc/code/m1/sym_check.py <==
# m = 1 exchange symmetry for R_1 and Psi_2: F(p; X, Y) = F(p'; Y, X) with p' = (d, b, a, C, B)
import cypari2
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('''Rone(av,bv,dv,mv) = my(Ht=[av+'W, mv*bv; mv*bv, mv*dv+mv*'V], adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]], det=matdet(Ht), gam=[B1+'W/2, B2+mv*'V/2]~);
   PsiGenJ(1,av,bv,dv,mv) + det^2 * (gam~*adj*gam)/2''')
for name, F in (("R_1", "Rone(aa,bb,dd,1)"), ("Psi_2", "PsiGenJ(2,aa,bb,dd,1)"), ("Psi_3", "PsiGenJ(3,aa,bb,dd,1)")):
    pari(f'F0 = {F}; F1 = substvec(F0, [aa,dd,B1,B2,W,V], [dd,aa,B2,B1,V,W])')
    print(f"m=1 exchange symmetry for {name}: {pari('F0 == F1')}")


==> anc/code/m1/xy1_exact.py <==
# m = 1, Gamma = XY - 1 dividing Psi_2 (and Psi_3, Psi_4, f_r): necessary conditions solved symbolically.
import cypari2
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
# (B) conic condition: XY=1 meets the conic (a+X)(d+Y)=b^2 where d X^2 + (ad+1-b^2) X + a = 0; with X = -a - kappa b
pari('Dl = a*d - b^2; qX = d*X^2 + (a*d+1-b^2)*X + a; qk = subst(qX, X, -a - k*b)')
pari('Qh = d*(d-1)*k^3 + b*(2*d-1+b)*k^2 + b*(2*a-1+b)*k + a*(a-1)')      # Qhat at m = 1
pari('rem = divrem(Qh*pollead(qk,k)^2, qk, k)[2]; E2 = numerator(polcoef(rem,1,k)); E3 = numerator(polcoef(rem,0,k))')
print("conic condition: gcd of the two remainder coefficients (in a,b,d):", pari('factor(gcd(E2,E3))'))
pari('R = polresultant(E2, E3, d)'); print("Res_d(E2,E3) factors:", pari('factor(R)'))
# each factor: solve for d, then report the family
for fac in pari('my(F=factor(R),v=[]); for(i=1,matsize(F)[1], v=concat(v,[F[i,1]])); v'):
    pari(f'fc = {fac}; g = gcd(subst(E2, b, b), E3)')
    print(f"  factor {fac}: common d-solutions of E2=E3=0 on it:", pari(f'my(sol=[]); if(poldegree(fc,b)==1, my(bv=-polcoef(fc,0,b)/polcoef(fc,1,b)); sol=factor(gcd(subst(E2,b,bv),subst(E3,b,bv)))); sol'))
pari('g = gcd(E2,E3); F2 = E2/g; F3 = E3/g; R = polresultant(F2, F3, d)')
print("cofactor degrees (a,b,d):", pari('[[poldegree(F2,a),poldegree(F2,b),poldegree(F2,d)],[poldegree(F3,a),poldegree(F3,b),poldegree(F3,d)]]'))
print("Res_d(F2,F3) factors:", pari('factor(R)'))
for fac in pari('my(F=factor(R),v=[]); for(i=1,matsize(F)[1], if(poldegree(F[i,1],b)>=1 || poldegree(F[i,1],a)>=1, v=concat(v,[F[i,1]]))); v'):
    print(f"  on {fac}:", end=" ")
    if int(pari(f'poldegree({fac},b)'))==1:
        pari(f'bv = -polcoef({fac},0,b)/polcoef({fac},1,b); gd = gcd(subst(F2,b,bv), subst(F3,b,bv))')
        print("b =", pari('bv'), "; common d:", pari('factor(gd)'))
    elif int(pari(f'poldegree({fac},a)'))==1:
        pari(f'av = -polcoef({fac},0,a)/polcoef({fac},1,a); gd = gcd(subst(F2,a,av), subst(F3,a,av))')
        print("a =", pari('av'), "; common d:", pari('factor(gd)'))
    else: print("(nonlinear factor, handled below)")
print("Zagier family check: F2, F3 at d=a, b=1-a:", pari('[subst(subst(F2,d,a),b,1-a), subst(subst(F3,d,a),b,1-a)]'))
print("Q-hat on Zagier's family:", pari('factor(subst(subst(Qh,d,a),b,1-a))'))


==> anc/code/m1/xy1_family2.py <==
# m = 1, XY - 1: the second conic-compatible family a d = b^2 + b + 1.  Corner conditions fix (B,C); test divisibility symbolically.
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(4000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('dv = (bb^2+bb+1)/aa; Dl = aa*dv - bb^2')
pari('Cul = (aa - Dl/2 - 1/2 - B1*(1-bb))/aa; Clr = (dv - 1/2 - dv*B1 - Dl/2)/(1-bb)')
pari('Bsol = -polcoef(numerator(Cul-Clr),0,B1)/polcoef(numerator(Cul-Clr),1,B1); Csol = subst(Cul,B1,Bsol)')
print("corner conditions on the family: B =", pari('Bsol'), " C =", pari('Csol'))
T=time.time(); pari('P2 = substvec(PsiGenJ(2,aa,bb,dv,1),[B1,B2],[Bsol,Csol]); S = numerator(subst(P2,V,1/W)*W^6)')
print(f"Psi_2 restricted to XY=1 ({time.time()-T:.0f}s): identically zero? {pari('S==0')}")
pari('cs = vector(poldegree(S,W)+1,k,polcoef(S,k-1,W)); g = 0; for(k=1,#cs, g = gcd(g, cs[k]))')
print("gcd of all coefficients (exceptional (a,b) where XY-1 could still divide):", pari('factor(g)'))
# Case B at the two corners: both Bernoulli corners vanish, so the ratio condition is vacuous there
pari('x3 = (B2 - bb*B1/aa) + Dl/(2*aa); x6 = (B1+1/2)/aa; x1 = (B1 - bb*B2/dv) + Dl/(2*dv); x8 = (B2+1/2)/dv')
print("Case B loci: upper-left needs x3,x6 in {0,1/2,1}; lower-right needs x1,x8 in {0,1/2,1} -- to be enumerated separately")


==> anc/code/m1/xy1_zagier.py <==
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(4000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('''Rone(av,bv,dv,mv) = my(Ht=[av+'W, mv*bv; mv*bv, mv*dv+mv*'V], adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]], det=matdet(Ht), gam=[B1+'W/2, B2+mv*'V/2]~);
   PsiGenJ(1,av,bv,dv,mv) + det^2 * (gam~*adj*gam)/2''')
pari('dv = aa; bv = 1-aa; Dl = aa*dv - bv^2')
pari('Cul = (aa - Dl/2 - 1/2 - B1*(1-bv))/aa; Clr = (dv - 1/2 - dv*B1 - Dl/2)/(1-bv)')
print("Zagier matrix: upper-left corner condition gives C =", pari('Cul'), "; lower-right gives C =", pari('Clr'))
T=time.time()
for j in (2,3):
    pari(f'P = substvec(PsiGenJ({j},aa,bv,dv,1),[B2],[-B1]); S = numerator(subst(P,V,1/W)*W^(3*{j}))')
    print(f"XY-1 divides Psi_{j} on Zagier's family for all (a,B): {pari('S==0')}  ({time.time()-T:.0f}s)", flush=True)
pari('R1 = substvec(Rone(aa,bv,dv,1),[B2],[-B1]); Dp = ((aa+W)*(dv+V)-bv^2); lam = R1/Dp^3')
pari('r0 = substvec(lam,[W,V],[1,1]); f = R1 - r0*Dp^3; Sf = numerator(subst(f,V,1/W)*W^3)')
print("lambda_1 at the Nahm point (1,1): r =", pari('r0'), "; XY-1 divides f_r on the family: ", pari('Sf==0'))
# and is lambda_1 constant along XY=1?  (it must be, since f_r vanishes there)
print("lambda_1 restricted to XY=1 is constant:", pari('my(L=subst(lam,V,1/W)); poldegree(numerator(L - r0),W) < 0'))


==> anc/code/m1/xy_close.py <==
import cypari2, time, itertools
pari=cypari2.Pari(); pari.allocatemem(4000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
def divides(P, quad):  # remainder of P mod quad in W; report whether zero, and the exceptional u where all coefficients vanish
    pari(f'RR = divrem({P}, {quad}, W)[2]')
    if pari('RR == 0'): return 'identically'
    pari('g = 0; forstep(i=0,poldegree(RR,W),1, forstep(k=0,poldegree(polcoef(RR,i,W),V),1, g = gcd(g, numerator(polcoef(polcoef(RR,i,W),k,V)))))')
    return f"no; exceptional u: {pari('factor(g)')}" 
# (1) t = phi^{-1}: a=d, b^2=(a-2)(a-1), u-parametrised; both lines' pairs (A',beta') = (2, beta) with beta in {0,1}
print("== t = phi^{-1} (A'=A''=2), u symbolic:")
pari('av = 1 + (u+1/u)/2; bv = (u-1/u)/2; dv = av; kk = bv/(dv-1)')
for bp,bpp in itertools.product((0,1),repeat=2):
    pari(f'sol = matsolve([1, -kk; -kk, 1], [{bp} - kk/2; {bpp} - kk/2]); Bv = sol[1,1]; Cv = sol[2,1]')
    pari('P2 = PsiGenJ(2,av,bv,dv,1); P2 = substvec(P2,[B1,B2],[Bv,Cv])')
    print(f"   (beta',beta'')=({bp},{bpp}): X^2Y^2 - XY - 1 divides Psi_2 identically in u:", divides('P2','W^2*V^2 - W*V - 1'))
print("== t = phi (A'=A''=1/2), u symbolic:")
pari('av = 1/4 + (u+1/u)/8; bv = (u-1/u)/8; dv = av; kk = bv/(dv-1)')
for bp,bpp in itertools.product(('0','1/2'),repeat=2):
    pari(f'sol = matsolve([1, -kk; -kk, 1], [{bp} - kk/2; {bpp} - kk/2]); Bv = sol[1,1]; Cv = sol[2,1]')
    pari('P2 = PsiGenJ(2,av,bv,dv,1); P2 = substvec(P2,[B1,B2],[Bv,Cv])')
    print(f"   (beta',beta'')=({bp},{bpp}): X^2Y^2 + XY - 1 divides Psi_2 identically in u:", divides('P2','W^2*V^2 + W*V - 1'))
# (2) t = 1, Case B at the upper-left corner: x6=(B+1/2)/a, x3 = C - bB/a + Delta/(2a) both in {0,1/2,1}; matrix Zagier or a d = b^2+b+1
print("== t = 1, Case B corners (both Bernoulli corners vanish at the upper-left):")
for fam,av,bv,dv in (("Zagier","aa","1-aa","aa"), ("second","aa","bb","(bb^2+bb+1)/aa")):
    pari(f'av={av}; bv={bv}; dv={dv}; Dl = av*dv - bv^2')
    hits=[]
    for x6,x3 in itertools.product(('0','1/2','1'),repeat=2):
        pari(f'Bv = {x6}*av - 1/2; Cv = {x3} + bv*Bv/av - Dl/(2*av)')
        pari('P2 = substvec(PsiGenJ(2,av,bv,dv,1),[B1,B2],[Bv,Cv]); S = numerator(subst(P2,V,1/W)*W^6)')
        z = pari('S==0'); g = pari('my(cs=vector(poldegree(S,W)+1,k,polcoef(S,k-1,W)),g=0); for(k=1,#cs,g=gcd(g,cs[k])); factor(g)') if not z else 'zero'
        if z or (str(g)!='matrix(0,2)' and 'aa' in str(g) or 'bb' in str(g)): hits.append((x6,x3,str(z),str(g)))
    print(f"   {fam} family: cases with XY-1 | Psi_2 or with exceptional parameters:", hits if hits else "none")
# (3) Psi_4 on Zagier's family, symbolic in (a,B)
T=time.time(); pari('FL4 = formalells(4)')
pari('''PsiGen4(av,bv,dv,mv) = { my(Lx(k) = subst(Pw[k+1],'W,'W), Ly(k) = subst(Pw[k+1],'W,'V), Ht = [av + 'W, mv*bv; mv*bv, mv*dv + mv*'V], adj = [Ht[2,2], -Ht[1,2]; -Ht[2,1], Ht[1,1]], det = Ht[1,1]*Ht[2,2]-Ht[1,2]^2, e, E, v, Nl);
  e = subst(FL4[4],'m,mv); for(k=0,12, e = subst(e, eval(Str("p",k)), Lx(k)); e = subst(e, eval(Str("q",k)), Ly(k)));
  e = subst(subst(subst(e,g11,lam*adj[1,1]),g12,lam*adj[1,2]),g22,lam*adj[2,2]); v = lam*adj*[B1 + Lx(0)/2, B2 + mv*Ly(0)/2]~;
  E = subst(subst(e,v1,v[1]),v2,v[2]); Nl = poldegree(E,lam); sum(k=0, Nl, polcoef(E,k,lam)*det^(Nl-k)) }''')
pari('P4 = substvec(PsiGen4(aa,1-aa,aa,1),[B2],[-B1]); S4 = numerator(subst(P4,V,1/W)*W^12)')
print(f"== Psi_4 on Zagier's family, symbolic in (a,B): XY-1 divides Psi_4: {pari('S4==0')}  ({time.time()-T:.0f}s)")


==> anc/code/m1/xy_zagier2.py <==
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(4000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3); FL = FL3')
src=open('coprime.py').read()
exec(src.split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('''Rone(av,bv,dv,mv) = my(Ht=[av+'W, mv*bv; mv*bv, mv*dv+mv*'V], adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]], det=matdet(Ht), gam=[B1+'W/2, B2+mv*'V/2]~);
   PsiGenJ(1,av,bv,dv,mv) + det^2 * (gam~*adj*gam)/2''')
for (Bv,Cv,label) in (("-1/2","-1/2","new Case-B shift (B,C)=(-1/2,-1/2)"), ("B1","-B1","main family C=-B")):
    for j in (2,3):
        pari(f'P = substvec(PsiGenJ({j},aa,1-aa,aa,1),[B1,B2],[{Bv},{Cv}]); S = numerator(subst(P,V,1/W)*W^(3*{j}))')
        print(f"{label}: XY-1 | Psi_{j} for all a: {pari('S==0')}")
    pari(f'R1 = substvec(Rone(aa,1-aa,aa,1),[B1,B2],[{Bv},{Cv}]); Dp = (aa+W)*(aa+V)-(1-aa)^2; lam = R1/Dp^3; r0 = substvec(lam,[W,V],[1,1])')
    print(f"{label}: lambda_1 constant on XY=1: {pari('poldegree(numerator(subst(lam,V,1/W) - r0),W) < 0')}, value r = {pari('r0')}, c = r - 1/12 = {pari('r0 - 1/12')}")
T=time.time(); pari('FL4 = formalells(4)'); print(f"formalells(4): {time.time()-T:.0f}s", flush=True)
pari('''PsiGen4(av,bv,dv,mv) = { my(Lx(k) = subst(Pw[k+1],'W,'W), Ly(k) = subst(Pw[k+1],'W,'V), Ht = [av + 'W, mv*bv; mv*bv, mv*dv + mv*'V], adj = [Ht[2,2], -Ht[1,2]; -Ht[2,1], Ht[1,1]], det = Ht[1,1]*Ht[2,2]-Ht[1,2]^2, e, E, v, Nl);
  e = subst(FL4[4],'m,mv); for(k=0,10, e = subst(e, eval(Str("p",k)), Lx(k)); e = subst(e, eval(Str("q",k)), Ly(k)));
  e = subst(subst(subst(e,g11,lam*adj[1,1]),g12,lam*adj[1,2]),g22,lam*adj[2,2]); v = lam*adj*[B1 + Lx(0)/2, B2 + mv*Ly(0)/2]~;
  E = subst(subst(e,v1,v[1]),v2,v[2]); Nl = poldegree(E,lam); sum(k=0, Nl, polcoef(E,k,lam)*det^(Nl-k)) }''')
T=time.time()
for (Bv,Cv,label) in (("B1","-B1","main family"),("-1/2","-1/2","new shift")):
    pari(f'P4 = substvec(PsiGen4(aa,1-aa,aa,1),[B1,B2],[{Bv},{Cv}]); S4 = numerator(subst(P4,V,1/W)*W^12)')
    print(f"{label}: XY-1 | Psi_4 for all a (symbolic): {pari('S4==0')}  ({time.time()-T:.0f}s)", flush=True)


==> anc/code/mu.py <==
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(3500*10**6)
pari('AA; be; W;')
pari('MM = read("M234.gp"); M2 = MM[1]; M3 = MM[2]; M4 = MM[3]')
# mu >= 2  <=>  M_j(A,beta;-1) = 0 for j = 2,3,4 (then check 5)
pari('m2 = subst(M2,W,-1); m3 = subst(M3,W,-1); m4 = subst(M4,W,-1)')
print("M2(-1) =", pari('factor(m2)'), flush=True)
print("M3(-1) =", pari('factor(m3)'), flush=True)
print("M4(-1) =", pari('factor(m4)'), flush=True)
# also mu0: multiplicity of X (monomial, irrelevant for Gamma but record)
print("M2(0) =", pari('factor(subst(M2,W,0))'), flush=True)


==> anc/code/nahm.gp <==
\\ Radial asymptotics of F(q)=sum q^{a n^2/2 + m b n k + m d k^2/2 + B1 n + B2 k}/((q)_n (q^m;q^m)_k)
\\ q = exp(-eps), h = sqrt(eps).  log F ~ Lam/eps + log kappa + sum_j ell_j eps^j.
\\ Exact over K = Q(x,y) = Q[w]/(zpol).

h;t;s;B1;B2;Y;T;bb;lam;
w = varlower("w");

LiNeg = vector(16); LiNeg[1] = 'T/(1-'T);
for(n=2,16, LiNeg[n] = 'T*deriv(LiNeg[n-1],'T));
\\ Li_{n}(z) for n <= 0
Lin(n, z) = my(r = LiNeg[-n+1]); subst(numerator(r),'T,z)/subst(denominator(r),'T,z);

\\ Gaussian moments E[t^i s^j] for covariance G
moments(G, D) =
{ my(M = matrix(D+1, D+1), g11=G[1,1], g12=G[1,2], g22=G[2,2]);
  for(i=0,D, for(j=0,D-i,
    if((i+j)%2, next);
    my(acc=0);
    forstep(r = i%2, min(i,j), 2,
      if((j-r)%2, next);
      acc += binomial(i,r)*binomial(j,r)*r!*dfact(i-r-1)*dfact(j-r-1)*g11^((i-r)/2)*g22^((j-r)/2)*g12^r);
    M[i+1,j+1] = acc));
  M;
}
dfact(n) = if(n<=0, 1, prod(k=0,(n-1)\2, n-2*k));

\\ returns vector [ell_1,...,ell_J] (ell_1 includes the eta contribution (1+m)/24)
ells(a,b,d,m, X, Y, J) =
{ my(N=2*J, P1, P2, E1, E2, Hm, G, M, Z, L, D, res);
  P1 = sum(k=3, N+2, (-1)^(k+1)*Lin(2-k,X)/k!*h^(k-2)*t^k)
     + sum(k=1, N, 1/2*(-1)^k*Lin(1-k,X)/k!*h^k*t^k) - B1*h*t
     + sum(p=1, J, sum(k=0, N-2*p, -bernfrac(p+1)/(p+1)!*(-1)^k*Lin(1-p-k,X)/k!*h^(2*p+k)*t^k))
     + O(h^(N+1));
  P2 = sum(k=3, N+2, (-1)^(k+1)*m^(k-1)*Lin(2-k,Y)/k!*h^(k-2)*s^k)
     + sum(k=1, N, 1/2*(-m)^k*Lin(1-k,Y)/k!*h^k*s^k) - B2*h*s
     + sum(p=1, J, sum(k=0, N-2*p, -bernfrac(p+1)/(p+1)!*m^p*(-m)^k*Lin(1-p-k,Y)/k!*h^(2*p+k)*s^k))
     + O(h^(N+1));
  Hm = [a + Lin(0,X), m*b; m*b, m*d + m*Lin(0,Y)];
  G = Hm^(-1);
  D = 3*N;
  M = moments(G, D);
  E1 = exp(P1); E2 = exp(P2);
  Z = O(h^(N+1));
  for(i=0, D, my(Ai = polcoef(E1, i, t)); if(Ai == 0, next);
    for(j=0, D-i, if((i+j)%2, next);
      my(Bj = polcoef(E2, j, s)); if(Bj==0, next);
      Z += Ai*Bj*M[i+1,j+1]));
  L = log(Z);
  res = vector(J, j, polcoef(L, 2*j, h));
  res[1] -= (1+m)/24;
  \\ sanity: odd coefficients must vanish
  for(j=0, J-1, if(polcoef(L, 2*j+1, h) != 0, error("odd coefficient nonzero")));
  res;
}

\\ ---------- field construction ----------
\\ positive saddle numerically (Newton in log coordinates)
saddle(a,b,d,m) =
{ my(v=[-log(0.5), -log(0.5)]~, F, Jm, x, y);
  for(it=1, 200,
    x = exp(-v[1]); y = exp(-v[2]);
    F = [log(1-x) - a*log(x) - b*log(y), log(1-y) - m*b*log(x) - d*log(y)]~;
    Jm = [x/(1-x) + a, b; m*b, y/(1-y) + d];
    my(dv = matsolve(Jm, F), lam = 1);
    while(1, my(nv = v - lam*dv);
      if(nv[1] > 0 && nv[2] > 0, v = nv; break); lam /= 2);
    if(normlp(dv) < 10^(-default(realprecision)+10), break));
  [exp(-v[1]), exp(-v[2])];
}

\\ pick irreducible factor of pol (in variable v) vanishing at numeric r
pickfactor(pol, r) =
{ my(F = factor(pol)[,1], best, bv = oo);
  for(i=1,#F, my(f=F[i], val = abs(subst(f, variable(f), r))/ (1+normlp(Vec(f)))); if(val < bv, bv = val; best = f));
  [best, bv];
}

\\ build K. returns [zpol(w), X, Y, deg, r1, x0, y0, errs]
buildK(a,b,d,m) =
{ my(sd = saddle(a,b,d,m), x0 = sd[1], y0 = sd[2], NN, E1, E2, Rx, px, pxv, Ry, g, gf, K);
  NN = lcm([denominator(a), denominator(b), denominator(m*b), denominator(d)]);
  my(ea=NN*a, eb=NN*b, emb=NN*m*b, ed=NN*d);
  E1 = if(eb >= 0, (1-'x)^NN - 'x^ea*'y^eb, (1-'x)^NN*'y^(-eb) - 'x^ea);
  E2 = if(emb >= 0, (1-'y)^NN - 'x^emb*'y^ed, (1-'y)^NN*'x^(-emb) - 'y^ed);
  Rx = polresultant(E1, E2, 'y);
  pxv = pickfactor(Rx, x0); px = subst(pxv[1], 'x, w);
  my(prx = polredbest(px, 1)); px = prx[1]; my(X1 = prx[2]);   \\ x = X1 (polmod mod monic px)
  my(e1 = subst(subst(E1,'x, X1),'y,'Y), e2 = subst(subst(E2,'x,X1),'y,'Y));
  my(gg);
  if(poldegree(lift(e2),'Y) > 0 && lift(e2) != 0, gg = e2, gg = e1);
  \\ gg = product of possibilities for y over Q(x); factor it
  gf = nffactor(px, lift(gg));
  my(bv = oo, best);
  for(i=1, #gf[,1], my(f = gf[i,1], val);
     my(wx0 = 0, rr = polroots(px), bb = oo);
     for(ii=1,#rr, my(vv = abs(subst(lift(X1), w, rr[ii]) - x0)); if(vv < bb, bb = vv; wx0 = rr[ii]));
     val = abs(subst(subst(lift(f), w, wx0), 'Y, y0));
     if(val < bv, bv = val; best = f));
  g = best;
  my(X, Y, zpol, n = poldegree(px)*poldegree(g,'Y));
  if(poldegree(g,'Y) == 1,
     zpol = px; X = X1; Y = -polcoef(g,0,'Y)/polcoef(g,1,'Y); Y = Mod(lift(Y), px),
     my(re = rnfequation(px, g, 1));
     zpol = subst(re[1], 'Y, w);
     my(Wal = Mod(subst(lift(re[2]), 'Y, w), zpol));   \\ root of px in terms of theta
     X = subst(lift(X1), w, Wal);
     Y = Mod(w, zpol) - re[3]*Wal);
  \\ reduce the defining polynomial
  my(pr = polredbest(zpol, 1));
  my(newz = pr[1], phi = pr[2]);  \\ phi: old root as polmod in new
  X = Mod(subst(lift(X), w, lift(phi)), newz); Y = Mod(subst(lift(Y), w, lift(phi)), newz);
  zpol = newz;
  \\ check exactness of Nahm equations up to branch (integer-power form)
  my(chk1 = subst(subst(E1,'x,X),'y,Y), chk2 = subst(subst(E2,'x,X),'y,Y));
  if(chk1 != 0 || chk2 != 0, error("field construction failed"));
  [zpol, X, Y, n, polsturm(zpol), x0, y0, [pxv[2], bv]];
}

\\ Bloch-Wigner regulator D(sx) + D(sy)/m at complex places; also check real place matching saddle
regs(K, m) =
{ my(z = K[1], X = lift(K[2]), Y = lift(K[3]), R = polroots(z), out = List(), found = 0);
  for(i=1,#R, my(r = R[i], xs = subst(X,w,r), ys = subst(Y,w,r));
    if(abs(imag(r)) < 1e-30,
       if(abs(xs - K[6]) < 1e-40 && abs(ys - K[7]) < 1e-40, found = 1),
       if(imag(r) > 0, listput(out, polylog(2, xs, 1) + polylog(2, ys, 1)/m))));
  [Vec(out), found];
}

\\ Q-coordinates (power basis of w) of a polynomial in B1,B2 with K-coefficients
coords(P, n) = my(L = lift(P)); vector(n, i, polcoef(L, i-1, w));

\\ ---------- rational points of a polynomial system in B1,B2 over Q ----------
ratroots(p) = my(F = factor(p)[,1], v = List()); for(i=1,#F, if(poldegree(F[i])==1, listput(v, -polcoef(F[i],0)/polcoef(F[i],1)))); Vec(v);
ratpts(E) =
{ my(F = select(p->p!=0, E), g, R = 0, pts = List());
  if(#F == 0, return(["all", []]));
  if(#select(p->(type(p)!="t_POL" || (poldegree(p,B1)+poldegree(p,B2)==0)), F), return(["none", []]));
  g = F[1]; for(i=2,#F, g = gcd(g, F[i]));
  if(poldegree(g,B1)+poldegree(g,B2) > 0, return(["curve", g]));
  for(i=1,#F, for(j=i+1,#F, my(r = polresultant(F[i],F[j],B2)); if(r != 0, R = gcd(R, r))));
  if(R == 0, return(["degenerate", F]));
  if(poldegree(R,B1) == 0, return(["none", []]));
  my(c1 = ratroots(R));
  for(k=1,#c1, my(G = 0);
    for(i=1,#F, G = gcd(G, subst(F[i], B1, c1[k])));
    if(G == 0, error("vertical component"));
    if(type(G)=="t_POL" && poldegree(G,B2) > 0,
      my(c2 = ratroots(G)); for(l=1,#c2, listput(pts, [c1[k], c2[l]]))));
  [if(#pts, "points", "none"), Vec(pts)];
}

\\ full sieve for one matrix; returns summary vector
sieve(a,b,d,m, J) =
{ my(K = buildK(a,b,d,m), n = K[4], out);
  if(n != 4, return([n]));
  my(L = ells(a,b,d,m,K[2],K[3],J), C = vector(J, j, coords(L[j], 4)), rg = regs(K, m));
  my(S1 = C[1][2..4], S2 = C[2], S3 = C[3]);
  my(r2 = ratpts(S2), r23 = ratpts(concat(S2,S3)), r123 = ratpts(concat([S1,S2,S3])));
  my(r4 = if(J>=4, ratpts(concat([S1,S2,S3,C[4]])), "n/a"));
  [n, K[5], K[1], rg, r2, r23, r123, r4, L[1]];
}

\\ sieve for any degree n (n = [K:Q]); ell_1 in Q uses coordinates 2..n
sieveN(a,b,d,m, J, nmax) =
{ my(K = buildK(a,b,d,m), n = K[4]);
  if(n > nmax, return([n]));
  my(L = ells(a,b,d,m,K[2],K[3],J), C = vector(J, j, coords(L[j], n)));
  my(S1 = if(n>1, C[1][2..n], []), S2 = C[2], S3 = C[3]);
  my(r2 = ratpts(S2), r123 = ratpts(concat([S1,S2,S3])), r4 = ratpts(concat([S1,S2,S3,C[4]])));
  \\ values of c at surviving points
  my(cs = if(r4[1]=="points", vector(#r4[2], i, lift(subst(subst(L[1],B1,r4[2][i][1]),B2,r4[2][i][2]))), []));
  [n, K[5], r2[1], r123[1], r4, cs];
}


==> anc/code/phi.gp <==
\\ fully symbolic: Phi(h) = (m h delta)^6 * ell_2 for the equal-row-sum family
hh; ss; mm; bb; B1; B2; lam;
Pw = vector(12); Pw[1] = 'W; for(k=2,12, Pw[k] = 'W*(1+'W)*deriv(Pw[k-1],'W));   \\ Pw[k+1] = Li_{-k} as poly in W = z/(1-z)
Lik(k) = subst(Pw[k+1], 'W, hh - ss);
subPhi(e, Gm, v) =
{ e = subst(e,'m,mm);
  for(k=0,8, e = subst(e, eval(Str("p",k)), Lik(k)); e = subst(e, eval(Str("q",k)), Lik(k)));
  e = subst(subst(subst(e,g11,Gm[1,1]),g12,Gm[1,2]),g22,Gm[2,2]);
  subst(subst(e,v1,v[1]),v2,v[2]);
}
PhiEq() =
{ my(adj = [mm*(hh - mm*bb), -mm*bb; -mm*bb, hh - bb], det = mm*hh*(hh - (1+mm)*bb), Gm = lam*adj,
     gam = [B1 + Lik(0)/2, B2 + mm*Lik(0)/2]~, v = Gm*gam, E, Nl);
  E = subPhi(FL[2], Gm, v); Nl = poldegree(E, lam);
  [sum(k=0, Nl, polcoef(E,k,lam)*det^(Nl-k)), Nl];
}
PhiEqNum(sv, mv) =
{ my(Lk(k) = subst(Pw[k+1], 'W, hh - sv), adj = [mv*(hh - mv*bb), -mv*bb; -mv*bb, hh - bb], det = mv*hh*(hh - (1+mv)*bb),
     Gm = lam*adj, gam = [B1 + Lk(0)/2, B2 + mv*Lk(0)/2]~, v = Gm*gam, E, Nl, e);
  e = subst(FL[2],'m,mv);
  for(k=0,8, my(z = Lk(k)); e = subst(e, eval(Str("p",k)), z); e = subst(e, eval(Str("q",k)), z));
  e = subst(subst(subst(e,g11,Gm[1,1]),g12,Gm[1,2]),g22,Gm[2,2]);
  E = subst(subst(e,v1,v[1]),v2,v[2]); Nl = poldegree(E, lam);
  sum(k=0, Nl, polcoef(E,k,lam)*det^(Nl-k));
}
\\ gcd over all (b,B1,B2)-coefficients of P, as a polynomial in hh
hcontent(P) =
{ my(g = 0, Q = substvec(P, [bb,B1,B2], ['X1,'X2,'X3]));
  forvec(e=[[0,6],[0,3],[0,3]], my(c = polcoef(polcoef(polcoef(Q,e[1],'X1),e[2],'X2),e[3],'X3)); if(c!=0, g = gcd(g, c)));
  g;
}
\\ Phi~ in the variable 'W (W = h - s), after dividing out W(1+W)
PhiT(sv, mv) = my(P = subst(PhiEqNum(sv,mv), hh, sv + 'W), q = P / ('W*(1+'W))); if(denominator(q) != 1, error("no W(1+W)")); q;
\\ interpolate in s with n points and test at an extra point
interp_s(mv, n) = my(X = vector(n, i, i), Y = vector(n, i, PhiT(X[i], mv)), P = polinterpolate(X, Y, ss)); [P, subst(P, ss, 1/3) == PhiT(1/3, mv)];
PhiTs(mv) = my(X = vector(14, i, i), Y = vector(14, i, PhiT(X[i], mv))); polinterpolate(X, Y, ss);
interp_sm(n) =
{ my(M = vector(n, j, j+1), Y = vector(n, j, PhiTs(M[j])), P = polinterpolate(M, Y, mm));
  [P, subst(subst(P,mm,7/2),ss,2/5) == PhiT(2/5, 7/2), subst(subst(P,mm,-3),ss,5/7) == PhiT(5/7, -3)];
}
\\ swap family: x = 1-t, y = t, W = t/(1-t); parameter a = bb; b = 1 - s a, d = s - s m + s^2 m a
PhiSwapNum(sv, mv) =
{ my(A = bb, Bm = 1 - sv*bb, Dd = sv - sv*mv + sv^2*mv*bb, iW = 1/'W, Lx(k) = subst(Pw[k+1],'W,iW), Ly(k) = subst(Pw[k+1],'W,'W),
     Ht = [A + Lx(0), mv*Bm; mv*Bm, mv*Dd + mv*Ly(0)], adj = [Ht[2,2], -Ht[1,2]; -Ht[2,1], Ht[1,1]], det = Ht[1,1]*Ht[2,2]-Ht[1,2]^2,
     Gm = lam*adj, gam = [B1 + Lx(0)/2, B2 + mv*Ly(0)/2]~, v = Gm*gam, e, E, Nl, P);
  e = subst(FL[2],'m,mv);
  for(k=0,8, e = subst(e, eval(Str("p",k)), Lx(k)); e = subst(e, eval(Str("q",k)), Ly(k)));
  e = subst(subst(subst(e,g11,Gm[1,1]),g12,Gm[1,2]),g22,Gm[2,2]);
  E = subst(subst(e,v1,v[1]),v2,v[2]); Nl = poldegree(E, lam);
  P = sum(k=0, Nl, polcoef(E,k,lam)*det^(Nl-k));
  P = substvec(P*'W^60, [bb,B1,B2], ['X1,'X2,'X3]);
  P = substvec(P, ['X1,'X2,'X3], [bb,B1,B2]);
  [P, det];
}


==> anc/code/phi_poly.py <==
# Phi_s(r) = prod_{Q in Z(s)} (r - lambda_1(Q)), Z(s) = common zeros of Psi_2, Psi_3 with D != 0 (exact, via number fields).
import cypari2, sys, time
pari=cypari2.Pari(); pari.allocatemem(4000*10**6)
src=open('rect.py').read().split("# a common factor")[0]
exec(src.split("\n",2)[2].replace("pari('FL4 = formalells(4)')","pari('FL5 = formalells(5)')"))
pari('tt = varlower("tt")'); pari('yy = varhigher("yy")'); pari('default(realprecision, 300)'); pari('default(format, "g.20")')
def phi(a,b,d,m,B,C,label):
    t0=time.time()
    for j in (1,2,3): pari(f'Q{j} = PsiL(FL5[{j}],{a},{b},{d},{m},{B},{C})')
    pari(f'Ht=[{a}+W, {m}*{b}; {m}*{b}, {m}*{d}+{m}*V]; adj=[Ht[2,2],-Ht[1,2];-Ht[2,1],Ht[1,1]]; Dp=matdet(Ht); gam=[{B}+W/2, {C}+{m}*V/2]~')
    pari('R1 = Q1 + Dp^2*(gam~*adj*gam)/2')
    pari('R = polresultant(Q2, Q3, V); F = factor(R)'); F = pari('F')
    print(f"== {label}: Res_Y(Psi2,Psi3) has degree {pari('poldegree(R)')}; factor degrees {[int(pari(f'poldegree({F[0][i]})')) for i in range(len(F[0]))]}", flush=True)
    phis=[]
    for i in range(len(F[0])):
        if str(F[0][i]) in ('W','W + 1'): continue      # lines X=0 (outside the torus) and X=-1 (the fixed point (-1,-1))
        deg = int(pari(f'poldegree({F[0][i]})'))
        if deg > 12:
            pari(f'pn = {F[0][i]}; rts = polroots(pn)')
            lams = []
            for k in range(deg):
                pari(f'X0 = rts[{k+1}]; ys = polroots(subst(Q2,W,X0)); best = 1; bv = abs(substvec(Q3,[W,V],[X0,ys[1]]))')
                pari('for(i=2,#ys, my(v=abs(substvec(Q3,[W,V],[X0,ys[i]]))); if(v<bv, bv=v; best=i))')
                pari('Y0 = ys[best]; lam0 = substvec(R1,[W,V],[X0,Y0]) / substvec(Dp,[W,V],[X0,Y0])^3')
                lams.append(pari('lam0'))
            pari(f'LV = {lams}'.replace("'",""))
            sep = pari('my(m=10^9); for(i=1,#LV, for(j=i+1,#LV, m=min(m,abs(LV[i]-LV[j])))); m')
            res = pari('vecmax(vector(#LV, k, 0))')
            print(f"   X-factor of degree {deg} (numerical, {pari('default(realprecision)')} digits): {len(lams)} points; min |lambda_1(Q)-lambda_1(Q')| = {pari('precision(1.*'+str(sep)+',10)') if False else float(sep):.3e}; any lambda_1 rational-looking: {any(abs(float(pari(f'abs({l} - bestappr(real({l}),10^6))')))<1e-30 for l in lams)}", flush=True)
            continue
        pari(f'pf = subst({F[0][i]}, W, tt); XL = Mod(tt, pf)')
        pari('qq2 = subst(substvec(Q2,[W],[XL]),V,yy); qq3 = subst(substvec(Q3,[W],[XL]),V,yy); gy = gcd(qq2,qq3)')
        if int(pari('poldegree(gy,yy)')) <= 0: continue
        pari('gyr = gy/gcd(gy, deriv(gy,yy)); DL = subst(substvec(Dp,[W],[XL]),V,yy); gd = gcd(gyr, DL); hh = gyr/gd')
        dh = int(pari('poldegree(hh,yy)'))
        if dh <= 0: continue          # only conic points over this X
        if dh > 1:
            print(f"   factor of degree {pari('poldegree(pf,tt)')}: {dh} common Y values off the conic over one X (not handled)"); continue
        pari('YL = -polcoef(hh,0,yy)/polcoef(hh,1,yy); lamL = substvec(R1,[W,V],[XL,YL]) / substvec(Dp,[W,V],[XL,YL])^3')
        pari('cp = charpoly(lamL, r); fc = factor(cp)')
        desc = pari('vector(matsize(fc)[1], k, [poldegree(fc[k,1]), fc[k,2], if(poldegree(fc[k,1])==1, -polcoef(fc[k,1],0)/polcoef(fc[k,1],1), "irr")])')
        print(f"   points over X-factor of degree {pari('poldegree(pf,tt)')}: charpoly of lambda_1 factors as [deg, mult, rational root]: {desc}", flush=True)
        phis.append(pari('cp'))
        if pari('poldegree(fc[1,1])==1 && matsize(fc)[1]==1'):
            pari(f'Q4 = PsiL(FL5[4],{a},{b},{d},{m},{B},{C})')
            p4 = pari('substvec(Q4,[W,V],[XL,YL]) == 0')
            pos = pari('my(rx = polrootsreal(lift(pf))); [rx, vector(#rx, k, subst(lift(YL),tt,rx[k]))]')
            print(f"      X-factor {pari('pf')}, Y = {pari('lift(YL)')}; Psi_4 = 0 there: {p4}; real points (X,Y): {pos}", flush=True)
    print(f"   ({time.time()-t0:.0f}s)")
phi("7/3","-1/2","5/2","3","1/4","2/3","generic s1")
phi("2","1","2","3","0","0","Example 7 (Kanade-Russell), (B,C)=(0,0)")
phi("2","1","2","2","0","0","Example 1, (B,C)=(0,0)")


==> anc/code/pole/families_check.py <==
# Checks the identities of the section "Two exceptional families" against the numerators N_1 = R_1 and N_2 = Psi_2
# (files N1.gp, N2.gp from run_recip.py), with h, s, B, C symbolic.  Exit status 0 iff every identity holds.
import sys, cypari2
pari = cypari2.Pari(); pari.allocatemem(2*10**9)
pari('NN1 = read("N1.gp"); NN2 = read("N2.gp")')
ok = True
def chk(name, expr):
    global ok
    r = bool(pari(expr)); ok &= r; print(f"{name}: {'ok' if r else 'FAILS'}")
# complementary coordinates <=> Delta + (m+1) b - 1 = 0 (parametrization a = h(1-b), d = (1-mb)/h)
chk("Delta + (m+1)b - 1 = 0 on the complementary family", "simplify(subst(subst(a*d-m*b^2+(m+1)*b-1, a, hh*(1-b)), d, (1-m*b)/hh))==0")
# m = 1 complementary family: a = hs, b = 1-s, d = s/h, curve X = Z, Y = 1/Z
pari('sv=[a,b,d,m]; vv=[hh*ss,1-ss,ss/hh,1]; Dz = substvec((a+X)*(d+Y)-b^2, concat(sv,[X,Y]), concat(vv,[Z,1/Z]))')
chk("D = s(Z+h)^2/(hZ) on the curve", "simplify(Dz - ss*(Z+hh)^2/(hh*Z))==0")
pari('lam = substvec(NN1, concat(sv,[X,Y]), concat(vv,[Z,1/Z]))/Dz^3; Nz = simplify(lam*24*ss*(Z+hh)^4)')
chk("24 s (Z+h)^4 lambda_1 is a polynomial of degree <= 4 in Z", 'type(Nz)=="t_POL" && poldegree(Nz,Z)<=4')
chk("N(-h) = -36 h^3 (h-1)^2 (s-1)", "simplify(substvec(Nz,[Z],[-hh]) + 36*hh^3*(hh-1)^2*(ss-1))==0")
pari('lam1 = substvec(lam,[ss],[1]); f1 = (12*B^2*(hh+Z)+12*B*(hh-1)*Z+12*C^2*hh*Z*(hh+Z)-12*C*hh*(hh-1)*Z+(Z+hh)^2)/(24*(Z+hh)^2)')
chk("s = 1: closed form of lambda_1", "simplify(lam1 - f1)==0")
chk("s = 1: derivative factorization", "simplify(deriv(lam1,Z) - (hh*C-B)*((B+hh*C)*(hh+Z)+(hh-1)*(Z-hh))/(2*(Z+hh)^3))==0")
pari('vv1=[hh,0,1/hh,1]; D1 = substvec((a+X)*(d+Y)-b^2, concat(sv,[X,Y]), concat(vv1,[Z,1/Z])); l2 = substvec(NN2, concat(sv,[X,Y,B]), concat(vv1,[Z,1/Z,hh*C]))/D1^6')
pari('w=Z+hh; Qz=(2*C+1)*(2*C*hh+hh-2)*(2*C*hh+hh-1)*w^3-(hh-1)*(24*C^2*hh^2+32*C*hh^2-28*C*hh+11*hh^2-19*hh+6)*w^2+5*hh*(hh-1)^2*(6*C*hh+5*hh-4)*w-15*hh^2*(hh-1)^3')
chk("s = 1, B = hC: ell_2 = -hZ(Z+1)Q(Z)/(24(Z+h)^6)", "simplify(l2 + hh*Z*(Z+1)*Qz/(24*(Z+hh)^6))==0")
chk("Q(-h) = -15 h^2 (h-1)^3", "simplify(substvec(Qz,[Z],[-hh]) + 15*hh^2*(hh-1)^3)==0")
print("ALL OK" if ok else "SOME CHECK FAILED"); sys.exit(0 if ok else 1)


==> anc/code/pole/recip_cert.gp <==
\\ Reciprocity certificate for the pole-order argument (the recurrence of the paper's appendix), all parameters symbolic.
\\ Usage: gp -q recip_cert.gp  with jmax set below (or via  echo "jmax=4; read(\"recip_cert.gp\")" | gp -q ).
default(parisizemax, 30*10^9);
if(type(jmax)=="t_POL", jmax = 3);
\\ variables: z, w auxiliary; X, Y; a, b, d, m; B, C
Pt = vector(12); Pt[1] = 'T; for(n=1,11, Pt[n+1] = 'T*(1+'T)*deriv(Pt[n],'T));
U = vector(8, n, (-1)^(n+3)/(n+2)!*(subst(Pt[n+1],'T,X)*z^(n+2) + m^(n+1)*subst(Pt[n+1],'T,Y)*w^(n+2)) + (-1)^n/(2*n!)*(subst(Pt[n-1+1],'T,X)*z^n + m^n*subst(Pt[n-1+1],'T,Y)*w^n) - if(n==1, B*z + C*w, 0) - sum(q=1, n\2, bernfrac(q+1)*(-1)^(n-2*q)/((q+1)!*(n-2*q)!)*(subst(Pt[n-q-1+1],'T,X)*z^(n-2*q) + m^(n-q)*subst(Pt[n-q-1+1],'T,Y)*w^(n-2*q))));
Vn = vector(9); Vn[1] = 1; for(n=1,8, Vn[n+1] = sum(k=1,n, k*U[k]*Vn[n-k+1])/n);
J11 = m*(d+Y); J12 = -m*b; J22 = a+X; Dt = m*((a+X)*(d+Y) - m*b^2); Dl = a*d - m*b^2;
Mx = 6*jmax; Wm = matrix(Mx+1, Mx+1);
for(t=0, Mx, for(i=0, t, my(k=t-i); if(t%2, Wm[i+1,k+1]=0, if(t==0, Wm[1,1]=1, if(i>0, Wm[i+1,k+1] = (i-1)*J11*if(i>=2, Wm[i-1,k+1], 0) + k*J12*if(k>=1, Wm[i,k], 0), Wm[1,k+1] = (k-1)*J22*if(k>=2, Wm[1,k-1], 0))))));
Tj = vector(jmax); Nj = vector(jmax);
for(j=1, jmax, my(V2=Vn[2*j+1], S=0); for(i=0, 6*j, my(Vi=polcoef(V2, i, z)); if(Vi!=0, for(k=0, 6*j-i, if((i+k)%2==0, my(c=polcoef(Vi, k, w)); if(c!=0, S += c*Wm[i+1,k+1]*Dt^(3*j-(i+k)/2)))))); Tj[j] = S);
for(j=1, jmax, Nj[j] = Tj[j] - sum(k=1, j-1, k*Nj[k]*Tj[j-k])/j);
for(j=1, jmax, write("N"j".gp", Nj[j])); write("recip_results.txt", "N_j computed (j <= ", jmax, ") at ", getabstime()\1000, " s");
\\ reciprocal transform, done by homogeneous degree q in (a,b,d,B,C): each degree-q part gets Dl^(L-q) and the
\\ polynomial substitution (a,b,d,B,C) -> (d,-b,a,dB-bC,aC-mbB); X,Y are reversed at the end.
for(j=1, jmax, my(t0=getabstime(), L=if(j==1,7,6*j), Nt, Ns=0, lhs);
  Nt = substvec(Nj[j], [a,b,d,B,C], [tt*a,tt*b,tt*d,tt*B,tt*C]);
  for(q=0, poldegree(Nt,tt), my(c=polcoef(Nt,q,tt)); if(c!=0, Ns += Dl^(L-q)*substvec(c, [a,b,d,B,C], [d,-b,a,d*B-b*C,a*C-m*b*B])));
  Ns = sum(k=0, 3*j, polcoef(Ns,k,X)*X^(3*j-k)); Ns = sum(k=0, 3*j, polcoef(Ns,k,Y)*Y^(3*j-k));
  if(j==1, lhs = 24*m*(Ns + Dl^4*Nj[1]) - Dt^3*Dl^3*(12*(m*d*B^2 - 2*m*b*B*C + a*C^2) + m*Dl*(1+m)),
           lhs = Ns - (-1)^j*Dl^(3*j)*Nj[j]);
  write("recip_results.txt", "j = ", j, ": deg_q(N_j) = ", poldegree(Nt,tt), "   reciprocity residual = ", simplify(lhs), "   (", (getabstime()-t0)\1000, " s)"));


==> anc/code/pole/recip_check.py <==
# Reciprocity check on the saved N_j (from recip_cert.gp), one j at a time.  Usage: python3 recip_check.py J
import sys, time, cypari2
pari=cypari2.Pari(); pari.allocatemem(2*10**9)
j=int(sys.argv[1]); L=7 if j==1 else 6*j
pari(f'N = read("N{j}.gp")'); pari('Dt = m*((a+X)*(d+Y) - m*b^2); Dl = a*d - m*b^2')
t=time.time()
pari('Nt = substvec(N, [a,b,d,B,C], [tt*a,tt*b,tt*d,tt*B,tt*C])'); qmax=int(pari('poldegree(Nt,tt)'))
pari('Ns = 0')
for q in range(qmax+1):
    pari(f'c = polcoef(Nt,{q},tt); if(c!=0, Ns += Dl^({L}-{q})*substvec(c, [a,b,d,B,C], [d,-b,a,d*B-b*C,a*C-m*b*B]))')
t1=time.time()-t
# reverse X and Y: X^(3j) f(1/X) coefficientwise
pari(f'Ns = sum(k=0, {3*j}, polcoef(Ns, k, X)*X^({3*j}-k))'); pari(f'Ns = sum(k=0, {3*j}, polcoef(Ns, k, Y)*Y^({3*j}-k))')
if j==1: pari('lhs = 24*m*(Ns + Dl^4*N) - Dt^3*Dl^3*(12*(m*d*B^2 - 2*m*b*B*C + a*C^2) + m*Dl*(1+m))')
else:    pari(f'lhs = Ns - (-1)^{j}*Dl^{3*j}*N')
res=pari('lhs')
msg=f"j = {j}: q-degree {qmax}; reciprocity residual = {res}   (substitution {t1:.0f}s, total {time.time()-t:.0f}s)"
print(msg, flush=True); open('recip_results.txt','a').write(msg+'\n')


==> anc/code/pole/run_recip.py <==
# Runs recip_cert.gp through cypari2 (no standalone gp needed).  Usage: python3 run_recip.py JMAX
import sys, os, re, time, cypari2
if os.path.exists('recip_results.txt'): os.remove('recip_results.txt')
pari = cypari2.Pari(); pari.allocatemem(2*10**9)
jmax = int(sys.argv[1]) if len(sys.argv) > 1 else 3
src = open('recip_cert.gp').read().replace('default(parisizemax, 30*10^9);', '').replace('if(type(jmax)=="t_POL", jmax = 3);', f'jmax = {jmax};')
src = ' '.join(l for l in src.split('\n') if not l.lstrip().startswith('\\\\'))
t = time.time(); pari(src); print(f"done jmax={jmax} in {time.time()-t:.0f}s", flush=True)
txt = open("recip_results.txt").read()
ok = all(re.search(rf"j = {j}: .*reciprocity residual = 0\s", txt) for j in range(1, jmax+1))
print(txt.strip()); print("reciprocity certificate:", "OK" if ok else "FAILED")
sys.exit(0 if ok else 1)


==> anc/code/pole/spot_rational_m.py <==
# DIAGNOSTICS (not certificates). Spot checks for non-integral m (Lemma norm): the normalization identity, generic structure and count, families T1-T5 at rational k.
# Needs N1.gp..N3.gp in this directory (python3 run_recip.py 3 or 4 creates them).
import sys, cypari2, random, itertools
fails=[]
from fractions import Fraction as Fr
pari=cypari2.Pari(); pari.allocatemem(3*10**9); pari.set_real_precision(120)
for j in (1,2,3): pari(f'NN{j} = read("N{j}.gp")')
def setup(a,b,d,m,B,C):
    pari(f'sv=[a,b,d,m,B,C]; vv=[{a},{b},{d},{m},{B},{C}]; Dd = {m}*(({a}+X)*({d}+Y)-{m}*({b})^2)')
    pari('R1 = substvec(NN1,sv,vv); P2 = substvec(NN2,sv,vv); P3 = substvec(NN3,sv,vv)')
# (1) normalization: Mizuno's sum with d=(2,3) equals our F with m=3/2 at Q=q^2
q=Fr(1,2); A11,A12,A22=Fr(2),Fr(1,2),Fr(1); d1,d2=2,3; b1,b2=Fr(1,2),Fr(1)
def poch(x,base,n):
    p=Fr(1)
    for i in range(1,n+1): p*=1-base**i
    return p
Mz=sum(q**(Fr(1,2)*(A11*d1*n*n+2*A12*d2*n*k+A22*d2*k*k)+b1*n+b2*k)/(poch(q,q**d1,n)*poch(q,q**d2,k)) for n in range(12) for k in range(12))
m=Fr(d2,d1); Q2=float(q)**2
Ours=sum(Q2**float(Fr(1,2)*A11*n*n+m*A12*n*k+Fr(1,2)*m*A22*k*k+(b1/d1)*n+(b2/d1)*k)/(float(poch(q,q**d1,n))*float(poch(q,q**d2,k))) for n in range(12) for k in range(12))
print(f"(1) Mizuno d=(2,3) vs ours m=3/2, Q=q^2 at q=1/2: {float(Mz):.15f} vs {Ours:.15f}")
if abs(float(Mz)-Ours) > 1e-12: fails.append("normalization identity")
# (2) generic checks at rational m
random.seed(5)
for m in (Fr(3,2),Fr(5,3),Fr(7,4),Fr(25,2)):
    while True:
        a,d=Fr(random.randint(2,9),random.randint(1,4)),Fr(random.randint(2,9),random.randint(1,4)); b=Fr(random.choice([-1,1])*random.randint(1,4),random.randint(2,6))
        if a*d-m*b*b>0: break
    B,C,r=Fr(random.randint(-5,5),7),Fr(random.randint(-5,5),9),Fr(random.randint(1,9),11)
    setup(a,b,d,m,B,C); pari(f'ff = R1 - ({r})*Dd^3')
    bideg=[(int(pari(f'poldegree({P},X)')),int(pari(f'poldegree({P},Y)'))) for P in ('ff','P2')]
    g=int(pari('my(g=gcd(ff,P2)); poldegree(g,X)+poldegree(g,Y)'))
    pari('R = polresultant(ff,P2,Y); rts = polroots(R)')
    cnt=0
    for i in range(1,int(pari('#rts'))+1):
        pari(f'x0 = rts[{i}]; ys = polroots(substvec(ff,[X],[x0]))')
        for jj in range(1,int(pari('#ys'))+1):
            if pari(f'abs(substvec(P2,[X,Y],[x0,ys[{jj}]])) < 1e-40*(1+norml2(Vec(substvec(P2,[X],[x0]))))') and pari(f'abs(substvec(Dd,[X,Y],[x0,ys[{jj}]])) > 1e-30'):
                cnt+=1
    print(f"(2) m={m}: (a,b,d)=({a},{b},{d}), shifts ({B},{C}), r={r}: bidegrees f_r {bideg[0]}, Psi2 {bideg[1]}; gcd(f_r,Psi2) degree {g}; deg Res_Y = {pari('poldegree(R)')}; common zeros with D != 0: {cnt}", flush=True)
    if not (bideg[0][0]<=3 and bideg[0][1]<=3 and bideg[1][0]<=6 and bideg[1][1]<=6 and g==0 and cnt<=24): fails.append(f"generic m={m}")
# (3) families T1-T5 at rational k
def fam(name,k,sgn):
    k=Fr(k)
    if name=='T1': a,d,m,b=Fr(1),Fr(1),2*k*k,sgn/(2*k)
    if name=='T2': a,d,m,b=Fr(1),Fr(2),k*k,sgn/k
    if name=='T3': a,d,m,b=Fr(2),Fr(1),k*k,sgn/k
    if name=='T4': a,d,m,b=Fr(2),Fr(2),2*k*k,sgn/k
    if name=='T5': a,d,m,b=Fr(2),Fr(2),3*k*k,sgn/k
    sh=[]
    if name=='T1':
        for bb,bl in itertools.product((Fr(0),Fr(1,2)),repeat=2):   # B - bC/d = bb ; C/m - bB/a = bl
            det=1-b*b*m/(a*d); B=(bb+b*bl*m/d)/det; C=m*(bl+b*B/a); sh.append((B,C))
    if name=='T2':
        for cm,bb in itertools.product((Fr(0),Fr(1)),(Fr(0),Fr(1,2))): C=m*cm; sh.append((bb+b*C/d,C))
    if name=='T3':
        for B,bl in itertools.product((Fr(0),Fr(1)),(Fr(0),Fr(1,2))): sh.append((B,m*(bl+b*B/a)))
    if name in ('T4','T5'):
        for B,cm in itertools.product((Fr(0),Fr(1)),(Fr(0),Fr(1))): sh.append((B,m*cm))
    out=[]
    for B,C in sh:
        setup(a,b,d,m,B,C); out.append(int(pari('my(g=gcd(P2,P3)); poldegree(g,X)+poldegree(g,Y)')))
    return m,max(out),len(out)
for name in ('T1','T2','T3','T4','T5'):
    rows=[]
    for k in (Fr(1,2),Fr(2,3),Fr(3,2),Fr(5,3),Fr(1,3)):
        for sgn in (1,-1):
            m,mx,n=fam(name,k,sgn); rows.append((str(m),mx))
    print(f"(3) {name}: m values {sorted(set(r[0] for r in rows), key=lambda s: float(Fr(s)))}; max gcd(Psi2,Psi3) degree over all k, signs, shifts: {max(r[1] for r in rows)}", flush=True)
    if max(r[1] for r in rows)!=0: fails.append(name)
print("ALL DIAGNOSTICS OK" if not fails else "DIAGNOSTICS FAILED: "+", ".join(fails))
sys.exit(1 if fails else 0)


==> anc/code/pole/thin_rational.py <==
# Thin rectangles with rational m (Section casework, Lemma norm): gcd(Psi_2, Psi_3) = 1 at P1..P4 for every shift
# allowed by the special edges (a superset of 20 shifts per point). Needs N2.gp, N3.gp here (python3 run_recip.py 3 or 4).
import sys, cypari2, itertools
from fractions import Fraction as Fr
pari = cypari2.Pari(); pari.allocatemem(2*10**9)
for j in (2, 3): pari(f'NN{j} = read("N{j}.gp")')
S = {Fr(1): [Fr(-1), Fr(-1,2), Fr(0), Fr(1,2), Fr(1)], Fr(1,2): [Fr(-1,2), Fr(0), Fr(1,2), Fr(1)], Fr(2): [Fr(-1), Fr(0), Fr(1), Fr(2)]}
pts = {'P1': (Fr(2), Fr(1,5), Fr(1), Fr(25)), 'P2': (Fr(1), Fr(-1,5), Fr(2), Fr(25)),
       'P3': (Fr(1), Fr(-1,5), Fr(1), Fr(25,2)), 'P4': (Fr(2), Fr(2,5), Fr(2), Fr(25,2))}
ok = True
for name, (a, b, d, m) in pts.items():
    Al, Ar = (a*d - m*b*b)/a, d
    degs = []
    for br, bl in itertools.product(S[Ar], S[Al]):
        C = m*br; B = a*(C - m*bl)/(m*b)
        pari(f'vv=[{a},{b},{d},{m},{B},{C}]; sv=[a,b,d,m,B,C]; g=gcd(substvec(NN2,sv,vv), substvec(NN3,sv,vv))')
        degs.append(int(pari('poldegree(g,X)+poldegree(g,Y)')))
    ok &= max(degs) == 0
    print(f"{name} (a,b,d,m)=({a},{b},{d},{m}): {len(degs)} shifts, max gcd degree {max(degs)}")
print("ALL OK" if ok else "FAILED")
sys.exit(0 if ok else 1)


==> anc/code/psi_gen.gp <==
\\ general Psi(X,Y) = det(H)^6 * ell_2 for numeric (a,b,d,m), symbolic X ('W), Y ('V), B1, B2
PsiGen(av, bv, dv, mv) =
{ my(Lx(k) = subst(Pw[k+1],'W,'W), Ly(k) = subst(Pw[k+1],'W,'V),
     Ht = [av + 'W, mv*bv; mv*bv, mv*dv + mv*'V], adj = [Ht[2,2], -Ht[1,2]; -Ht[2,1], Ht[1,1]], det = Ht[1,1]*Ht[2,2]-Ht[1,2]^2, e, E, v, Nl);
  e = subst(FL[2],'m,mv);
  for(k=0,8, e = subst(e, eval(Str("p",k)), Lx(k)); e = subst(e, eval(Str("q",k)), Ly(k)));
  e = subst(subst(subst(e,g11,lam*adj[1,1]),g12,lam*adj[1,2]),g22,lam*adj[2,2]);
  v = lam*adj*[B1 + Lx(0)/2, B2 + mv*Ly(0)/2]~; E = subst(subst(e,v1,v[1]),v2,v[2]); Nl = poldegree(E,lam);
  sum(k=0, Nl, polcoef(E,k,lam)*det^(Nl-k));
}


==> anc/code/psi_sym.py <==
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(2500*10**6)
pari('read("formal.gp")'); pari('FL=formalells(2)'); pari('read("phi.gp")'); pari('read("psi_gen.gp")')
t0=time.time(); pari('P = PsiGen(aa, bb, dd, mm)'); print(f"fully symbolic Psi: {time.time()-t0:.1f}s", flush=True)
print("bidegree:", pari('[poldegree(P,W), poldegree(P,V)]'), " total degree in (X,Y):", pari('poldegree(substvec(P,[W,V],[T*W,T*V]),T)'))
pari('supp = List(); for(i=0,poldegree(P,W), my(r=polcoef(P,i,W)); for(j=0,poldegree(r,V), if(polcoef(r,j,V)!=0, listput(supp,[i,j]))))')
print("support size:", pari('#supp'))
print("support (i,j):", pari('Vec(supp)'))
# consistency with the curve identity: restrict to X=-a-k b, Y=-d-(m/k) b
print("restriction to rank-one curve == (5/16) m^8 b^6 Qhat^4 / k^6 :",
  pari('my(Qh = kk^3*dd*(dd-1) + kk^2*mm*bb*(2*dd-1+bb) + kk*mm*bb*(2*aa-1+mm*bb) + mm*aa*(aa-1)); substvec(P,[W,V],[-aa-kk*bb, -dd-mm*bb/kk])*kk^6 == 5/16*mm^8*bb^6*Qh^4'))


==> anc/code/rank1b.py <==
import cypari2
pari=cypari2.Pari(); pari.allocatemem(1500*10**6)
pari('read("formal.gp")'); pari('FL=formalells(2)'); pari('read("phi.gp")')
pari('''rk1g() = my(e = FL[2]); for(k=0,8, e = subst(e, eval(Str("q",k)), 0); e = subst(e, eval(Str("p",k)), Pw[k+1]));
   e = subst(subst(subst(e, v2, 0), g12, 0), g22, 0); e = subst(e, g11, 1/(ss+'W)); e = subst(e, v1, ('be + 'W/2)/(ss+'W)); subst(e,'m,1)''')
pari('lam = rk1g()')                                     # rank-one ell_2 for A = ss at X = W, shift be
pari('F = concat([1], vector(4,i,polcoef(lam,i-1,be)))')  # 1, a_0..a_3
pari('den = lcm(vector(5,i,denominator(F[i]))); N = vector(5,i,F[i]*den)')
pari('dW = vecmax(vector(5,i,poldegree(N[i],W))); Mx = matrix(5, dW+1, i, j, polcoef(N[i], j-1, W))')
print("rank of {1, a_0..a_3} over Q(A):", pari('matrank(Mx)'))
pari('''g = 0; forsubset([dW+1, 5], c, my(D = matdet(vecextract(Mx, "1..5", Vec(c)))); if(D != 0, g = gcd(g, D)); if(g != 0 && poldegree(g,ss) == 0, break))''')
print("exceptional A (gcd of 5x5 minors):", pari('factor(g)'))
# A = 1 directly: is lambda_1(beta; X) ever constant in X?
pari('l1 = subst(lam, ss, 1)')
print("A=1: lambda_1(beta;X) =", pari('factor(numerator(l1))'), "/", pari('factor(denominator(l1))'))


==> anc/code/rect.py <==
import cypari2, time, itertools
pari=cypari2.Pari(); pari.allocatemem(3500*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")')
pari('Pw = vector(20); Pw[1] = W; for(k=2,20, Pw[k] = W*(1+W)*deriv(Pw[k-1],W))')
pari('FL4 = formalells(4)')
pari('''PsiL(L, av, bv, dv, mv, Bv, Cv) =
{ my(Lx(k) = subst(Pw[k+1],W,W), Ly(k) = subst(Pw[k+1],W,V),
     Ht = [av + W, mv*bv; mv*bv, mv*dv + mv*V], adj = [Ht[2,2], -Ht[1,2]; -Ht[2,1], Ht[1,1]], det = Ht[1,1]*Ht[2,2]-Ht[1,2]^2, e, E, v, Nl);
  e = subst(L,'m,mv);
  for(k=0,14, e = subst(e, eval(Str("p",k)), Lx(k)); e = subst(e, eval(Str("q",k)), Ly(k)));
  e = subst(subst(subst(e,g11,lam*adj[1,1]),g12,lam*adj[1,2]),g22,lam*adj[2,2]);
  v = lam*adj*[Bv + Lx(0)/2, Cv + mv*Ly(0)/2]~; E = subst(subst(e,v1,v[1]),v2,v[2]); Nl = poldegree(E,lam);
  sum(k=0, Nl, polcoef(E,k,lam)*det^(Nl-k)) }''')
# a common factor is harmless if it has no zero with X,Y>0: test the special list, else report
pari('special = [W, V, W+1, V+1, W+V+1, W*V+W+V, W*V+V+1, W*V+W+1]')
allowed = {'2':['0','1'], '1/2':['0','1/2'], '1':['0','1/2','-1/2']}
types = [('1','1','1/2',2,'1/2'), ('1','2','1',1,'1'), ('2','1','1',1,'1'), ('2','2','2',2,'1'), ('2','2','1',3,'1')]  # (a, d, Delta, c, b0) with m = c k^2, b = b0/k
t0=time.time(); report=[]; n=0
for (a,d,Dl,c,b0) in types:
    for k in (1,2):
        m = c*k*k; b = f'({b0})/{k}'
        Bs = allowed.get(a, ['0']); Cm = allowed.get(d, ['0'])
        for B in Bs:
            for Cq in Cm:
                if time.time()-t0 > 250: break
                C = f'({Cq})*{m}'
                pari(f'v=[aa,bb,dd,mm,B1,B2]; w=[{a},{b},{d},{m},{B},{C}]')
                pari(f'P2 = PsiL(FL4[2],{a},{b},{d},{m},{B},{C}); P3 = PsiL(FL4[3],{a},{b},{d},{m},{B},{C}); P4 = PsiL(FL4[4],{a},{b},{d},{m},{B},{C})')
                pari('G = gcd(gcd(P2,P3),P4)')
                fac = pari('if(poldegree(G,W)+poldegree(G,V)>0, factor(G)[,1], [])')
                bad = [str(f) for f in fac if not int(pari(f'#select(s->s=={f}/pollead(pollead({f},W),V)*pollead(pollead(s,W),V) || s*content({f})=={f}*content(s), special)'))>0]
                n += 1
                report.append(((a,b,d,m,B,C), [str(f) for f in fac], bad))
for r in report: print(r[0], " common factors:", r[1] if r[1] else "none", "  NON-SPECIAL:", r[2] if r[2] else "-")
print(f"{n} cases in {time.time()-t0:.0f}s")


==> anc/code/resid.gp <==
\\ max relative residual of graded pieces: XY = r (grading by i-j), Y = r X (grading by total degree)
residHyper(p2, p3, r0) =
{ my(mx = 0);
  for(k=2, 3,
    my(P = if(k==2, p2, p3), n = if(k==2, 6, 9));
    for(dl = -n, n,
      my(s = 0, t = 0);
      for(i = max(0, dl), min(n, n + dl),
        my(j = i - dl, cc = polcoef(polcoef(P, i, W), j, V));
        s += cc * r0^min(i, j); t += abs(cc * r0^min(i, j)));
      if(t > 0, mx = max(mx, abs(s) / t))));
  mx;
}
residLine(p2, p3, r0) =
{ my(mx = 0);
  for(k=2, 3,
    my(P = if(k==2, p2, p3), n = if(k==2, 11, 17));
    for(dg = 1, n,
      my(s = 0, t = 0);
      for(i = 0, dg,
        my(j = dg - i, cc = polcoef(polcoef(P, i, W), j, V));
        s += cc * r0^j; t += abs(cc * r0^j));
      if(t > 0, mx = max(mx, abs(s) / t))));
  mx;
}


==> anc/code/rk1b.py <==
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(3500*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")')
pari('Pw = vector(20); Pw[1] = W; for(k=2,20, Pw[k] = W*(1+W)*deriv(Pw[k-1],W))')
pari('FL4 = formalells(4)')
pari('''rk1L(L) = my(e = L); for(k=0,14, e = subst(e, eval(Str("q",k)), 0); e = subst(e, eval(Str("p",k)), Pw[k+1]));
   e = subst(subst(subst(e, v2, 0), g12, 0), g22, 0); e = subst(e, g11, 1/(AA+W)); e = subst(e, v1, (be + W/2)/(AA+W)); subst(e,'m,1)''')
t0=time.time()
pari('N2 = rk1L(FL4[2])*(AA+W)^6; N3 = rk1L(FL4[3])*(AA+W)^9'); print(f"N2,N3 {time.time()-t0:.0f}s", flush=True)
pari('N4 = rk1L(FL4[4])*(AA+W)^12'); print(f"N4 {time.time()-t0:.0f}s", flush=True)
pari('M2 = N2/(W*(1+W)); M3 = N3/(W*(1+W)); M4 = N4/(W*(1+W))')
print("degrees in (X, A, beta):", [pari(f'[poldegree({M},W), poldegree({M},AA), poldegree({M},be)]') for M in ('M2','M3','M4')], flush=True)
pari('write("M234.gp", [M2, M3, M4])')
t1=time.time(); pari('R1 = polresultant(M2, M3, W)'); print(f"R1 = Res_X(M2,M3): degrees {pari('[poldegree(R1,AA), poldegree(R1,be)]')} ({time.time()-t1:.0f}s)", flush=True)
t1=time.time(); pari('R2 = polresultant(M2, M4, W)'); print(f"R2 = Res_X(M2,M4): degrees {pari('[poldegree(R2,AA), poldegree(R2,be)]')} ({time.time()-t1:.0f}s)", flush=True)
pari('va(P) = my(k=0); while(substpol(P,AA,AA)!=0 && type(P/AA)=="t_POL" && subst(P,AA,0)==0, P=P/AA; k++); [P,k]')
pari('strip(P) = my(k0=0,k1=0); while(subst(P,AA,0)==0, P = P/AA; k0++); while(subst(P,AA,1)==0, P = P/(AA-1); k1++); [P, k0, k1]')
r1 = pari('S1 = strip(R1)'); r2 = pari('S2 = strip(R2)')
print("R1 = A^%s (A-1)^%s * E ;  R2 = A^%s (A-1)^%s * E2" % (r1[1], r1[2], r2[1], r2[2]), flush=True)
pari('E = S1[1]; E2 = S2[1]')
t1=time.time(); pari('G = gcd(E, E2)'); print(f"gcd(E, E2) = {pari('G')}  ({time.time()-t1:.0f}s)", flush=True)
pari('write("EE2.gp", [E, E2])')


==> anc/code/rk1c.py <==
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(3500*10**6)
pari('AA; be; W;')
pari('EE = read("EE2.gp"); E = EE[1]; E2 = EE[2]')
print("E degrees (A,beta):", pari('[poldegree(E,AA), poldegree(E,be)]'), " E2:", pari('[poldegree(E2,AA), poldegree(E2,be)]'), flush=True)
t0=time.time(); pari('U = polresultant(E, E2, be)'); print(f"U = Res_beta(E,E2): degree {pari('poldegree(U,AA)')} in A  ({time.time()-t0:.0f}s)", flush=True)
pari('write("U.gp", U)')
t0=time.time()
# rational roots of U: factor over Q
pari('F = factor(U)')
k = int(pari('matsize(F)[1]'))
degs = sorted([(int(pari(f'poldegree(F[{i},1])')), int(pari(f'F[{i},2]'))) for i in range(1,k+1)])
print(f"factorisation of U ({time.time()-t0:.0f}s): (degree, multiplicity) =", degs, flush=True)
lin = [str(pari(f'F[{i},1]')) for i in range(1,k+1) if int(pari(f'poldegree(F[{i},1])'))==1]
print("linear factors (rational A):", lin, flush=True)
pari('write("Ufac.gp", F)')


==> anc/code/rk1d.py <==
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(3500*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")')
pari('Pw = vector(24); Pw[1] = W; for(k=2,24, Pw[k] = W*(1+W)*deriv(Pw[k-1],W))')
pari('EE = read("EE2.gp"); E = EE[1]; E2 = EE[2]; MM = read("M234.gp"); M2 = MM[1]; M3 = MM[2]; M4 = MM[3]')
t0=time.time(); pari('FL5 = formalells(5)'); print(f"formal up to ell_5: {time.time()-t0:.1f}s", flush=True)
pari('''rk1num(L, A0, b0) = my(e = L); for(k=0,18, e = subst(e, eval(Str("q",k)), 0); e = subst(e, eval(Str("p",k)), Pw[k+1]));
   e = subst(subst(subst(e, v2, 0), g12, 0), g22, 0); e = subst(e, g11, 1/(A0+W)); e = subst(e, v1, (b0 + W/2)/(A0+W)); subst(e,'m,1)''')
for A0 in ['2','1/2','-1','0']:
    g = pari(f'gb = gcd(subst(E,AA,{A0}), subst(E2,AA,{A0})); gb')
    fac = pari('if(poldegree(gb,be)>0, factor(gb), [])')
    print(f"A = {A0}: gcd in beta = {fac}", flush=True)
    if int(pari('poldegree(gb,be)'))>0:
        k = int(pari('matsize(factor(gb))[1]'))
        for i in range(1,k+1):
            f = pari(f'factor(gb)[{i},1]')
            if int(pari('poldegree')(f, pari('be')))!=1: 
                print(f"    irrational beta factor of degree {pari('poldegree')(f, pari('be'))}"); continue
            pari(f'b0 = -polcoef({f},0,be)/polcoef({f},1,be)')
            gx = pari(f'my(m2=subst(subst(M2,AA,{A0}),be,b0), m3=subst(subst(M3,AA,{A0}),be,b0), m4=subst(subst(M4,AA,{A0}),be,b0)); gcd(gcd(m2,m3),m4)')
            n5 = pari(f'my(n=rk1num(FL5[5], {A0}, b0)*({A0}+W)^15); n/(W*(1+W))')
            gx5 = pari('gcd')(gx, n5) if int(pari('poldegree')(gx, pari('W')))>0 else gx
            print(f"    beta = {pari('b0')}:  common X-roots of M2,M3,M4: {pari('factor')(gx) if int(pari('poldegree')(gx,pari('W')))>0 else 'none'};  also roots of N5: {pari('factor')(gx5) if int(pari('poldegree')(gx5,pari('W')))>0 else 'none'}", flush=True)
# A = 1: Euler case
pari('''N1j(j) = rk1num(FL5[j], 1, be)*(1+W)^(3*j)''')
for j in (2,3,4,5):
    print(f"A = 1, j = {j}:  N_j(1,beta;X) =", pari(f'factor(N1j({j}))'), flush=True)


==> anc/code/sdeg.json <==
[["1/7", 7, 1, "x^7 - 7*x^6 + 21*x^5 - 35*x^4 + 35*x^3 - 21*x^2 + 8*x - 1"], ["1/6", 6, 2, "x^6 - 6*x^5 + 15*x^4 - 20*x^3 + 15*x^2 - 7*x + 1"], ["1/5", 3, 1, "x^3 - 4*x^2 + 5*x - 1"], ["1/4", 4, 2, "x^4 - 4*x^3 + 6*x^2 - 5*x + 1"], ["2/7", 7, 1, "x^7 - 7*x^6 + 21*x^5 - 35*x^4 + 35*x^3 - 20*x^2 + 7*x - 1"], ["1/3", 3, 1, "x^3 - 3*x^2 + 4*x - 1"], ["2/5", 5, 1, "x^5 - 5*x^4 + 10*x^3 - 9*x^2 + 5*x - 1"], ["3/7", 7, 1, "x^7 - 7*x^6 + 21*x^5 - 35*x^4 + 36*x^3 - 21*x^2 + 7*x - 1"], ["1/2", 2, 2, "x^2 - 3*x + 1"], ["4/7", 7, 1, "x^7 - 7*x^6 + 21*x^5 - 34*x^4 + 35*x^3 - 21*x^2 + 7*x - 1"], ["3/5", 5, 1, "x^5 - 5*x^4 + 11*x^3 - 10*x^2 + 5*x - 1"], ["2/3", 3, 1, "x^3 - 2*x^2 + 3*x - 1"], ["5/7", 5, 1, "x^5 - 6*x^4 + 15*x^3 - 14*x^2 + 6*x - 1"], ["3/4", 4, 2, "x^4 - 5*x^3 + 6*x^2 - 4*x + 1"], ["4/5", 5, 1, "x^5 - 4*x^4 + 10*x^3 - 10*x^2 + 5*x - 1"], ["5/6", 6, 2, "x^6 - 7*x^5 + 15*x^4 - 20*x^3 + 15*x^2 - 6*x + 1"], ["6/7", 7, 1, "x^7 - 6*x^6 + 21*x^5 - 35*x^4 + 35*x^3 - 21*x^2 + 7*x - 1"], ["7/6", 7, 1, "x^7 - x^6 + 6*x^5 - 15*x^4 + 20*x^3 - 15*x^2 + 6*x - 1"], ["6/5", 6, 2, "x^6 + x^5 - 5*x^4 + 10*x^3 - 10*x^2 + 5*x - 1"], ["5/4", 5, 1, "x^5 - x^4 + 4*x^3 - 6*x^2 + 4*x - 1"], ["4/3", 4, 2, "x^4 + x^3 - 3*x^2 + 3*x - 1"], ["7/5", 5, 1, "x^5 + x^4 + x^3 - 5*x^2 + 4*x - 1"], ["3/2", 3, 1, "x^3 - x^2 + 2*x - 1"], ["5/3", 5, 1, "x^5 + x^3 - 3*x^2 + 3*x - 1"], ["7/4", 7, 1, "x^7 - x^4 + 4*x^3 - 6*x^2 + 4*x - 1"], ["2", 2, 2, "x^2 + x - 1"], ["7/3", 7, 1, "x^7 + x^3 - 3*x^2 + 3*x - 1"], ["5/2", 5, 1, "x^5 - x^2 + 2*x - 1"], ["3", 3, 1, "x^3 + x - 1"], ["7/2", 7, 1, "x^7 - x^2 + 2*x - 1"], ["4", 4, 2, "x^4 + x - 1"], ["5", 3, 1, "x^3 + x^2 - 1"], ["6", 6, 2, "x^6 + x - 1"], ["7", 7, 1, "x^7 + x - 1"]]

==> anc/code/sdeg_left.json <==
[["1/8", 0, 0, ""], ["3/8", 0, 0, ""], ["5/8", 0, 0, ""], ["7/8", 0, 0, ""], ["8/7", 0, 0, ""], ["8/5", 0, 0, ""], ["8/3", 0, 0, ""], ["8", 0, 0, ""], ["1/11", 0, 0, ""], ["1/9", 0, 0, ""], ["2/9", 0, 0, ""], ["4/9", 0, 0, ""], ["5/9", 0, 0, ""], ["7/11", 0, 0, ""], ["7/9", 0, 0, ""], ["8/9", 0, 0, ""], ["9/8", 0, 0, ""], ["9/7", 0, 0, ""], ["11/7", 0, 0, ""], ["9/5", 0, 0, ""], ["9/4", 0, 0, ""], ["9/2", 0, 0, ""], ["9", 0, 0, ""], ["11", 0, 0, ""]]

==> anc/code/special2.gp <==
Qh = kk^3*dd*(dd-1) + kk^2*mm*bb*(2*dd-1+bb) + kk*mm*bb*(2*aa-1+mm*bb) + mm*aa*(aa-1);
\\ conic: X = -a - k b, Y = -d - m b / k ; curve equations -> polynomial in k
Xk = -aa - kk*bb; Yk = -dd - mm*bb/kk;
curves = [["X=Y", Xk - Yk], ["XY=1", Xk*Yk - 1], ["X+Y+1=0", Xk + Yk + 1], ["(1+X)(1+Y)=1", (1+Xk)*(1+Yk) - 1], ["X=-1", Xk + 1], ["Y=-1", Yk + 1], ["X=0", Xk], ["Y=0", Yk]];
analyse(c) =
{ my(q = numerator(c[2]), r, r0, r1);
  q = q/content(q);
  print(c[1], ":   q_Gamma(k) = ", q);
  if(poldegree(q,kk) <= 0, print("      (does not meet the affine conic)"); return);
  r = Qh % q;  \\ remainder, degree < deg q in kk
  if(poldegree(q,kk)==1, my(k0 = -polcoef(q,0,kk)/polcoef(q,1,kk)); print("      Qhat at the single root ", k0, " : numerator factors ", factor(numerator(subst(Qh,kk,k0)))); return);
  r0 = numerator(polcoef(r,0,kk)); r1 = numerator(polcoef(r,1,kk));
  print("      Qhat mod q:  r1 = ", factor(r1));
  print("                   r0 = ", factor(r0));
}
for(i=1,#curves, analyse(curves[i]));


==> anc/code/spot_compare.py <==
# Compare formalells (PARI) with the independent generator spot_dump.py, coefficient by coefficient,
# at every point listed in spot_pts.txt.  Run spot_dump.py for each line of spot_pts.txt first.
import cypari2, json, time
pari=cypari2.Pari(); pari.allocatemem(1500*10**6)
src=open('rect.py').read().split("# a common factor")[0].replace("pari.allocatemem(3500*10**6)","").replace("pari('FL4 = formalells(4)')","")
exec(src.split("\n",2)[2])
t0=time.time(); pari('FL5 = formalells(5)'); print(f"formalells(5): {time.time()-t0:.0f}s", flush=True)
import sys
pts=[l.split() for l in open("spot_pts.txt")]
for (p,tag) in pts:
  rev=json.load(open(f"spot_{tag}.json"))
  for j in (2,3,4,5):
      pari(f'P = PsiL(FL5[{j}],{p})')
      mine = {}
      for i in range(0,3*j+1):
          for k in range(0,3*j+1):
              c = pari(f'polcoef(polcoef(P,{i},W),{k},V)')
              if c != 0: mine[f"{i},{k}"] = str(c)
      theirs = rev[str(j)]
      same = mine == {key: str(pari(v)) for key,v in theirs.items()}
      print(f"[{p}] Psi_{j}: formalells {len(mine)} monomials, unshifted {len(theirs)} monomials, identical coefficient by coefficient: {same}", flush=True)


==> anc/code/spot_dump.py <==
# Independent generator of complete Psi_2..Psi_5 at one rational parameter point (unshifted Gaussian
# expansion, python-flint). Adapted from independent_checks/checks/ranktwo_spot.py: the full-support assertion
# is dropped (corners of Psi_2, Psi_4 can vanish) and the polynomials are written to spot_<tag>.json.
# Usage: python3 spot_dump.py a,b,d,m,B,C tag
from flint import fmpq_mpoly_ctx,fmpq
from math import factorial
from functools import lru_cache
import sympy as s,time,json
from pathlib import Path
T=time.time();J=5
ctx=fmpq_mpoly_ctx.get(('X','Y','z','w'));X,Y,z,w=ctx.gens()
import sys
a,b,d,m,B,C=map(fmpq,sys.argv[1].split(','))
P=[X];Q=[Y]
for k in range(1,2*J+1):P.append(X*(1+X)*P[-1].derivative(0));Q.append(Y*(1+Y)*Q[-1].derivative(1))
U=[ctx.constant(0)]
for n in range(1,2*J+1):
 v=(-1)**(n+3)*(P[n]*z**(n+2)+m**(n+1)*Q[n]*w**(n+2))/factorial(n+2)
 v+=(-1)**n*(P[n-1]*z**n+m**n*Q[n-1]*w**n)/(2*factorial(n))
 if n==1:v-=B*z+C*w
 for r in range(1,n//2+1):
  k=n-2*r;bern=s.bernoulli(r+1)
  if bern:v-=fmpq(int(bern.p),int(bern.q))*(-1)**k*(P[r+k-1]*z**k+m**(r+k)*Q[r+k-1]*w**k)/(factorial(r+1)*factorial(k))
 U.append(v)
V=[ctx.constant(1)]
for n in range(1,2*J+1):
 V.append(sum((k*U[k]*V[n-k] for k in range(1,n+1)),ctx.constant(0))/n)
 print('exp',n,'terms',len(V[-1]),'seconds',round(time.time()-T,2),flush=True)
c=fmpq_mpoly_ctx.get(('X','Y'));x,y=c.gens();zero=c.constant(0);one=c.constant(1)
D=m*((a+x)*(d+y)-m*b*b);g11=m*(d+y);g12=c.constant(-m*b);g22=a+x
@lru_cache(None)
def mom(i,j):
 if i<0 or j<0 or (i+j)%2:return zero
 if i+j==0:return one
 if i:return (i-1)*g11*mom(i-2,j)+j*g12*mom(i-1,j-1)
 return (j-1)*g22*mom(0,j-2)
pows=[D**k for k in range(3*J+1)];TT=[one];N=[zero]
for j in range(1,J+1):
 groups={}
 for (xe,ye,ze,we),cf in V[2*j].to_dict().items():
  if (ze+we)%2:continue
  groups.setdefault((ze,we),{})[(xe,ye)]=cf
 val=zero
 for (ze,we),dic in groups.items():val+=c.from_dict(dic)*mom(ze,we)*pows[3*j-(ze+we)//2]
 TT.append(val)
 N.append(TT[j]-sum((k*N[k]*TT[j-k] for k in range(1,j)),zero)/j)
 print('Psi',j,'terms',len(N[j]),'degrees',N[j].degrees(),'seconds',round(time.time()-T,2),flush=True)
 if j>=2:
  n=3*j
  assert all(0<=i<=n and 0<=k<=n and (i,k) not in [(0,0),(0,n),(n,0),(n,n)] for i,k in N[j].to_dict()), "support outside the octagon"
  pass

Path(f'spot_{sys.argv[2]}.json').write_text(json.dumps({str(j):{f"{i},{k}":str(v) for (i,k),v in N[j].to_dict().items()} for j in range(2,J+1)}))
print("dumped", flush=True)


==> anc/code/spot_p0.json <==
{"2": {"6,5": "-94605/128", "6,4": "909825/64", "6,3": "581265/64", "6,2": "-2233725/128", "6,1": "-92625/8", "5,6": "-8415/128", "5,5": "-1486065/128", "5,4": "11353287/64", "5,3": "1870515/16", "5,2": "-31803375/128", "5,1": "-6125925/32", "5,0": "-1913625/128", "4,6": "17835/16", "4,5": "-1412155/32", "4,4": "556558445/512", "4,3": "1265435385/1024", "4,2": "-1345361903/4096", "4,1": "-1237551485/4096", "4,0": "2164347075/16384", "3,6": "65625/64", "3,5": "-23727665/144", "3,4": "13206916157/4608", "3,3": "10536183017/3072", "3,2": "-59989668049/73728", "3,1": "-4486962169/4608", "3,0": "3891774685/16384", "2,6": "-3675/4", "2,5": "-352661911/1152", "2,4": "152580555091/36864", "2,3": "119568433627/24576", "2,2": "-269717136743/147456", "2,1": "-322713568997/147456", "2,0": "232275983/4096", "1,6": "-97755/128", "1,5": "-865050949/3456", "1,4": "183153657617/55296", "1,3": "287482372747/73728", "1,2": "-698196159053/442368", "1,1": "-861336026957/442368", "1,0": "-276689839/8192", "0,5": "-36975743/486", "0,4": "1128764653121/995328", "0,3": "448209108361/331776", "0,2": "-3835838986679/7962624", "0,1": "-4956929789063/7962624"}, "3": {"9,8": "102034863/10240", "9,7": "-3331387089/2560", "9,6": "176322083607/20480", "9,5": "56833687449/4096", "9,4": "-103819644945/8192", "9,3": "-27870279525/1024", "9,2": "-46441650375/4096", "9,1": "-6137184375/8192", "8,9": "2646189/10240", "8,8": "4561339797/20480", "8,7": "-536441457483/20480", "8,6": "1347936064461/8192", "8,5": "146336000733/512", "8,4": "-3437338900563/16384", "8,3": "-1042998338295/2048", "8,2": "-1786756245075/8192", "8,1": "-206568538875/16384", "8,0": "7182928125/8192", "7,9": "-325658151/10240", "7,8": "2587255857/2048", "7,7": "-494049534705/2048", "7,6": "54414522022041/40960", "7,5": "98703868545729/40960", "7,4": "-153723889999287/81920", "7,3": "-159630811262865/32768", "7,2": "-168712898772555/65536", "7,1": "-63156577152375/131072", "7,0": "-4182283695375/65536", "6,9": "1796236449/10240", "6,8": "585166808751/40960", "6,7": "-5968154396559/5120", "6,6": "556072994297133/81920", "6,5": "920313474028473/65536", "6,4": "-1291476924722301/327680", "6,3": "-733754371830777/40960", "6,2": "-1106082514341069/131072", "6,1": "-50543210379135/131072", "6,0": "81989101155225/524288", "5,9": "3618520213/10240", "5,8": "351948781233/8192", "5,7": "-39289297063599/10240", "5,6": "6731961772338327/327680", "5,5": "1496468142331719/32768", "5,4": "-760666350858603/131072", "5,3": "-16224718140301053/327680", "5,2": "-30904440277330263/1310720", "5,1": "-131593441404027/262144", "5,0": "320608614358205/524288", "4,9": "-4253387131/30720", "4,8": "38208592205/512", "4,7": "-137521254964499/16384", "4,6": "26284334695657671/655360", "4,5": "60940456436285317/655360", "4,4": "-2569441536884205/262144", "4,3": "-13477731857989251/131072", "4,2": "-282072776248667559/5242880", "4,1": "-203747461099722139/41943040", "4,0": "16574654148134639/50331648", "3,9": "-46708931549/92160", "3,8": "18632703202519/184320", "3,7": "-2175233746801633/184320", "3,6": "103674016539179831/1966080", "3,5": "371546786223038249/2949120", "3,4": "-257271264890261533/23592960", "3,3": "-553078226316300329/3932160", "3,2": "-3681404671059516947/47185920", "3,1": "-747239038004860711/75497472", "3,0": "-3302728467483253/11796480", "2,9": "-7569831983/30720", "2,8": "6988253101907/73728", "2,7": "-1271738149593919/122880", "2,6": "267386838899099129/5898240", "2,5": "217414581957064801/1966080", "2,4": "-8727069251297353/1474560", "2,3": "-5671704103231761881/47185920", "2,2": "-5152727157467132693/75497472", "2,1": "-1706787040745016389/188743680", "2,0": "-135441764104055087/503316480", "1,9": "-2206540609/92160", "1,8": "17828614256117/368640", "1,7": "-2878480167566311/552960", "1,6": "406166082394139179/17694720", "1,5": "3129910590424513/55296", "1,4": "-108030275764283069/75497472", "1,3": "-33792619590708318613/566231040", "1,2": "-77425765506126943397/2264924160", "1,1": "-9921987862271089709/2264924160", "1,0": "-75876848401412107/1509949440", "0,8": "569317847371/58320", "0,7": "-68875206708899227/59719680", "0,6": "206505857903893877/39813120", "0,5": "1529641620070288837/119439360", "0,4": "-5022728278090240669/30576476160", "0,3": "-271753810887582615509/20384317440", "0,2": "-938823848177767373131/122305904640", "0,1": "-118108550033771017409/122305904640"}, "4": {"12,11": "-718789869/8192", "12,10": "1121303420181/16384", "12,9": "-17142794508537/8192", "12,8": "13490292395781/2048", "12,7": "45656663692887/2048", "12,6": "-24900760320885/8192", "12,5": "-1485197402511375/32768", "12,4": "-38173301780625/1024", "12,3": "-114797965078125/16384", "12,2": "66571374065625/32768", "12,1": "1023170484375/2048", "11,12": "-5043951/8192", "11,11": "-21347015643/8192", "11,10": "3816798736455/2048", "11,9": "-113051062903005/2048", "11,8": "1340629476683787/8192", "11,7": "600744291376635/1024", "11,6": "-859997644466679/32768", "11,5": "-18437290673192145/16384", "11,4": "-988700122663875/1024", "11,3": "-405213460363125/2048", "11,2": "386432293809375/8192", "11,1": "12906506840625/1024", "11,0": "-988148109375/32768", "10,12": "64632897/128", "10,11": "-538181918577/32768", "10,10": "1528698789283455/65536", "10,9": "-10832387491037943/16384", "10,8": "60586894766745405/32768", "10,7": "926322482749890627/131072", "10,6": "127922922055751787/262144", "10,5": "-6492177999927540261/524288", "10,4": "-11580844610506820625/1048576", "10,3": "-2311341274413808875/1048576", "10,2": "192204993055483125/262144", "10,1": "513120446412328125/2097152", "10,0": "121963899994678125/8388608", "9,12": "-113524654167/8192", "9,11": "-21437059214601/32768", "9,10": "5456459879727975/32768", "9,9": "-317034630268942887/65536", "9,8": "3168707557134219669/262144", "9,7": "25985192806006569657/524288", "9,6": "334183334914834749/65536", "9,5": "-93955603277361349197/1048576", "9,4": "-23164841533936155885/262144", "9,3": "-29065031258955487875/1048576", "9,2": "-8056383236164234125/4194304", "9,1": "-2499442317591316875/4194304", "9,0": "-135655210860384375/524288", "8,12": "33455153889/1024", "8,11": "-10542234515589/32768", "8,10": "113943193093161549/131072", "8,9": "-6055248194656649145/262144", "8,8": "29103143245084260621/524288", "8,7": "255770219841184354617/1048576", "8,6": "16996175956082416923/262144", "8,5": "-769482222212331995607/2097152", "8,4": "-3157082478503478580797/8388608", "8,3": "-223949812084452899055/2097152", "8,2": "103043448370489884525/16777216", "8,1": "66211067398777914375/16777216", "8,0": "8180777547218165625/134217728", "7,12": "590988418797/4096", "7,11": "-10627799074899/32768", "7,10": "100488391594296495/32768", "7,9": "-41205951336887224935/524288", "7,8": "91792376783521059411/524288", "7,7": "433547608169062230165/524288", "7,6": "656047382350893283935/2097152", "7,5": "-4537043066929802231205/4194304", "7,4": "-38874788568464362456923/33554432", "7,3": "-10429500518147636445531/33554432", "7,2": "6051179306512966508571/134217728", "7,1": "1597472275822722007815/67108864", "7,0": "563163432715079701125/268435456", "6,12": "39166736301/1024", "6,11": "-344441505611931/32768", "6,10": "250506344366760239/32768", "6,9": "-101913970428154158311/524288", "6,8": "820647330847511165991/2097152", "6,7": "4164426537624322592721/2097152", "6,6": "1825963557591669351105/2097152", "6,5": "-20550808864398471074487/8388608", "6,4": "-23126275038964831331925/8388608", "6,3": "-107779110035029121508045/134217728", "6,2": "17812264231541753066769/268435456", "6,1": "11591473426366760272681/268435456", "6,0": "1362700417128313335745/536870912", "5,12": "-882929652647/4096", "5,11": "-2723569489447891/98304", "5,10": "1371528069383213875/98304", "5,9": "-91406287248270994783/262144", "5,8": "84189926367430068759/131072", "5,7": "7279813325605033358567/2097152", "5,6": "3504314108109961971411/2097152", "5,5": "-138592874628279193704683/33554432", "5,4": "-325700435852129046658131/67108864", "5,3": "-205958261164782749300713/134217728", "5,2": "792424793712889504415/25165824", "5,1": "9534743329464561831473/201326592", "5,0": "-53731676469673636193/134217728", "4,12": "-223738272653/1024", "4,11": "-10245677722496923/294912", "4,10": "10894836888923144885/589824", "4,9": "-117977367044191378577/262144", "4,8": "6532509968526948593817/8388608", "4,7": "445057140368146986374537/100663296", "4,6": "154353996823422911063617/67108864", "4,5": "-508252848340211422664573/100663296", "4,4": "-412343498935774919084279/67108864", "4,3": "-271812136204873478484391/134217728", "4,2": "-22853679966101122374163/4831838208", "4,1": "118416278003530047712799/2415919104", "4,0": "-2313223278637473891519/1073741824", "3,12": "-485414614251/8192", "3,11": "-74334160349305381/2654208", "3,10": "45447042808513754261/2654208", "3,9": "-5792313475242453516833/14155776", "3,8": "38520790318844075982047/56623104", "3,7": "3626389602508265958876373/905969664", "3,6": "8033531825335794899972909/3623878656", "3,5": "-7944131548140287212633865/1811939328", "3,4": "-13266639302532503392029553/2415919104", "3,3": "-6685579080244931091864449/3623878656", "3,2": "-444933892740185697616537/43486543872", "3,1": "1025800123797070123408651/21743271936", "3,0": "-3669012125351626626563/3221225472", "2,12": "5282793047/1024", "2,11": "-5149992620551807/331776", "2,10": "6190732969191600823/589824", "2,9": "-1177775636329177108867/4718592", "2,8": "45914794292880371296739/113246208", "2,7": "737775766221360833100211/301989888", "2,6": "855335936317428868566305/603979776", "2,5": "-18748234140372679136355223/7247757312", "2,4": "-16028481559658215311530593/4831838208", "2,3": "-5460941459375405057812285/4831838208", "2,2": "-613986532299832619931607/86973087744", "2,1": "33466388360037722508039/1073741824", "2,0": "-237129574847743161875/1610612736", "1,12": "20294570149/8192", "1,11": "-20247889914671195/3981312", "1,10": "7609644596958427163/1990656", "1,9": "-60976331050796766311/663552", "1,8": "25111068084766736674105/169869312", "1,7": "817810159792291907375575/905969664", "1,6": "5866914965979250348230443/10871635968", "1,5": "-1691091930668998921616665/1811939328", "1,4": "-26511801291081626332605871/21743271936", "1,3": "-18318678149740963415174009/43486543872", "1,2": "-1040162639344293348159473/260919263232", "1,1": "3073574445891758584782847/260919263232", "1,0": "19810119186973736429/1610612736", "0,11": "-11630017421533/17496", "0,10": "179896711624874327027/286654464", "0,9": "-2953874681849285702557/191102976", "0,8": "152439669192157256377097/6115295232", "0,7": "1868957721056736445206491/12230590464", "0,6": "4557956728786639714070311/48922361856", "0,5": "-30433618805818493781035807/195689447424", "0,4": "-5970907994122552563225493/28991029248", "0,3": "-28183776971709340557218741/391378894848", "0,2": "-4516998130924431018196687/4696546738176", "0,1": "9310802652105205214950763/4696546738176"}, "5": {"15,14": "1312562041083/2293760", "15,13": "-1232398530860247/458752", "15,12": "28934253025670763/114688", "15,11": "-238765414990104459/65536", "15,10": "9615439499428240227/2293760", "15,9": "17572350862461292389/458752", "15,8": "9791644129645637115/458752", "15,7": "-67651304460885592875/917504", "15,6": "-394904874386252554875/3670016", "15,5": "-149627986729415229375/3670016", "15,4": "10871245647012628125/1048576", "15,3": "18608238124180171875/1835008", "15,2": "6491791194394921875/3670016", "15,1": "197349716914453125/7340032", "14,15": "2526288993/2293760", "14,14": "19824018336639/917504", "14,13": "-421913134587366873/4587520", "14,12": "966645489412232253/114688", "14,11": "-54425201440975153965/458752", "14,10": "27869754649051131651/229376", "14,9": "161979466294024678557/131072", "14,8": "50914846685601560907/65536", "14,7": "-8243842043960547796665/3670016", "14,6": "-25256447831899775431575/7340032", "14,5": "-2539018882349938326375/1835008", "14,4": "4093865004586316484375/14680064", "14,3": "1148996456609918878125/3670016", "14,2": "59076122007930328125/1048576", "14,1": "13157306997653671875/14680064", "14,0": "5807030895703125/7340032", "13,15": "-13556620708641/2293760", "13,14": "794857162324887/9175040", "13,13": "-1918040932582066431/1310720", "13,12": "2398779943811725953951/18350080", "13,11": "-6580136229693703900911/3670016", "13,10": "5854417038080505695835/3670016", "13,9": "67811284254755487336489/3670016", "13,8": "95536632361686671704257/7340032", "13,7": "-462921146425227402486981/14680064", "13,6": "-428931058040454310001235/8388608", "13,5": "-161565394942290222203625/7340032", "13,4": "45506620932045025381875/14680064", "13,3": "255481974542094137915625/58720256", "13,2": "182446227310562841459375/234881024", "13,1": "-2096770032247648921875/469762048", "13,0": "-543574948231107421875/234881024", "12,15": "117456950694159/229376", "12,14": "82861474142691585/3670016", "12,13": "-254960014313516436531/18350080", "12,12": "45982815773943464738883/36700160", "12,11": "-2442572231424933166625439/146800640", "12,10": "186241398487208074575963/14680064", "12,9": "2502360071010282060678033/14680064", "12,8": "1987211081744542850230809/14680064", "12,7": "-2216319144412122960617421/8388608", "12,6": "-418945010028875006406903/917504", "12,5": "-23678830998931247001187695/117440512", "12,4": "15031048449909718406755125/469762048", "12,3": "44514040833978203927615625/939524096", "12,2": "22233230356317733566421875/1879048192", "12,1": "4911170815052338469315625/3758096384", "12,0": "1054485970667488482609375/7516192768", "11,15": "-7424274711528387/1146880", "11,14": "-3913475810912317917/18350080", "11,13": "-1826429449932926455437/18350080", "11,12": "1199633061000954042627849/146800640", "11,11": "-15689477572414335992096649/146800640", "11,10": "9331837956883621184803047/146800640", "11,9": "31285104058812348233269443/29360128", "11,8": "26806514594692582047781305/29360128", "11,7": "-93886954967068217109125307/58720256", "11,6": "-43605233637226714485700371/14680064", "11,5": "-44450903666518488296482959/29360128", "11,4": "-12891629419631188215390675/469762048", "11,3": "39501308557462088532443625/234881024", "11,2": "40515533187897740151673125/1879048192", "11,1": "-24350093618193988015246875/3758096384", "11,0": "-591216973978990440571875/536870912", "10,15": "6461342693582859/2293760", "10,14": "1903080760103059893/9175040", "10,13": "-17100060467135235581637/36700160", "10,12": "1650701718228964214947869/41943040", "10,11": "-72867238186101065791522299/146800640", "10,10": "273990697714799517648424491/1174405120", "10,9": "1442486143888458467604581439/293601280", "10,8": "1096626634232473068083496909/234881024", "10,7": "-12256704275369621054521001481/1879048192", "10,6": "-24738239134242571035313036665/1879048192", "10,5": "-37455474741748880256834438951/5368709120", "10,4": "-396348710473159290944142273/1879048192", "10,3": "1522170587766264786003434895/1879048192", "10,2": "1137408194507884230324375/7340032", "10,1": "-7883499253064291967884625/939524096", "10,0": "-6640400275497734646605625/3758096384", "9,15": "20864946215990307/327680", "9,14": "4982364386078001959/1835008", "9,13": "-61681041337577991697297/36700160", "9,12": "16698808965409159410373995/117440512", "9,11": "-25489681666529849203440911/14680064", "9,10": "698555072303640008743713751/1174405120", "9,9": "35614691058241487276537277/2097152", "9,8": "41424492685045981354934176959/2348810240", "9,7": "-37024459723839453486293517519/1879048192", "9,6": "-326379184704369421751362155807/7516192768", "9,5": "-44141006277079636700051178235/1879048192", "9,4": "-1674559292413678123029860845/3758096384", "9,3": "189528890554683797266614411/58720256", "9,2": "447078914216631448142295985/536870912", "9,1": "505997903892291283390480225/7516192768", "9,0": "6858360324752581878072375/939524096", "8,15": "15219009132896317/245760", "8,14": "4501260434593367153/1310720", "8,13": "-88127685774509340961847/18350080", "8,12": "689799530503522092880544993/1761607680", "8,11": "-1095564838218566987372708737/234881024", "8,10": "1142940895712291488614259063/1174405120", "8,9": "78663956387392427714747928709/1761607680", "8,8": "232588887286302575971066282461/4697620480", "8,7": "-878375416719951242353446578571/18790481920", "8,6": "-5044365095126644369618245956807/45097156608", "8,5": "-944342560797789394502386417903/15032385536", "8,4": "-75943300475311822034582892287/30064771072", "8,3": "2914003354471824357528778242013/360777252864", "8,2": "518484854407518310483516975943/240518168576", "8,1": "82792786837334331056109618205/481036337152", "8,0": "49837319023520161823461395625/2886218022912", "7,15": "-3990988537118177/49152", "7,14": "-50515320825482877/262144", "7,13": "-13828189791128046352847/1310720", "7,12": "1465555235421877806220094557/1761607680", "7,11": "-355195506862991157738303403/36700160", "7,10": "1581673354058003792568978817/1879048192", "7,9": "510898442264356063649386374715/5637144576", "7,8": "1987397634740414491150052567871/18790481920", "7,7": "-1640441441827672745221625703309/18790481920", "7,6": "-50803932123159653930217709104479/225485783040", "7,5": "-1981107327741795857889456127311/15032385536", "7,4": "-565471310116907556576824341175/60129542144", "7,3": "5206690100366303276204956195979/360777252864", "7,2": "445599852096584097017663424661/120259084288", "7,1": "74872200899592774036554643673/481036337152", "7,0": "8922564876558341613510595645/1443109011456", "6,15": "-54545184319781631/327680", "6,14": "-21908001024234844099/17694720", "6,13": "-1248016920665657884616441/70778880", "6,12": "1030273072862103356422895311/754974720", "6,11": "-70239844853120814156711193741/4529848320", "6,10": "-2964360364062369601706711701/14495514624", "6,9": "766059072025878399044120391767/5368709120", "6,8": "7348240487230881498936159964687/42278584320", "6,7": "-21454963954560633596424253915717/169114337280", "6,6": "-5669283950822941992773515839331/16106127360", "6,5": "-107936564004412204029620494307443/507343011840", "6,4": "-129269259752335071493732128505351/6493990551552", "6,3": "22361660126308015517292096757247/1082331758592", "6,2": "8519437180297176271042351492099/1623497637888", "6,1": "2258171144150985166839412019477/25975962206208", "6,0": "-3197544538619521891927191189/240518168576", "5,15": "-255598384409622793/2949120", "5,14": "103415249040859214123/35389440", "5,13": "-1582803579386883361790443/70778880", "5,12": "1292312850470073862406658031/754974720", "5,11": "-43153818703377894079507941463/2264924160", "5,10": "-25564273559600130817278213371/14495514624", "5,9": "1673271144800047002038306521471/9663676416", "5,8": "147914761957877751906737408465621/676457349120", "5,7": "-96175431202527654613673464264193/676457349120", "5,6": "-572355743964857542337763511432609/1352914698240", "5,5": "-1064340175341266370987078332817817/4058744094720", "5,4": "-1822993877255767212258262798031891/64939905515520", "5,3": "51964896859151220501242069071309/2164663517184", "5,2": "164152795877534661042720892928429/25975962206208", "5,1": "187926015720397450378349371495/1623497637888", "5,0": "-159687313953281648921729828939/10823317585920", "4,15": "44046100513373/1474560", "4,14": "236898871981134934151/42467328", "4,13": "-4502779909322537374502971/212336640", "4,12": "81080715293113871178300079/50331648", "4,11": "-48007768168932688835442027955/2717908992", "4,10": "-296788684322044873480270440629/108716359680", "4,9": "768783532670681050529308956677/4831838208", "4,8": "420072744892872841698119016906449/2029372047360", "4,7": "-49197978234266948094462001477003/405874409472", "4,6": "-277974410499811783700584530646493/721554505728", "4,5": "-47511835444966730648314031352326623/194819716546560", "4,4": "-2222942067884289647508990657540209/77927886618624", "4,3": "933002379497459740507431377713067/43293270343680", "4,2": "463584490926419291893207004400341/77927886618624", "4,1": "26286578549942037124919988153857/155855773237248", "4,0": "-24569042669358953660935171613/4947802324992", "3,15": "53535113586917137/4423680", "3,14": "7906766377236722424373/1911029760", "3,13": "-27765264008725440213576763/1911029760", "3,12": "22450398557671900219816577333/20384317440", "3,11": "-73228364909380132114360435969/6115295232", "3,10": "-1182089995695001520124955603849/489223618560", "3,9": "2590103881657251831358063060183/24159191040", "3,8": "20875225509341096290664222189427211/146114787409920", "3,7": "-5579081397510958685592587782722617/73057393704960", "3,6": "-5021134034012184516790074596550803/19481971654656", "3,5": "-41636009231860186114465264225764463/250482492702720", "3,4": "-36737387361814845614389617052811507/1753377448919040", "3,3": "4138428459151735013641525137688747/292229574819840", "3,2": "890749477435429490751305782667449/219172181114880", "3,1": "196206842052378691044757193371577/1402701959135232", "3,0": "-925843482828241398098246431/25975962206208", "2,15": "1576530752916455/589824", "2,14": "331627955525209356517/191102976", "2,13": "-25871219215778502402862319/3822059520", "2,12": "3512233852405999927608678899/6794772480", "2,11": "-686010773394710492575390742849/122305904640", "2,10": "-517944223534797699205621178123/391378894848", "2,9": "4351537610582466855621198509395/86973087744", "2,8": "1418560020010594165802257034867467/20873541058560", "2,7": "-9817366988496699698641312417078187/292229574819840", "2,6": "-46606702653098212856619428233210183/389639433093120", "2,5": "-55003214038064061432582943345706947/701350979567616", "2,4": "-7398450688389547023056830088843603/701350979567616", "2,3": "2502104294886902384102362496433779/389639433093120", "2,2": "951228199672819122445414162918633/500964985405440", "2,1": "482692447164203577293605765456561/7013509795676160", "2,0": "15613350942100681795703556107/69269232549888", "1,15": "603985066647991/8847360", "1,14": "1170609796098122478119/2866544640", "1,13": "-21951128706900541584775409/11466178560", "1,12": "2279396335366430906773944223/15288238080", "1,11": "-297964696380375820271829442831/183458856960", "1,10": "-2464036710299248436918923684831/5870683422720", "1,9": "18872594235003830326230682957129/1304596316160", "1,8": "1248952525658763809587087059429397/62620623175680", "1,7": "-577790136040535794094634492054733/62620623175680", "1,6": "-20120459292125710066463730634225037/584459149639680", "1,5": "-60205609387249606170188604578599889/2630066173378560", "1,4": "-68326860570414256826521620799016963/21040529387028480", "1,3": "6335301373759513861359526871329727/3506754897838080", "1,2": "23049975906754539528773830489354489/42081058774056960", "1,1": "845062939184890383570844588463021/42081058774056960", "1,0": "17172441385555985159948202379/1039038488248320", "0,14": "118092705743494559/3149280", "0,13": "-12790273478511402933594689/51597803520", "0,12": "5489382776016239880142690019/275188285440", "0,11": "-362043970950333345712879558949/1651129712640", "0,10": "-783913675259809491656780756081/13209037701120", "0,9": "318631569040450826564230209229/163074539520", "0,8": "1535521070146467656440654753878899/563585608581120", "0,7": "-1344357341923344379153895884945279/1127171217162240", "0,6": "-6959762027717285296619872736684183/1502894956216320", "0,5": "-147493769762093155168824503045244833/47341191120814080", "0,4": "-43629802047325602571117286807810723/94682382241628160", "0,3": "30106170773600592906260573790030041/126243176322170880", "0,2": "55998727346656971664826027134403467/757459057933025280", "0,1": "2084720667832829449784435128243013/757459057933025280"}}

==> anc/code/spot_p1.json <==
{"2": {"6,5": "-67456/343", "6,4": "1944576/343", "6,3": "-1421184/343", "6,2": "-127744/7", "6,1": "-2826240/343", "5,6": "33/250", "5,5": "-17882281426/10418625", "5,4": "308524445848/6251175", "5,3": "-666669405664/18753525", "5,2": "-990670185472/6251175", "5,1": "-27840762368/385875", "5,0": "-13808408576/93767625", "4,6": "-8/125", "4,5": "-198566970236/31255875", "4,4": "3358517401552/18753525", "4,3": "-7121562249056/56260575", "4,2": "-13894892798656/24111675", "4,1": "-228277598107648/843908625", "4,0": "-4969589178368/843908625", "3,6": "-103/10", "3,5": "-1201059899657/93767625", "3,4": "97382708270062/281302875", "3,3": "-68101731113776/281302875", "3,2": "-2864869372254016/2531725875", "3,1": "-1438191120631808/2531725875", "3,0": "-105706654683136/2531725875", "2,6": "-1992/125", "2,5": "-50072962964/3472875", "2,4": "45724490821048/120558375", "2,3": "-124767748059928/506345175", "2,2": "-68638934613616/56260575", "2,1": "-14293329660992512/22785532875", "2,0": "-83270341246976/1519035525", "1,6": "-729/125", "1,5": "-59434223021/6945750", "1,4": "125700149603261/562605750", "1,3": "-314843914837036/2531725875", "1,2": "-2221339475474912/3255076125", "1,1": "-2596424587407872/7595177625", "1,0": "-142839563696128/7595177625", "0,5": "-7358885476/3472875", "0,4": "5156432895256/93767625", "0,3": "-775388077412/31255875", "0,2": "-720017252812208/4557106575", "0,1": "-1733533514472448/22785532875"}, "3": {"9,8": "132695264/108045", "9,7": "-21001118816/108045", "9,6": "91655078848/36015", "9,5": "-39418792832/108045", "9,4": "-1265346199552/108045", "9,3": "-392398979072/36015", "9,2": "-27177975808/15435", "9,1": "57122750464/108045", "8,9": "13403/22500", "8,8": "17667674853007/1093955625", "8,7": "-25073813296141952/9845600625", "8,6": "36364490124625472/1093955625", "8,5": "-128710091402133056/29536801875", "8,4": "-4498361791909629184/29536801875", "8,3": "-4199833824022360064/29536801875", "8,2": "-680648033777721344/29536801875", "8,1": "211550627235577856/29536801875", "8,0": "4802772554285056/29536801875", "7,9": "11331/1250", "7,8": "187980118295911/1969120125", "7,7": "-439593286962062584/29536801875", "7,6": "17111888878603881536/88610405625", "7,5": "-5844642670103967808/265831216875", "7,4": "-233758668573358855936/265831216875", "7,3": "-4875287080292440064/5907360375", "7,2": "-35889166928494526464/265831216875", "7,1": "11369286603074895872/265831216875", "7,0": "18853958875807744/9845600625", "6,9": "2449181/45000", "6,8": "18586706616281/56260575", "6,7": "-128879497354786618/2531725875", "6,6": "174099369135903123392/265831216875", "6,5": "-326158316243639552/5425126875", "6,4": "-7080860182291264016384/2392480951875", "6,3": "-4017663444737591469568/1435488571125", "6,2": "-224891520435860267008/478496190375", "6,1": "339407379889682604032/2392480951875", "6,0": "51909458279196983296/7177442855625", "5,9": "-295651/15000", "5,8": "3083445957642191/4219543125", "5,7": "-4265533952522611366/37975888125", "5,6": "75949376743090333724/53166243375", "5,5": "-45695481853748738936/478496190375", "5,4": "-46006840690905784289792/7177442855625", "5,3": "-132200804004303989304832/21532328566875", "5,2": "-72136106352854029950976/64596985700625", "5,1": "15477444272755978559488/64596985700625", "5,0": "-659569756937959309312/64596985700625", "4,9": "-2331029/10000", "4,8": "6083231350996361/5626057500", "4,7": "-12575530384457080247/75951776250", "4,6": "4975355108160742208614/2392480951875", "4,5": "-76147649600004062848/1025348979375", "4,4": "-198932603471473066615424/21532328566875", "4,3": "-115840347494001063922304/12919397140125", "4,2": "-16040275315524197144576/9228140814375", "4,1": "155038748384754291146752/581372871305625", "4,0": "-26450452170637474463744/581372871305625", "3,9": "-284439/1250", "3,8": "504762129500558/468838125", "3,7": "-229153083989981531/1406514375", "3,6": "14505519377644181056376/7177442855625", "3,5": "121106984772127021172/21532328566875", "3,4": "-571766519038370416173632/64596985700625", "3,3": "-1683551924756590715698048/193790957101875", "3,2": "-333380533752156282855424/193790957101875", "3,1": "150723971049707306860544/581372871305625", "3,0": "-202846226890374395920384/5232355841750625", "2,9": "-134433/2500", "2,8": "759138915341221/1093955625", "2,7": "-162577594787016113/1575296100", "2,6": "1007913291941319337547/797493650625", "2,5": "3792552754710955909708/64596985700625", "2,4": "-23442803300276461191424/4306465713375", "2,3": "-21372479164938531972992/3954917491875", "2,2": "-1872456928168168365830144/1744118613916875", "2,1": "6746561752103663067136/35594257426875", "2,0": "-12697033148619377672192/1744118613916875", "1,9": "63423/10000", "1,8": "762478303349303/2917215000", "1,7": "-3009277537146781609/78764805000", "1,6": "54493862975457373547/118147207500", "1,5": "261868121002757237609/6152093876250", "1,4": "-1136397973190812366056256/581372871305625", "1,3": "-1144910522996439249435008/581372871305625", "1,2": "-698028240003431825506304/1744118613916875", "1,1": "5111810031416478048256/69764744556675", "1,0": "8799233297044089143296/5232355841750625", "0,8": "85041570271561/1944810000", "0,7": "-110249479297686397/17503290000", "0,6": "159103939181280838727/2126649735000", "0,5": "148949543939300701337/14354885711250", "0,4": "-60580829558998571673344/193790957101875", "0,3": "-1680654440427724262588672/5232355841750625", "0,2": "-120684813312914479323136/1744118613916875", "0,1": "53267135649279226707968/5232355841750625"}, "4": {"12,11": "-298964992/50421", "12,10": "67891562496/16807", "12,9": "-482948605952/2401", "12,8": "27661628807168/16807", "12,7": "15724244180992/16807", "12,6": "-21892842643456/2401", "12,5": "-213095381499904/16807", "12,4": "-35001973473280/16807", "12,3": "71328379961344/16807", "12,2": "103752258289664/50421", "12,1": "3485231742976/16807", "11,12": "-7667/31250", "11,11": "-178853162784101966/1722980109375", "11,10": "365395100166653294944/5168940328125", "11,9": "-10896482299478530492448/3101364196875", "11,8": "266552507521644782514304/9304092590625", "11,7": "85966139417489261038592/5168940328125", "11,6": "-7356114019602499128897536/46520462953125", "11,5": "-10277599392415418565681152/46520462953125", "11,4": "-115723577306062343176192/3101364196875", "11,3": "680693296248133534744576/9304092590625", "11,2": "1660321742524132707270656/46520462953125", "11,1": "56118778935475758432256/15506820984375", "11,0": "52363167957627437056/46520462953125", "10,12": "98719/37500", "10,11": "-4346937539131333354/5168940328125", "10,10": "1260566160054449150156/2215260140625", "10,9": "-12482927633182955411936/443052028125", "10,8": "2127295729685094132332288/9304092590625", "10,7": "1628793870134990010520576/11962404759375", "10,6": "-75130472164118480231484416/59812023796875", "10,5": "-246350919434162188482174976/139561388859375", "10,4": "-25777085072517752915378176/83736833315625", "10,3": "6905489043100936264351744/11962404759375", "10,2": "7926001972567713569308672/27912277771875", "10,1": "12264040492189682694619136/418684166578125", "10,0": "56779018882642182406144/418684166578125", "9,12": "5089433/46875", "9,11": "-64154759561121852313/15506820984375", "9,10": "43171051097487211463038/15506820984375", "9,9": "-1736082401579783444272/12658629375", "9,8": "2058626735476134697971712/1860818518125", "9,7": "852483545808764795980342784/1256052499734375", "9,6": "-22773858386717725446503071232/3768157499203125", "9,5": "-96669333813165709649039519744/11304472497609375", "9,4": "-698763527070224746638671872/452178899904375", "9,3": "35616090358794642418761728/12919397140125", "9,2": "15494421360476289633057636352/11304472497609375", "9,1": "1647276040909288856169218048/11304472497609375", "9,0": "23053106802007666686164992/11304472497609375", "8,12": "23193356/15625", "8,11": "-639559431121127687813/46520462953125", "8,10": "428670438445464376756922/46520462953125", "8,9": "-12595971888057282371002408/27912277771875", "8,8": "908042900626126069251456832/251210499946875", "8,7": "8641425567298389277460167552/3768157499203125", "8,6": "-221759426199870358728430287872/11304472497609375", "8,5": "-105418464488379662896664449024/3768157499203125", "8,4": "-106923089179273029312967467008/20348050495696875", "8,3": "180556689112857430705595219968/20348050495696875", "8,2": "151528990221399598756375822336/33913417492828125", "8,1": "50259141841331993075860373504/101740252478484375", "8,0": "1364234687066070806045917184/101740252478484375", "7,12": "10441921/6250", "7,11": "-1524749709694078920751/46520462953125", "7,10": "9095515739392153127039803/418684166578125", "7,9": "-1328091893606881935468128056/1256052499734375", "7,8": "31658291924672778858767956952/3768157499203125", "7,7": "12499688955960626288253491936/2260894499521875", "7,6": "-511684498091055833593000591616/11304472497609375", "7,5": "-2209551824065166805546902987776/33913417492828125", "7,4": "-3917549852848151395996003561472/305220757435453125", "7,3": "18425732958289169277668434837504/915662272306359375", "7,2": "621184931925514173041113432064/61044151487090625", "7,1": "324875032946433266847834963968/305220757435453125", "7,0": "5725923229708043964588752896/915662272306359375", "6,12": "-53899451/12500", "6,11": "-50733811403221579489/886104056250", "6,10": "894842609451832041897731/23924809518750", "6,9": "-973611958366388814159427726/538308214171875", "6,8": "23003908606571041274311403764/1614924642515625", "6,7": "7347474047788962452859252832/753631499840625", "6,6": "-2581516206614324385937496975872/33913417492828125", "6,5": "-11264380663542242580991240940032/101740252478484375", "6,4": "-2335351768761645667070053298176/101740252478484375", "6,3": "91001183991221084618398734073856/2746986816919078125", "6,2": "9225229317251924212241302945792/549397363383815625", "6,1": "4370136377487752850543263875072/2746986816919078125", "6,0": "-22455177713087650680220418048/392426688131296875", "5,12": "-239879193/25000", "5,11": "-14043005744902385057/191442234375", "5,10": "6613271768699623203487531/139561388859375", "5,9": "-3674532817412473127775077702/1614924642515625", "5,8": "825806196508931002163214076/46520462953125", "5,7": "15912364953808655921053048912/1256052499734375", "5,6": "-39032314326949996416216916864/415266336646875", "5,5": "-861278378151028663878863246336/6228995049703125", "5,4": "-27554896982077824283525620463616/915662272306359375", "5,3": "331155435179118876888681434103808/8240960450757234375", "5,2": "8077795579719143770289876369408/392426688131296875", "5,1": "46727588339257801732198855868416/24722881352271703125", "5,0": "-2501572339078370506803016368128/24722881352271703125", "4,12": "-94254201/15625", "4,11": "-235463349715518117491/3445960218750", "4,10": "4079061533436747213591827/93040925906250", "4,9": "-1574494595754176819146780939/753631499840625", "4,8": "328352500699048266670874130322/20348050495696875", "4,7": "3672043634664582462213892007936/305220757435453125", "4,6": "-3688146548100543500516829386528/43602965347921875", "4,5": "-16476593272445225752570117410176/130808896043765625", "4,4": "-15775087583948862068293451156992/549397363383815625", "4,3": "58788949115125291212391543537664/1648192090151446875", "4,2": "1382804806991546311055810429845504/74168644056815109375", "4,1": "44992579993790227628050713935872/24722881352271703125", "4,0": "-474348552350132523683717054464/8240960450757234375", "3,12": "-75946653/125000", "3,11": "-104012040706182848233/2297306812500", "3,10": "42655232200357059766577/1476840093750", "3,9": "-48997998913463382867040723/35887214278125", "3,8": "141548824439919944684846338321/13565366997131250", "3,7": "7449926762299107051434584828498/915662272306359375", "3,6": "-21235338323031374402561511857264/392426688131296875", "3,5": "-96140522407556352760986759680192/1177280064393890625", "3,4": "-32173044358522730428452121290752/1648192090151446875", "3,3": "47654217165815312273561378062336/2119104115909003125", "3,2": "127581095202496529164775476559872/10595520579545015625", "3,1": "10491259296394055574648723079168/8240960450757234375", "3,0": "-83943463337085295295889145856/24722881352271703125", "2,12": "1682451/3125", "2,11": "-2593272541515927407/127628156250", "2,10": "265874842936313386868123/20675761312500", "2,9": "-10301124123303745744404029/17089149656250", "2,8": "68663354474600368353673141957/15072629996812500", "2,7": "75630345672933418386167231012/20348050495696875", "2,6": "-1833810848998039180709203539464/78485337626259375", "2,5": "-668579974388316665775226553024/18686985149109375", "2,4": "-667127958357435891468787552566272/74168644056815109375", "2,3": "705954267882448293170604584419328/74168644056815109375", "2,2": "11049957343166709485772249628672/2119104115909003125", "2,1": "127846717827060102423367719583744/222505932170445328125", "2,0": "447341658303522405699920330752/74168644056815109375", "1,12": "6554439/62500", "1,11": "-2832966157962695141/510512625000", "1,10": "47883582793995163715671/13783840875000", "1,9": "-22527224442549530682310834/139561388859375", "1,8": "9085460814584689892877140843/7536314998406250", "1,7": "11638151072837968866455297798/11304472497609375", "1,6": "-29619169572137533745808490208/4844773927546875", "1,5": "-11195969283517478632789355073088/1177280064393890625", "1,4": "-186862667159464492881756742647808/74168644056815109375", "1,3": "180092625506287942276056957108224/74168644056815109375", "1,2": "302382663624309405845578205364224/222505932170445328125", "1,1": "11109594574225884569104266821632/74168644056815109375", "1,0": "80174127216948581867752259584/74168644056815109375", "0,11": "-14817356909425339/21271359375", "0,10": "247336938730049511397/574326703125", "0,9": "-922249216319351098364887/46520462953125", "0,8": "183690456234538099484968493/1256052499734375", "0,7": "633428444305967703428592908/4844773927546875", "0,6": "-31960535568135311208701541704/43602965347921875", "0,5": "-1365000629278321376940472617536/1177280064393890625", "0,4": "-23986176837813795603303677911552/74168644056815109375", "0,3": "21019368665221275451597350928384/74168644056815109375", "0,2": "36132394360954805389966833221632/222505932170445328125", "0,1": "3962076674664498088928371277824/222505932170445328125"}, "5": {"15,14": "366566448128/15882615", "15,13": "-145477378884608/2268945", "15,12": "9464443905120256/1058841", "15,11": "-3795668691434143744/15882615", "15,10": "21301482088761524224/15882615", "15,9": "1152593377297047552/588245", "15,8": "-44454550967200219136/5294205", "15,7": "-17852087788207800320/1058841", "15,6": "-899818501789712384/252105", "15,5": "197716637679349661696/15882615", "15,4": "170436758441052602368/15882615", "15,3": "15870027747880337408/5294205", "15,2": "558996481122500608/3176523", "15,1": "-245766807590273024/15882615", "14,15": "-29540479/29531250", "14,14": "3650483627502058246/7236516459375", "14,13": "-30467289604546060819768/21709549378125", "14,12": "572860923948673198968133696/2930789166046875", "14,11": "-566157357916592178705108352/108547746890625", "14,10": "427340521027015901990878389248/14653945830234375", "14,9": "75624281675760058461791418368/1758473499628125", "14,8": "-5077050339949542329272696832/27912277771875", "14,7": "-358703879777098789510919880704/976929722015625", "14,6": "-234300139669051761155095396352/2930789166046875", "14,5": "1311856599679023472581034901504/4884648610078125", "14,4": "45461347161473774849166934016/195385944403125", "14,3": "38227113632931894823084883968/586157833209375", "14,2": "3776794507603058049387855872/976929722015625", "14,1": "-20206466435496790779232256/59812023796875", "14,0": "-49380356671388829532291072/43961837490703125", "13,15": "-92989201/3281250", "13,14": "403103105112591720778/77534104921875", "13,13": "-10037390292521585446224928/697806944296875", "13,12": "29283309124812369759947017472/14653945830234375", "13,11": "-2337590173640312207282188174144/43961837490703125", "13,10": "7806200191984376765191033627136/26377102494421875", "13,9": "19395084503203566870821803163648/43961837490703125", "13,8": "-727184053160863657245418875035648/395656537416328125", "13,7": "-1476941147802634437448148775436288/395656537416328125", "13,6": "-6768271527254780395048823816192/8074623212578125", "13,5": "1068797877279614850320659493421056/395656537416328125", "13,4": "931315438603919192948306329206784/395656537416328125", "13,3": "262079800347672185334324027981824/395656537416328125", "13,2": "15735289864953409493081515884544/395656537416328125", "13,1": "-1350784247043945033657059639296/395656537416328125", "13,0": "-7661517118191695195782774784/395656537416328125", "12,15": "-8084287889/29531250", "12,14": "69595881346085258374277/2093420832890625", "12,13": "-38309137091143888274313692/418684166578125", "12,12": "556886187152715373697919125728/43961837490703125", "12,11": "-132896156801233960831136179420736/395656537416328125", "12,10": "735716925861083076329058546399232/395656537416328125", "12,9": "475808989685418827347189910429696/169567087464140625", "12,8": "-2727928542080772600984647510646784/237393922449796875", "12,7": "-3985094465457577119842117307498496/169567087464140625", "12,6": "-925162392756103726374625215905792/169567087464140625", "12,5": "19945063690158634150047162565001216/1186969612248984375", "12,4": "17493810410468392575399740198354944/1186969612248984375", "12,3": "989184324556544183975766705307648/237393922449796875", "12,2": "43198432786936153473278896242688/169567087464140625", "12,1": "-24617265819188054359927316021248/1186969612248984375", "12,0": "-84945330538774777997295616/2691541070859375", "11,15": "-654971006/546875", "11,14": "14728674861646984006403/99686706328125", "11,13": "-2535621725268931810849613554/6280262498671875", "11,12": "4405357736231408309300398436416/79131307483265625", "11,11": "-193897835791936960923152785910704/131885512472109375", "11,10": "3200802550505369031096671799881728/395656537416328125", "11,9": "132186447447784600961841943085952512/10682726510240859375", "11,8": "-531113843758043303552944500229455872/10682726510240859375", "11,7": "-656814144348800954470286213500751872/6409635906144515625", "11,6": "-1015633588533474524567424558412398592/41204802253786171875", "11,5": "1390063414114015870731159124554678272/19228907718433546875", "11,4": "6141335415744733471745676052598358016/96144538592167734375", "11,3": "5237694704100294205339062011614461952/288433615776503203125", "11,2": "21930547011546829699932841645703168/19228907718433546875", "11,1": "-7823913195805234551047951048769536/96144538592167734375", "11,0": "502111918813347835266504731918336/288433615776503203125", "10,15": "24083129089/562500", "10,14": "1015449270144105864582524/2093420832890625", "10,13": "-49309981968769560093359159789/37681574992031250", "10,12": "71079491780811307631662605099944/395656537416328125", "10,11": "-1868686552149849660444736036392928/395656537416328125", "10,10": "680912946396760000373101017765856/26377102494421875", "10,9": "428071166433232052222889518965918336/10682726510240859375", "10,8": "-5053106959329757897458740451369412096/32048179530722578125", "10,7": "-31514293902766572095681401202877077504/96144538592167734375", "10,6": "-481663021821781428295351598860263424/5886400321969453125", "10,5": "7886992904579552445295286313752068096/34612033893180384375", "10,4": "175690304511243804662116367703974346752/865300847329509609375", "10,3": "50310216088974599272162323360638304256/865300847329509609375", "10,2": "3322171335067487595422397078760849408/865300847329509609375", "10,1": "-152526087468238899741698730319937536/865300847329509609375", "10,0": "4603089680235471816945775444754432/173060169465901921875", "9,15": "796657005889/6562500", "9,14": "1509808457394466755051734/1256052499734375", "9,13": "-24251764014045830625342003337/7536314998406250", "9,12": "104376534725794848779748317918474/237393922449796875", "9,11": "-24577447853193338450762364978767588/2136545302048171875", "9,10": "6350113442061641611203654140594528/101740252478484375", "9,9": "210315037310652793144917039463812224/2136545302048171875", "9,8": "-4368789832401052479682130826169519616/11537344631060128125", "9,7": "-9168098281039981188079423085170352128/11537344631060128125", "9,6": "-5099996966765559569240514052784709632/24722881352271703125", "9,5": "4231532384372020307647741168794560856064/7787707625965586484375", "9,4": "253597605289537077738814213124218290176/519180508397705765625", "9,3": "31279425772940548822703223830182887424/222505932170445328125", "9,2": "14563553333169737797506785483084005376/1557541525193117296875", "9,1": "-237824848643630388288540066776612864/519180508397705765625", "9,0": "431057668158479486258131065167151104/7787707625965586484375", "8,15": "-419759847/2187500", "8,14": "44668778918265458402660093/19538594440312500", "8,13": "-1382049904389442849003301218741/226089449952187500", "8,12": "986321362526443631498525381761351/1186969612248984375", "8,11": "-231059841374975119889809594946708416/10682726510240859375", "8,10": "3731522299156519773045050420128302032/32048179530722578125", "8,9": "53871001102052991696761510524425340448/288433615776503203125", "8,8": "-67422705012814884827638425411251693824/96144538592167734375", "8,7": "-1286535783346601938275149308265275344896/865300847329509609375", "8,6": "-7098938978277011354795943224907321344/17659200965908359375", "8,5": "222080401283534249270590494324821983232/222505932170445328125", "8,4": "21160118464684895971295437286143849201664/23363122877896759453125", "8,3": "54971193906192684874001903642987860852736/210268105901070835078125", "8,2": "1178526299190174443292607416813278461952/70089368633690278359375", "8,1": "-95064026540780484417896925203884146688/70089368633690278359375", "8,0": "-6759912713562935925738950772398227456/210268105901070835078125", "7,15": "-1071355670753/3281250", "7,14": "11033537734561372398820861/3256432406718750", "7,13": "-238498669496126138732042161301/26377102494421875", "7,12": "483734874486886222355989061000326/395656537416328125", "7,11": "-1014403512827256946984570244874960368/32048179530722578125", "7,10": "16245386932981654009176797300684364704/96144538592167734375", "7,9": "8843305161161798311142143045228960384/32048179530722578125", "7,8": "-174738123023384586665204761621755483392/173060169465901921875", "7,7": "-5619034461554995201440396649608000602624/2595902541988528828125", "7,6": "-4750788120212107289200176037342247686144/7787707625965586484375", "7,5": "33283001031957546785222444833518816886784/23363122877896759453125", "7,4": "30520063817686383319518509706847459606528/23363122877896759453125", "7,3": "5308328353925503897972414053207358308352/14017873726738055671875", "7,2": "15049760277532411905628528574464067108864/630804317703212505234375", "7,1": "-1596615521772162149470916978461179379712/630804317703212505234375", "7,0": "-131021967426602622339054462897649352704/630804317703212505234375", "6,15": "-3577884434133/8750000", "6,14": "67724647215622780549081/17229801093750", "6,13": "-261583571525100851364937139593/25121049994687500", "6,12": "110811202787611354776372674523359/79131307483265625", "6,11": "-20795718002649830703726364066556991313/576867231553006406250", "6,10": "55017123393920598733891336365347357974/288433615776503203125", "6,9": "274655526351268373702350029262126642912/865300847329509609375", "6,8": "-108669938577138874396157352195942269408/96144538592167734375", "6,7": "-3819135530449721751764474423091745875712/1557541525193117296875", "6,6": "-2404934050116083446676695432322690309632/3337588982556679921875", "6,5": "110769644138338553057445714744693877495808/70089368633690278359375", "6,4": "102784409207725015221326903069659764555776/70089368633690278359375", "6,3": "90052559365924450111117130934056500068352/210268105901070835078125", "6,2": "6286946381902211184257128814584375803904/227089554373156501884375", "6,1": "-15669790595289216830701865735669474656256/5677238859328912547109375", "6,0": "-432548661944991082489536487764741062656/1892412953109637515703125", "5,15": "-280820930013/1750000", "5,14": "365428729372774790226293/103378806562500", "5,13": "-19384776208803541134162136579/2093420832890625", "5,12": "326631674005936485643976088410843/263771024944218750", "5,11": "-2031275400336651475671340071333492193/64096359061445156250", "5,10": "28750820515010025336731130235368923914/173060169465901921875", "5,9": "313646009116117221516274094802721155832/1112529660852226640625", "5,8": "-7598442405898130698060732109435235353728/7787707625965586484375", "5,7": "-7154758222586908952508584847369765309376/3337588982556679921875", "5,6": "-6578734396827167447938634402688162927104/10012766947670039765625", "5,5": "420963547164402886557145645133203736576/311508305038623459375", "5,4": "801460449016354965816993464168170666852352/630804317703212505234375", "5,3": "708982266632479040418841592500278991781888/1892412953109637515703125", "5,2": "987181471441841787563097928252591702016/38620672512441581953125", "5,1": "-1190177052293327006871968877836108824576/630804317703212505234375", "5,0": "-38055700499323047419533664289097252864/486620473656763932609375", "4,15": "490977162603/17500000", "4,14": "4746669834764002133621/1969120125000", "4,13": "-871459835028753512518277192/139561388859375", "4,12": "5839547833583629353628749820141/7033893998512500", "4,11": "-45117446875196901551986673149889546/2136545302048171875", "4,10": "31620808927978899411672269100642072656/288433615776503203125", "4,9": "295699896244977800342617351736914052506/1557541525193117296875", "4,8": "-2980449005995753164220004562851259453968/4672624575579351890625", "4,7": "-6637209207218910034346613757949041630528/4672624575579351890625", "4,6": "-909564609064929823473520138175728374784/2002553389534007953125", "4,5": "110317363128247964796432538695753336406016/126160863540642501046875", "4,4": "105203469707991148215956564825133951942656/126160863540642501046875", "4,3": "281963105931807013468276356498582698983424/1135447771865782509421875", "4,2": "20190633694160976940863330572704302497792/1135447771865782509421875", "4,1": "-1061778921857772287812872541636837507072/1135447771865782509421875", "4,0": "386081594838677614456160489527236886528/17031716577986737641328125", "3,15": "10705032333/312500", "3,14": "3457662421702436034944/2871633515625", "3,13": "-2875765233194099145031316209/930409259062500", "3,12": "11971059068543247693589766740789/29307891660468750", "3,11": "-110288298352601637849840062638850567/10682726510240859375", "3,10": "5101068557759936728301617364638382639/96144538592167734375", "3,9": "243551567389739871088868131050154225106/2595902541988528828125", "3,8": "-64276372772401172311235268629597195359304/210268105901070835078125", "3,7": "-145197731873030979200668826919171225720304/210268105901070835078125", "3,6": "-256307298009329194512623498185891019776/1112529660852226640625", "3,5": "784238465717458283798338903529549469691904/1892412953109637515703125", "3,4": "2278040827131674699672169899105125045501952/5677238859328912547109375", "3,3": "25356776860278138623887538342469768052736/210268105901070835078125", "3,2": "50444854674238959150441235192650653499392/5677238859328912547109375", "3,1": "-763779371721725218466592135406321401856/1892412953109637515703125", "3,0": "1059608217674356253187258547524339761152/51095149733960212923984375", "2,15": "25408298457/4375000", "2,14": "3186731515720872446113/7657689375000", "2,13": "-65761109994394590250489577/62027283937500", "2,12": "2720201039729653612210320674723/19538594440312500", "2,11": "-16598193447036589066066087640545657/4747878448995937500", "2,10": "4650862130804213384563124980745761/261617792087531250", "2,9": "18528423565945432696642465944101907151/576867231553006406250", "2,8": "-473733450973425396108087961627541673836/4672624575579351890625", "2,7": "-146664139434998016908905251713256601849136/630804317703212505234375", "2,6": "-65624142199456775993081665940792067152384/811034122761273221015625", "2,5": "85677449610115993844944663837056028874752/630804317703212505234375", "2,4": "758903199164512495206118834979306140401664/5677238859328912547109375", "2,3": "6574860507598850764863498668852667219968/162206824552254644203125", "2,2": "51701178843008216446001236291984197419008/17031716577986737641328125", "2,1": "-2452790136531117882634342134177075298304/17031716577986737641328125", "2,0": "55732204026962565000057996099664740352/17031716577986737641328125", "1,15": "-2411147817/17500000", "1,14": "3185850320668540581761/35735883750000", "1,13": "-93177862539384950828741623/413515226250000", "1,12": "122525690469687879512888531/4168233480600", "1,11": "-165753698177432093105358209055419/226089449952187500", "1,10": "78784231778231183060052462617489189/21365453020481718750", "1,9": "1964405100825801913770198303822755707/288433615776503203125", "1,8": "-162040093527153991477800496477858206464/7787707625965586484375", "1,7": "-2038726523510912213683878771553231121872/42053621180214167015625", "1,6": "-14265089262712588617900567971250815902208/811034122761273221015625", "1,5": "52104778042242215116134057071126125115392/1892412953109637515703125", "1,4": "22367511268868186578384511960564461600768/811034122761273221015625", "1,3": "5326623263681240446804811882993906876416/630804317703212505234375", "1,2": "2195241992755175296315894013087172263936/3406343315597347528265625", "1,1": "-535520489944905467053304310130087559168/17031716577986737641328125", "1,0": "-5769889062545790170391279840098516992/51095149733960212923984375", "0,14": "638564120838869134141/71471767500000", "0,13": "-43168517871819157879904639/1929737722500000", "0,12": "8389027838697471651565854097/2894606583750000", "0,11": "-32455655152201787192229149551627/452178899904375000", "0,10": "1016805319255630745002994213958887/2848727069397562500", "0,9": "129651554266746168741810667639874969/192289077184335468750", "0,8": "-15512009718030754337886585962937943444/7787707625965586484375", "0,7": "-330734646383182536051707624505905461328/70089368633690278359375", "0,6": "-1125016324231373743432546578312766867456/630804317703212505234375", "0,5": "8865846528594256431386534680349251170304/3406343315597347528265625", "0,4": "923516704956612770718869134680519213056/347586052611974237578125", "0,3": "42023572128302648187173915716776559640576/51095149733960212923984375", "0,2": "1100140634792212206915736975922016813056/17031716577986737641328125", "0,1": "-145835142920344491213681515650567110656/51095149733960212923984375"}}

==> anc/code/spot_p2.json <==
{"2": {"6,5": "-178125/128", "6,4": "-140625/16", "6,3": "-440625/64", "6,2": "34375/64", "6,1": "3125/128", "5,6": "-328125/2", "5,5": "-6522265625/15552", "5,4": "-3428359375/5832", "5,3": "-21068703125/69984", "5,2": "-20234375/864", "5,1": "-154046875/62208", "5,0": "265625/279936", "4,6": "1859375/2", "4,5": "66725453125/93312", "4,4": "-4524578125/4374", "4,3": "-132091015625/419904", "4,2": "665562359375/1259712", "4,1": "148462140625/2519424", "4,0": "-2140625/2519424", "3,6": "5703125/2", "3,5": "-455155859375/69984", "3,4": "-963197890625/52488", "3,3": "-917334453125/104976", "3,2": "2207176484375/1889568", "3,1": "111179921875/7558272", "3,0": "-67890625/7558272", "2,6": "3515625/2", "2,5": "-2452054296875/93312", "2,4": "-16041773828125/314928", "2,3": "-63499666796875/3779136", "2,2": "31089991796875/3779136", "2,1": "-8176837890625/68024448", "2,0": "-789453125/68024448", "1,5": "-2386748046875/46656", "1,4": "-4142392578125/39366", "1,3": "-86476021484375/1889568", "1,2": "81329333984375/8503056", "1,1": "-4966208984375/45349632", "1,0": "-150390625/34012224", "0,5": "-9877099609375/279936", "0,4": "-1248437500000/19683", "0,3": "-94966748046875/3779136", "0,2": "101605712890625/34012224", "0,1": "-1851904296875/68024448"}, "3": {"9,8": "-5826953125/18432", "9,7": "-626171875/1152", "9,6": "75199609375/36864", "9,5": "150183203125/36864", "9,4": "88574609375/73728", "9,3": "-5671484375/9216", "9,2": "-391015625/36864", "9,1": "-35546875/73728", "8,9": "23252734375/1152", "8,8": "96562733984375/1492992", "8,7": "196610409765625/1679616", "8,6": "659936698046875/2985984", "8,5": "18233123993359375/80621568", "8,4": "10825839044140625/161243136", "8,3": "-312903176171875/40310784", "8,2": "50082437890625/80621568", "8,1": "25072734765625/644972544", "8,0": "-6269921875/1289945088", "7,9": "-1346495703125/1152", "7,8": "-13004063469921875/3359232", "7,7": "-13533862494921875/2519424", "7,6": "-159907042242578125/60466176", "7,5": "-2053497747265625/90699264", "7,4": "-95344022055078125/362797056", "7,3": "-48195687593359375/120932352", "7,2": "-13831630062109375/362797056", "7,1": "-14032652337109375/5804752896", "7,0": "-118964453125/3869835264", "6,9": "5233554296875/1152", "6,8": "41251855739453125/3359232", "6,7": "194145765273828125/7558272", "6,6": "8103872554356640625/181398528", "6,5": "3580907061735546875/90699264", "6,4": "40052715799956640625/3265173504", "6,3": "-4129108027652734375/9795520512", "6,2": "19720550369921875/408146688", "6,1": "179531965772265625/52242776064", "6,0": "-14332336328125/313456656384", "5,9": "21307052734375/1152", "5,8": "161882701232421875/20155392", "5,7": "137756219833984375/22674816", "5,6": "34264747596529296875/362797056", "5,5": "394112390847349609375/3265173504", "5,4": "468316564451564453125/19591041024", "5,3": "-473701817720626953125/29386561536", "5,2": "-41653745665556640625/44079842304", "5,1": "25462069579896484375/1410554953728", "5,0": "98717990234375/2821109907456", "4,9": "10615908203125/1152", "4,8": "-1433562638916015625/20155392", "4,7": "441599274775390625/11337408", "4,6": "1929793992432177734375/3265173504", "4,5": "7212777531289345703125/9795520512", "4,4": "12212737031710615234375/58773123072", "4,3": "-4046292859668798828125/88159684608", "4,2": "32289713252646484375/88159684608", "4,1": "185060869891455078125/12694994583552", "4,0": "3573626064453125/25389989167104", "3,9": "-20268505859375/1152", "3,8": "-2596245486962890625/10077696", "3,7": "-1032685778076171875/7558272", "3,6": "6130968454415380859375/4897760256", "3,5": "805333813523095703125/459165024", "3,4": "36658532201767431640625/88159684608", "3,3": "-46125863769824755859375/264479053824", "3,2": "1343807501027099609375/264479053824", "3,1": "-57122908959130859375/12694994583552", "3,0": "26032256884765625/228509902503936", "2,9": "-21521240234375/1152", "2,8": "-5624351847900390625/10077696", "2,7": "-14844301202880859375/22674816", "2,6": "1149018581286865234375/544195584", "2,5": "19383171118501220703125/5509980288", "2,4": "90049230895874755859375/88159684608", "2,3": "-68850903568218505859375/264479053824", "2,2": "3695966897910400390625/595077871104", "2,1": "-432217596536376953125/38084983750656", "2,0": "1809684326171875/76169967501312", "1,9": "-5340576171875/1152", "1,8": "-31955787200927734375/40310784", "1,7": "-18928268585205078125/11337408", "1,6": "200627333099365234375/241864704", "1,5": "507111148087652587890625/176319369216", "1,4": "3199263906375335693359375/3173748645888", "1,3": "-122337509563812255859375/793437161472", "1,2": "13967404323822021484375/4760622968832", "1,1": "-208250112823486328125/38084983750656", "1,0": "-970965576171875/228509902503936", "0,8": "-20838591766357421875/40310784", "0,7": "-21606684112548828125/15116544", "0,6": "-10673514093780517578125/19591041024", "0,5": "124035672440338134765625/176319369216", "0,4": "963558255675506591796875/3173748645888", "0,3": "-113521205434417724609375/3570467226624", "0,2": "2370087158966064453125/4760622968832", "0,1": "-25193917083740234375/28563737812992"}, "4": {"12,11": "84794921875/8192", "12,10": "4864384765625/16384", "12,9": "7139736328125/8192", "12,8": "-3537900390625/24576", "12,7": "-8097294921875/3072", "12,6": "-19015419921875/8192", "12,5": "2694716796875/98304", "12,4": "1298212890625/3072", "12,3": "-316181640625/16384", "12,2": "-3583984375/24576", "12,1": "-419921875/98304", "11,12": "-63232421875/32", "11,11": "-133793515087890625/13436928", "11,10": "-772090560107421875/80621568", "11,9": "300283766064453125/60466176", "11,8": "-19151586703173828125/362797056", "11,7": "-75259821997021484375/483729408", "11,6": "-333686843374462890625/2902376448", "11,5": "-17786090141259765625/2902376448", "11,4": "2882730664697265625/241864704", "11,3": "-7328905710009765625/11609505792", "11,2": "-187204394189453125/11609505792", "11,1": "-356018603515625/573308928", "11,0": "-103759765625/23219011584", "10,12": "10846923828125/24", "10,11": "171322126543408203125/80621568", "10,10": "2398235585476416015625/483729408", "10,9": "1675348148093505859375/241864704", "10,8": "1146235708784423828125/241864704", "10,7": "2148004620735400390625/6530347008", "10,6": "-9937120571614501953125/13060694016", "10,5": "7219342643696728515625/26121388032", "10,4": "652596055128173828125/2176782336", "10,3": "21977245653564453125/1934917632", "10,2": "173650544972802734375/104485552128", "10,1": "7826703268017578125/104485552128", "10,0": "3680908203125/52242776064", "9,12": "-35124511718750/3", "9,11": "-5884352196509228515625/120932352", "9,10": "-22122536237119580078125/241864704", "9,9": "-1609649756989501953125/15116544", "9,8": "-117752116328460693359375/1088391168", "9,7": "-3869456741348444287109375/39182082048", "9,6": "-13109092484771599853515625/235092492288", "9,5": "-8427979943888171240234375/705277476864", "9,4": "151539309404774169921875/352638738432", "9,3": "-614513530901164794921875/2821109907456", "9,2": "-33468182590268505859375/2821109907456", "9,1": "-3988651658063623046875/11284439629824", "9,0": "1650106689453125/2821109907456", "8,12": "123835693359375/4", "8,11": "222322312250975146484375/1451188224", "8,10": "428454337928044287109375/967458816", "8,9": "341868954962497802734375/483729408", "8,8": "19854188155794461669921875/39182082048", "8,7": "214153304238699658203125/7346640384", "8,6": "-39294417350503473876953125/352638738432", "8,5": "9737350593274672021484375/1410554953728", "8,4": "22900217513010452880859375/793437161472", "8,3": "11572465404576578857421875/6347497291776", "8,2": "230709395410384814453125/2115832430592", "8,1": "-1989420851382763671875/1586874322944", "8,0": "4269425048828125/3173748645888", "7,12": "8666052490234375/48", "7,11": "89190322988397705078125/181398528", "7,10": "3121652100577647705078125/3265173504", "7,9": "2541909078796624755859375/2448880128", "7,8": "-9677890545834835205078125/14693280768", "7,7": "-496063733848140749755859375/176319369216", "7,6": "-821530779118995836669921875/352638738432", "7,5": "-532379296455316375244140625/1057916215296", "7,4": "196517141373046861572265625/2380311484416", "7,3": "-161130619711733333740234375/114254951251968", "7,2": "-8492504216865058837890625/38084983750656", "7,1": "-48632860971704345703125/152339935002624", "7,0": "147380503173828125/228509902503936", "6,12": "1048028564453125/12", "6,11": "160928216296258544921875/362797056", "6,10": "8421261474026263427734375/2176782336", "6,9": "269517270890588421630859375/29386561536", "6,8": "447327739368871356201171875/88159684608", "6,7": "-578039281031363656005859375/88159684608", "6,6": "-4144428711485583450927734375/528958107648", "6,5": "-431125965158044490966796875/352638738432", "6,4": "1678921758915786737060546875/2380311484416", "6,3": "2096322732019788934326171875/171382426877952", "6,2": "-403711659414521512451171875/342764853755904", "6,1": "434576835520811767578125/171382426877952", "6,0": "-152434525146484375/85691213438976", "5,12": "-1511016845703125/4", "5,11": "215178696646148681640625/181398528", "5,10": "50577743574907989501953125/3265173504", "5,9": "398470403265816619873046875/11019960576", "5,8": "800820744736951934814453125/44079842304", "5,7": "-15846490195283165435791015625/528958107648", "5,6": "-37109113227884061798095703125/1057916215296", "5,5": "-22341718591836435760498046875/3173748645888", "5,4": "3370146027174123382568359375/1586874322944", "5,3": "-47070137962215842254638671875/1028294561267712", "5,2": "-840655974037929534912109375/1028294561267712", "5,1": "43765797737545013427734375/12339534735212544", "5,0": "-2880273223876953125/1028294561267712", "4,12": "-6901092529296875/12", "4,11": "7015656050160980224609375/1451188224", "4,10": "140452130992921905517578125/2902376448", "4,9": "42884457233178678436279296875/352638738432", "4,8": "283282487327795115203857421875/3173748645888", "4,7": "-28799624345342137603759765625/595077871104", "4,6": "-769721082895339506072998046875/9521245937664", "4,5": "-1760380857607976700592041015625/114254951251968", "4,4": "65170532117328118438720703125/10711401679872", "4,3": "-128068572778260927581787109375/514147280633856", "4,2": "5256032262021037139892578125/4627325525704704", "4,1": "2601852182347259521484375/1542441841901568", "4,0": "-759003448486328125/578415690713088", "3,12": "-28778839111328125/96", "3,11": "3946549088423004150390625/362797056", "3,10": "678012660598175201416015625/6530347008", "3,9": "12009265801825629425048828125/44079842304", "3,8": "179091382365082270050048828125/793437161472", "3,7": "-1791422609100020349578857421875/28563737812992", "3,6": "-26303591828336261763458251953125/171382426877952", "3,5": "-17610743047888931810150146484375/514147280633856", "3,4": "1300189346967374835968017578125/128536820158464", "3,3": "-6795869881297074983978271484375/18509302102818816", "3,2": "39317038858017876739501953125/18509302102818816", "3,1": "-10464808713951263427734375/74037208411275264", "3,0": "593265533447265625/37018604205637632", "2,12": "-418853759765625/8", "2,11": "10944791813410186767578125/725594112", "2,10": "1956597849684123992919921875/13060694016", "2,9": "73433353939957118988037109375/176319369216", "2,8": "215347766371782924652099609375/528958107648", "2,7": "38888201895292498016357421875/1586874322944", "2,6": "-13190729955870399219512939453125/85691213438976", "2,5": "-22836391893284254114532470703125/514147280633856", "2,4": "9733271331140905429840087890625/1156831381426176", "2,3": "-773122947597551837921142578125/3084883683803136", "2,2": "25441961871330597686767578125/18509302102818816", "2,1": "-25737916206308746337890625/55527906308456448", "2,0": "3128502655029296875/27763953154228224", "1,11": "4513686975955963134765625/362797056", "1,10": "828153529633045196533203125/6530347008", "1,9": "500288003330707550048828125/1377495072", "1,8": "312175137114301776885986328125/793437161472", "1,7": "343583910920843555450439453125/3173748645888", "1,6": "-3738423651347577510833740234375/57127475625984", "1,5": "-39503072154751215183258056640625/1542441841901568", "1,4": "7781003754184277095794677734375/2313662762852352", "1,3": "-57009228378828601837158203125/685529707511808", "1,2": "23111886882808040618896484375/55527906308456448", "1,1": "-4366247696460723876953125/24679069470425088", "1,0": "-174182891845703125/55527906308456448", "0,11": "6545025331974029541015625/1451188224", "0,10": "1151518877837657928466796875/26121388032", "0,9": "42896546476366519927978515625/352638738432", "0,8": "419376770345394611358642578125/3173748645888", "0,7": "168079487106826305389404296875/3570467226624", "0,6": "-755029209640820026397705078125/85691213438976", "0,5": "-5437163141938416957855224609375/1028294561267712", "0,4": "300435903978092670440673828125/578415690713088", "0,3": "-50447104667146205902099609375/4627325525704704", "0,2": "172441373131275177001953125/3470494144278528", "0,1": "-634150626659393310546875/27763953154228224"}, "5": {"15,14": "37035841064453125/12386304", "15,13": "2935157470703125/1769472", "15,12": "-103556680908203125/387072", "15,11": "-13727786519775390625/12386304", "15,10": "-3348081561279296875/3096576", "15,9": "2110791231689453125/1548288", "15,8": "12630841368408203125/4128768", "15,7": "10543023817138671875/8257536", "15,6": "-7275424930419921875/14155776", "15,5": "-28999357135009765625/99090432", "15,4": "8103361949462890625/198180864", "15,3": "-19114102783203125/49545216", "15,2": "357730712890625/99090432", "15,1": "15072021484375/198180864", "14,15": "31032232666015625/193536", "14,14": "11787114403704833984375/9029615616", "14,13": "93829637630242919921875/27088846848", "14,12": "-2191026128747784423828125/182849716224", "14,11": "-2211663042516693115234375/34828517376", "14,10": "-11998735084031988525390625/208971104256", "14,9": "376116854107802630615234375/4388393189376", "14,8": "495570864528295086669921875/2925595459584", "14,7": "199699588557517413330078125/2925595459584", "14,6": "-38426566985653045654296875/1950396973056", "14,5": "-130448175682411090087890625/11702381838336", "14,4": "2235469258877996826171875/1671768834048", "14,3": "-56681953377020263671875/6687075336192", "14,2": "22351699222161865234375/93619054706688", "14,1": "1283650263397216796875/187238109413376", "14,0": "32388836669921875/1123428656480256", "13,15": "-22787284576416015625/193536", "13,14": "-2788435998120599365234375/3869835264", "13,13": "-514712978340479730224609375/243799621632", "13,12": "-100379496826018402099609375/22856214528", "13,11": "-15173583662182866497802734375/2194196594688", "13,10": "-81946848968035318939208984375/13165179568128", "13,9": "-3845419448755606451416015625/4388393189376", "13,8": "215526343012032318780517578125/78991077408768", "13,7": "96578652965614829986572265625/78991077408768", "13,6": "-72738090929989857049560546875/157982154817536", "13,5": "-81357216657635315338134765625/315964309635072", "13,4": "4542085657905763104248046875/315964309635072", "13,3": "-1143871266004577935791015625/1263857238540288", "13,2": "-140289690858986602783203125/2527714477080576", "13,1": "-9757306196357525634765625/5055428954161152", "13,0": "3529923126220703125/10110857908322304", "12,15": "891558533905029296875/96768", "12,14": "38044355314235012445068359375/731398864896", "12,13": "100807010759189495806884765625/731398864896", "12,12": "118485260053381053253173828125/548549148672", "12,11": "616914043339799748663330078125/2821109907456", "12,10": "3544814865051025477508544921875/19747769352192", "12,9": "9808867670235950909112548828125/59243308056576", "12,8": "2251671492470775704180908203125/16926659444736", "12,7": "1685073925511980410247802734375/29621654028288", "12,6": "2659852438801979142047119140625/473946464452608", "12,5": "-170398861557756509613037109375/118486616113152", "12,4": "3079508974207524908447265625/7522959753216", "12,3": "10517177301734800311279296875/631928619270144", "12,2": "1183575560680127593994140625/1263857238540288", "12,1": "150676635338895733642578125/7583143431241728", "12,0": "-2836019500732421875/5055428954161152", "11,15": "-14386214027313232421875/96768", "11,14": "-191870209179770748419189453125/243799621632", "11,13": "-4485523781145113604998779296875/2194196594688", "11,12": "-4344224242124311095550537109375/1234235584512", "11,11": "-29224923150616162949053955078125/6582589784064", "11,10": "-76083288031597862852020263671875/19747769352192", "11,9": "-1006459360047988499849591064453125/533189772509184", "11,8": "-298424202172880762619830322265625/1066379545018368", "11,7": "7886160159632329127899169921875/199946164690944", "11,6": "-9855031256394903647003070068359375/115168990861983744", "11,5": "-236555030960876676279815673828125/4798707952582656", "11,4": "-63925464921640027185308837890625/38389663620661248", "11,3": "-136310375272479879843865966796875/460675963447934976", "11,2": "-3432281439594994584930419921875/307117308965289984", "11,1": "31973419336029317205810546875/614234617930579968", "11,0": "-6412527338592529296875/526486815369068544", "10,15": "6734454850567626953125/27648", "10,14": "1217148596498787609344482421875/731398864896", "10,13": "35979895935270327898760986328125/6582589784064", "10,12": "46174226482109021511773681640625/4936942338048", "10,11": "179265350007098911462176513671875/19747769352192", "10,10": "920711754029142420933612060546875/118486616113152", "10,9": "11041605628627703287299212646484375/1066379545018368", "10,8": "10220609171984871099429571533203125/914039610015744", "10,7": "112886738442960368691943865966796875/19194831810330624", "10,6": "104919809940872676908559039306640625/115168990861983744", "10,5": "-85013106406857580751336468505859375/691013945171902464", "10,4": "6411841975207053892302252197265625/345506972585951232", "10,3": "2216824869545535398609429931640625/2764055780687609856", "10,2": "226705795303468895742877197265625/5528111561375219712", "10,1": "-114262070280574624176025390625/1579460446107205632", "10,0": "-858767016123419189453125/22112446245500878848", "9,15": "448215891530792236328125/193536", "9,14": "17969074015258892636932373046875/2194196594688", "9,13": "63274450217512328420989990234375/6582589784064", "9,12": "-8150138555584027657623291015625/528958107648", "9,11": "-37088280104288938081753082275390625/533189772509184", "9,10": "-11134937357368560049674346923828125/118486616113152", "9,9": "-46362681505239227200686920166015625/1066379545018368", "9,8": "924154895464820706478080169677734375/57584495430991872", "9,7": "1079223337587651655894694427490234375/57584495430991872", "9,6": "212642226572761716969871429443359375/345506972585951232", "9,5": "-1859950735734121513053491424560546875/888446500935303168", "9,4": "-1539579650082411964916534423828125/28792247715495936", "9,3": "-76316648516392875136146392822265625/24876502026188488704", "9,2": "7802303860565852855398529052734375/49753004052376977408", "9,1": "-1346246549233147454559326171875/3685407707583479808", "9,0": "-8798389127475555419921875/199012016209507909632", "8,15": "22499613835906982421875/16128", "8,14": "259287625054880541534423828125/104485552128", "8,13": "-138894613101041048923492431640625/19747769352192", "8,12": "-1241666292674212424339752197265625/14810827014144", "8,11": "-141134371449326048237425994873046875/533189772509184", "8,10": "-66274973668001071985736846923828125/199946164690944", "8,9": "-242028172548382345946566619873046875/3599030964436992", "8,8": "41983951455118012373871307373046875/199946164690944", "8,7": "14495956991907180710024535064697265625/86376743146487808", "8,6": "320478377673562494688023529052734375/12796554540220416", "8,5": "-23603050609027556155180419464111328125/3109562753273561088", "8,4": "3106345841003283741457830657958984375/18657376519641366528", "8,3": "2342610786476683894237670440673828125/167916388676772298752", "8,2": "-5233560862615148705115814208984375/111944259117848199168", "8,1": "-97488550581366703155059814453125/223888518235696398336", "8,0": "12737811592984466552734375/1343331109414178390016", "7,15": "-114793406468963623046875/16128", "7,14": "-9298899067802137870025634765625/731398864896", "7,13": "-634268012214896736695098876953125/19747769352192", "7,12": "-16995950490218721193695068359375/44079842304", "7,11": "-2247562743082620538973148345947265625/1599569317527552", "7,10": "-4920468483597102957878433990478515625/2399353976291328", "7,9": "-788752678547983663150040435791015625/799784658763776", "7,8": "324423214830504945095319366455078125/674818305831936", "7,7": "148301956495506327331210738372802734375/259130229439463424", "7,6": "216801366342661580798602378082275390625/3109562753273561088", "7,5": "-373696605328626454142256069183349609375/9328688259820683264", "7,4": "9845659320797461161387770843505859375/18657376519641366528", "7,3": "1226362055516974515967772674560546875/18657376519641366528", "7,2": "-597647757676933544346720123291015625/1007498332060633792512", "7,1": "-177786187595978429412078857421875/2014996664121267585024", "7,0": "278568035039287567138671875/4029993328242535170048", "6,15": "-2601262737827301025390625/193536", "6,14": "-179565658388002948760986328125/104485552128", "6,13": "-381501551444132288722991943359375/19747769352192", "6,12": "-17172148994146827571010589599609375/14810827014144", "6,11": "-67924440129957476456442699432373046875/14396123857747968", "6,10": "-207182591384055594182659282684326171875/28792247715495936", "6,9": "-312377503721736966412040241241455078125/86376743146487808", "6,8": "284600393646665890148328144073486328125/172753486292975616", "6,7": "3251343405142397436608162883758544921875/1554781376636780544", "6,6": "2896990882331330186787596370697021484375/9328688259820683264", "6,5": "-6726268700776875283372272762298583984375/55972129558924099584", "6,4": "235561307345427869548070133209228515625/55972129558924099584", "6,3": "7375596032652970006916309356689453125/223888518235696398336", "6,2": "-26125841043318493660515102386474609375/36269939954182816530432", "6,1": "20093012856803322909961700439453125/72539879908365633060864", "6,0": "2860884699341175079345703125/48359919938910422040576", "5,15": "-1635395532436370849609375/193536", "5,14": "37543101428923795986175537109375/731398864896", "5,13": "2198226211858998518352508544921875/19747769352192", "5,12": "-93655737298660680561065673828125/34284321792", "5,11": "-8804911100640865436541233062744140625/685529707511808", "5,10": "-1839522638023271274995773410797119140625/86376743146487808", "5,9": "-9988808649447868616896931324005126953125/777390688318390272", "5,8": "3288565360762696535804549655914306640625/1554781376636780544", "5,7": "22268014552756200777767852077484130859375/4664344129910341632", "5,6": "20535661163917541921125303668975830078125/27986064779462049792", "5,5": "-5579639594780489632747076320648193359375/18657376519641366528", "5,4": "1096855223185693499506384487152099609375/71964166575759556608", "5,3": "-843436420168196158886836299896240234375/6044989992363802755072", "5,2": "-2002915349255931783733196258544921875/12089979984727605510144", "5,1": "7358114447230316242313385009765625/24179959969455211020288", "5,0": "5267173788471660614013671875/435239279450193798365184", "4,15": "-70099700641632080078125/96768", "4,14": "98948605353969958209991455078125/731398864896", "4,13": "11676394749047916707706451416015625/19747769352192", "4,12": "-62269805641529207541942596435546875/14810827014144", "4,11": "-118434109447968107367794513702392578125/4798707952582656", "4,10": "-1912106934660616031007097911834716796875/43188371573243904", "4,9": "-11480193570841499269656044673919677734375/388695344159195136", "4,8": "3048758707577330438745147418975830078125/2332172064955170816", "4,7": "3373050698551691231396797275543212890625/388695344159195136", "4,6": "4811960389658387781766289043426513671875/3109562753273561088", "4,5": "-65170447222661393189953531360626220703125/125937291507579224064", "4,4": "65240639523164073829804897308349609375/2623693573074567168", "4,3": "-2423165773855052918647462368011474609375/9067484988545704132608", "4,2": "6454555150049516944941234588623046875/18134969977091408265216", "4,1": "4777424994127245173358917236328125/36269939954182816530432", "4,0": "-204331397553730010986328125/31088519960728128454656", "3,15": "17910220623016357421875/13824", "3,14": "169710812435775413036346435546875/731398864896", "3,13": "31819277752680812089443206787109375/19747769352192", "3,12": "-4034760747865004052639007568359375/1234235584512", "3,11": "-468549067675712049339325428009033203125/14396123857747968", "3,10": "-2840179616103430786296370029449462890625/43188371573243904", "3,9": "-19425434843308156546161232471466064453125/388695344159195136", "3,8": "-15113662261109255135905123233795166015625/2998506940656648192", "3,7": "104304014354412995562865911006927490234375/10494774292298268672", "3,6": "194573577974072528628394179821014404296875/83958194338386149376", "3,5": "-200098341637634984410757037639617919921875/377811874522737672192", "3,4": "24492319113267978725320023059844970703125/1133435623568213016576", "3,3": "-660781530830725242393641948699951171875/3022494996181901377536", "3,2": "6934230580183071185516834259033203125/18134969977091408265216", "3,1": "22523946537466592311859130859375/1727139997818229358592", "3,0": "-1468111403256893157958984375/652858919175290697547776", "2,15": "85563995838165283203125/193536", "2,14": "206955735965761282444000244140625/731398864896", "2,13": "52619129811145913288593292236328125/19747769352192", "2,12": "2650006928889811875820159912109375/2115832430592", "2,11": "-118854706004051229314243793487548828125/4798707952582656", "2,10": "-5261226923018231576143882274627685546875/86376743146487808", "2,9": "-41156757741730127480407521724700927734375/777390688318390272", "2,8": "-167891598050823644140903055667877197265625/13993032389731024896", "2,7": "105947222340328838349140765666961669921875/17991041643939889152", "2,6": "4308347176799731438347001936435699462890625/2266871247136426033152", "2,5": "-65972228946256327007083714008331298828125/215892499727278669824", "2,4": "5951827281949130368874647617340087890625/566717811784106508288", "2,3": "-1749420838373425820920259952545166015625/18134969977091408265216", "2,2": "19020112424434617437241077423095703125/108809819862548449591296", "2,1": "-2291855425416085155010223388671875/217619639725096899182592", "2,0": "102052789723873138427734375/435239279450193798365184", "1,15": "5774199962615966796875/193536", "1,14": "159627903825752437114715576171875/731398864896", "1,13": "50524870093485020101070404052734375/19747769352192", "1,12": "19208982600100924074649810791015625/3702706753536", "1,11": "-27615404692065393941104412078857421875/4798707952582656", "1,10": "-2326125064401064056503474712371826171875/86376743146487808", "1,9": "-21402860423196671209484136104583740234375/777390688318390272", "1,8": "-119240622890434079288950169086456298828125/13993032389731024896", "1,7": "194595544005837337474774730205535888671875/125937291507579224064", "1,6": "1739847349051420345770208942890167236328125/2266871247136426033152", "1,5": "-139638795820561802634703600406646728515625/1511247498090950688768", "1,4": "6146106928189703836836564540863037109375/2266871247136426033152", "1,3": "-136233199284809960065281391143798828125/6044989992363802755072", "1,2": "4360669696148600514209270477294921875/108809819862548449591296", "1,1": "-911219552721173489093780517578125/217619639725096899182592", "1,0": "-2423824799060821533203125/1305717838350581395095552", "0,14": "173189866189770400524139404296875/2194196594688", "0,13": "21108024280381985008716583251953125/19747769352192", "0,12": "15222149789124988019466400146484375/4936942338048", "0,11": "26062593864357947595417499542236328125/14396123857747968", "0,10": "-76906857982384652458131313323974609375/21594185786621952", "0,9": "-144692001789705924652516841888427734375/27763953154228224", "0,8": "-20458603706132018369846045970916748046875/10494774292298268672", "0,7": "7290134855948111427463591098785400390625/62968645753789612032", "0,6": "91009633005758036111183464527130126953125/755623749045475344384", "0,5": "-77710330239617933586798608303070068359375/6800613741409278099456", "0,4": "3957985210207843927405774593353271484375/13601227482818556198912", "0,3": "-22441532868329432494938373565673828125/10200920612113917149184", "0,2": "3668151861648745834827423095703125/971516248772754014208", "0,1": "-20094316811747848987579345703125/40803682448455668596736"}}

==> anc/code/spot_p3.json <==
{"2": {"6,5": "-70", "6,4": "1428", "6,3": "376", "6,2": "-2580", "6,1": "-1458", "5,6": "-7/16", "5,5": "-233017/1944", "5,4": "23190815/11664", "5,3": "6674669/8748", "5,2": "-507905/144", "5,1": "-1560907/648", "5,0": "-333127/1296", "4,6": "-5/4", "4,5": "-2230867/23328", "4,4": "70852769/69984", "4,3": "-897931/104976", "4,2": "-1007107219/314928", "4,1": "-614312959/209952", "4,0": "-64144883/69984", "3,6": "-63/128", "3,5": "-2351357/69984", "3,4": "235952267/839808", "3,3": "-941747/6561", "3,2": "-10181580857/7558272", "3,1": "-2507474377/1889568", "3,0": "-386891675/839808", "2,6": "5/16", "2,5": "303125/186624", "2,4": "263229193/2519424", "2,3": "721137499/3779136", "2,2": "601363903/2519424", "2,1": "44516807975/136048896", "2,0": "414360625/2125764", "1,6": "-1/128", "1,5": "-18241/41472", "1,4": "27446995/5038848", "1,3": "859301/944784", "1,2": "-1976131325/136048896", "1,1": "-390194375/30233088", "1,0": "-265890625/68024448", "0,5": "-55637/4478976", "0,4": "2384023/10077696", "0,3": "6748675/60466176", "0,2": "-3570625/10077696", "0,1": "-26234375/120932352"}, "3": {"9,8": "12974/45", "9,7": "-526838/15", "9,6": "13136314/45", "9,5": "4586702/15", "9,4": "-3673502/5", "9,3": "-5340846/5", "9,2": "-1805706/5", "9,1": "-30618/5", "8,9": "-1313/2880", "8,8": "158099557/233280", "8,7": "-41328666373/524880", "8,6": "319710165869/524880", "8,5": "2275997623219/3149280", "8,4": "-1476203305789/1049760", "8,3": "-389196540883/174960", "8,2": "-48690875983/58320", "8,1": "-962996359/15552", "8,0": "-292746811/25920", "7,9": "-1031/5760", "7,8": "607615873/839808", "7,7": "-48535953577/629856", "7,6": "5306945219801/9447840", "7,5": "41024791412981/56687040", "7,4": "-13864049465267/11337408", "7,3": "-727387840673/349920", "7,2": "-898843055579/1049760", "7,1": "-87753506875/839808", "7,0": "-9234079019/466560", "6,9": "16201/3840", "6,8": "526360637/933120", "6,7": "-1576245328097/37791360", "6,6": "35346311941393/113374080", "6,5": "25368772930561/56687040", "6,4": "-136111612193809/255091680", "6,3": "-2868730903198511/3061100160", "6,2": "-78706061549227/340122240", "6,1": "10143820759129/75582720", "6,0": "13080245883569/226748160", "5,9": "70451/11520", "5,8": "8689309609/25194240", "5,7": "-1475893346201/113374080", "5,6": "2743054331827/22674816", "5,5": "109354076637383/510183360", "5,4": "-7631752856327/306110016", "5,3": "-227472216104987/9183300480", "5,2": "8349641254716887/27549901440", "5,1": "6158226911853827/18366600960", "5,0": "140981229671045/1224440064", "4,9": "174421/184320", "4,8": "28443017957/403107840", "4,7": "-1397129040257/453496320", "4,6": "57977301472327/2040733440", "4,5": "512506704624871/9795520512", "4,4": "43164161595355/29386561536", "4,3": "186552549349999/22039921152", "4,2": "324705809575483/3673320192", "4,1": "141414493705449025/1586874322944", "4,0": "15246303994413625/528958107648", "3,9": "-71009/61440", "3,8": "-10559155667/403107840", "3,7": "-18532153591/20155392", "3,6": "6768756779453/4897760256", "3,5": "-393908677997491/73466403840", "3,4": "-873701970486307/22039921152", "3,3": "-5078439782378629/66119763456", "3,2": "-349521927620375/4132485216", "3,1": "-92721702095697625/1586874322944", "3,0": "-273537417887659375/14281868906496", "2,9": "26201/368640", "2,8": "869476303/403107840", "2,7": "-258843092459/7255941120", "2,6": "6798250272607/13060694016", "2,5": "1967241735874033/1763193692160", "2,4": "297863537542537/352638738432", "2,3": "1805994329138075/1057916215296", "2,2": "31932303939194125/9521245937664", "2,1": "13700442896459375/4760622968832", "2,0": "9291786448671875/9521245937664", "1,9": "-119/368640", "1,8": "57935689/3224862720", "1,7": "-93661543547/29023764480", "1,6": "5973125181847/261213880320", "1,5": "221381939010533/7052774768640", "1,4": "-609581096510675/12694994583552", "1,3": "-1127028979190875/12694994583552", "1,2": "-1678320736521875/38084983750656", "1,1": "-456575562734375/38084983750656", "1,0": "-102261044921875/28563737812992", "0,8": "8927309/12899450880", "0,7": "-1054624223/12899450880", "0,6": "1887735139199/3134566563840", "0,5": "4528510402655/5642219814912", "0,4": "-61230617126375/50779978334208", "0,3": "-946319267996875/457019805007872", "0,2": "-119168199453125/152339935002624", "0,1": "-16157451171875/457019805007872"}, "4": {"12,11": "-2632/3", "12,10": "504112", "12,9": "-53034872/3", "12,8": "81456672", "12,7": "181213776", "12,6": "-204632704", "12,5": "-609904272", "12,4": "-365912352", "12,3": "-3280824", "12,2": "46019664", "12,1": "7085880", "11,12": "119/192", "11,11": "-291802967/104976", "11,10": "956201800891/629856", "11,9": "-48450641353303/944784", "11,8": "2537575721910985/11337408", "11,7": "755115976016395/1417176", "11,6": "-476804116049777/944784", "11,5": "-87848239265731/52488", "11,4": "-444979459586813/419904", "11,3": "-1681562345017/34992", "11,2": "307458140393/2592", "11,1": "77795011103/3888", "11,0": "1285537093/5184", "10,12": "6199/768", "10,11": "-9558254317/2519424", "10,10": "1966140513089/944784", "10,9": "-510893403751501/7558272", "10,8": "12771927309507551/45349632", "10,7": "72386552928399655/102036672", "10,6": "-29029047985297085/51018336", "10,5": "-71258365190386765/34012224", "10,4": "-62370277779333059/45349632", "10,3": "-195543769947025/2519424", "10,2": "104159611739695/629856", "10,1": "33336070459343/839808", "10,0": "2284145807173/559872", "9,12": "11449/512", "9,11": "-331959035/118098", "9,10": "25955485497029/15116544", "9,9": "-202044330612487/3779136", "9,8": "58738993594246415/272097792", "9,7": "43587336790513049/76527504", "9,6": "-707096852999672879/1836660096", "9,5": "-2168456330568848089/1377495072", "9,4": "-7600149483815223827/7346640384", "9,3": "-362315987080379/76527504", "9,2": "81147728161275223/408146688", "9,1": "2494559987819513/34012224", "9,0": "1239962336112731/90699264", "8,12": "6883/1024", "8,11": "-355725138835/181398528", "8,10": "169415943800101/181398528", "8,9": "-572385936488153/20155392", "8,8": "68613113461924507/612220032", "8,7": "2249932423338401617/7346640384", "8,6": "-3957886381039053529/22039921152", "8,5": "-1976310932992242107/2448880128", "8,4": "-211083429261813032293/396718580736", "8,3": "2509429657141981625/132239526912", "8,2": "1934041844494421953/14693280768", "8,1": "785127340510815491/14693280768", "8,0": "25154299867258561/2448880128", "7,12": "-159471/4096", "7,11": "-16254734143/6718464", "7,10": "1073744090258761/3265173504", "7,9": "-53551344755129677/4897760256", "7,8": "2350415791165412989/58773123072", "7,7": "2411672468263565657/22039921152", "7,6": "-138236692589580161/1632586752", "7,5": "-7848567108867157145/22039921152", "7,4": "-1456189301115305489563/4760622968832", "7,3": "-472335050071934132147/3570467226624", "7,2": "-58969292986549877285/793437161472", "7,1": "-2114280126879978857/44079842304", "7,0": "-7118687807430162005/528958107648", "6,12": "-621515/16384", "6,11": "-2514891106897/1451188224", "6,10": "115323057140431/1632586752", "6,9": "-374919264949035787/117546246144", "6,8": "6725601294895867993/705277476864", "6,7": "4237491917443457695/176319369216", "6,6": "-5726445443901464509/132239526912", "6,5": "-238502885170065574067/1586874322944", "6,4": "-3480186071236369980443/19042491875328", "6,3": "-14247041341106876527585/85691213438976", "6,2": "-725962601424968638877/5355700839936", "6,1": "-714324851978314216915/9521245937664", "6,0": "-359208571089340601375/19042491875328", "5,12": "-2007/4096", "5,11": "-69903585011/725594112", "5,10": "37938549902641/2176782336", "5,9": "-53887379518139833/88159684608", "5,8": "244577822390083225/117546246144", "5,7": "741353269214305145/132239526912", "5,6": "-4953069606855033779/793437161472", "5,5": "-58616587043901532303/2380311484416", "5,4": "-96649822925190989585/3570467226624", "5,3": "-2691599168801293747955/128536820158464", "5,2": "-684342079281119091445/42845606719488", "5,1": "-279210917441393618875/32134205039616", "5,0": "-533618794333849203125/257073640316928", "4,12": "49741/8192", "4,11": "423396249467/1934917632", "4,10": "333489114140285/52242776064", "4,9": "-71399811946798757/1410554953728", "4,8": "3591015664433707397/6347497291776", "4,7": "4913436878378485883/2380311484416", "4,6": "10692548146474505383/3173748645888", "4,5": "102737261499209074147/14281868906496", "4,4": "2718959113425633856465/171382426877952", "4,3": "23449995987711461945725/1028294561267712", "4,2": "189180634667240313783125/9254651051409408", "4,1": "100747867678320550703125/9254651051409408", "4,0": "6177090225136240234375/2313662762852352", "3,12": "-20201/32768", "3,11": "-123465693023/5804752896", "3,10": "-5525173716877/104485552128", "3,9": "-17229543303657427/1410554953728", "3,8": "169719501832097845/12694994583552", "3,7": "110228954879168107/57127475625984", "3,6": "-128374967099160886781/342764853755904", "3,5": "-547802475269943502409/514147280633856", "3,4": "-1710659095283563786075/1028294561267712", "3,3": "-17974906096765261420625/9254651051409408", "3,2": "-30985849412630773046875/18509302102818816", "3,1": "-8359933943525263671875/9254651051409408", "3,0": "-2076734962132158203125/9254651051409408", "2,12": "509/49152", "2,11": "7105771261/23219011584", "2,10": "3370032147745/139314069504", "2,9": "-1662240279202187/2821109907456", "2,8": "45621038447521301/16926659444736", "2,7": "1244069789581608035/152339935002624", "2,6": "71812977326435731/85691213438976", "2,5": "-9531187201304830255/1371059415023616", "2,4": "260889854733469345625/37018604205637632", "2,3": "229523351310947890625/9254651051409408", "2,2": "1828917654423505859375/74037208411275264", "2,1": "1450122614483095703125/111055812616912896", "2,0": "44560359542822265625/13881976577114112", "1,12": "-1/98304", "1,11": "-52595095/30958682112", "1,10": "85475192039/104485552128", "1,9": "-609086312742029/22568879259648", "1,8": "1315791493852255/12694994583552", "1,7": "88661566385276687/304679870005248", "1,6": "-53204336812676545/342764853755904", "1,5": "-18768762267057290375/24679069470425088", "1,4": "-1716924024181796875/3084883683803136", "1,3": "-4285138223447265625/49358138940850176", "1,2": "1368387206669921875/55527906308456448", "1,1": "-269145238134765625/148074416822550528", "1,0": "-69650880126953125/27763953154228224", "0,11": "-10292845/371504185344", "0,10": "13631452295/835884417024", "0,9": "-47572113606475/90275517038592", "0,8": "103347148421335/50779978334208", "0,7": "20378474529738505/3656158440062976", "0,6": "-8934061807391375/2742118830047232", "0,5": "-1458344911935828125/98716277881700352", "0,4": "-127916288271484375/12339534735212544", "0,3": "-73936157763671875/65810851921133568", "0,2": "43846989208984375/49358138940850176", "0,1": "32614656982421875/197432555763400704"}, "5": {"15,14": "1959056/945", "15,13": "-1715204656/315", "15,12": "75381342592/135", "15,11": "-3142100483584/315", "15,10": "1595360840048/63", "15,9": "3876522521168/35", "15,8": "-3950418125312/105", "15,7": "-38781924223744/105", "15,6": "-12139657443696/35", "15,5": "-24618439728", "15,4": "3892604360832/35", "15,3": "1841901928704/35", "15,2": "238425888528/35", "15,1": "263594736/35", "14,15": "90941/120960", "14,14": "733029089497/88179840", "14,13": "-5436402165957641/264539520", "14,12": "14637209773019923889/7142567040", "14,11": "-84891059367684586237/2380855680", "14,10": "608861135316627408701/7142567040", "14,9": "8489228804657848450531/21427701120", "14,8": "-223239259626260049209/2380855680", "14,7": "-1002778823948973011209/793618560", "14,6": "-109469342185997628181/88179840", "14,5": "-12244301273792448457/88179840", "14,4": "10632410738496314401/29393280", "14,3": "1762872293881541243/9797760", "14,2": "79539162431478493/3265920", "14,1": "186908205643211/1088640", "14,0": "14271797189383/1088640", "13,15": "148591/120960", "13,14": "816616863109/52907904", "13,13": "-12238217795384197/340122240", "13,12": "4982983287963928759/1428513408", "13,11": "-1268697389376942661543/21427701120", "13,10": "8603832155238556309271/64283103360", "13,9": "8452866785896124796943/12856620672", "13,8": "-18958953116616214519579/192849310080", "13,7": "-3702421535716452562945/1836660096", "13,6": "-6307180003442968058419/3061100160", "13,5": "-2144497549985413273979/7142567040", "13,4": "262619644973830687927/476171136", "13,3": "229076000768559136393/793618560", "13,2": "2190755128577006755/52907904", "13,1": "72957442459627681/88179840", "13,0": "546996179396683/5878656", "12,15": "-20487709/322560", "12,14": "844085285057659/57140536320", "12,13": "-2217654349452993053/57140536320", "12,12": "625618528479708867827/171421608960", "12,11": "-18704907310740808334185/308558896128", "12,10": "28734464787653631342727/220399211520", "12,9": "3112537335318848432302019/4628383441920", "12,8": "-244701264264150786748303/4628383441920", "12,7": "-440193366337913347639921/220399211520", "12,6": "-652685591682591931587289/308558896128", "12,5": "-192687213203301477300823/514264826880", "12,4": "88246699820856571714513/171421608960", "12,3": "2277014205422979441229/8162933760", "12,2": "703694554541952753827/19046845440", "12,1": "-2160890262599016211/1269789696", "12,0": "-69194159518304665/141087744", "11,15": "-300078827/967680", "11,14": "-213429669839/3174474240", "11,13": "-155161651634488843/5356925280", "11,12": "808583185449219712471/308558896128", "11,11": "-4408112853873144059893/102852965376", "11,10": "4250296532660894515427/48212327520", "11,9": "9878475493787741964291671/20827725488640", "11,8": "-527896037645206146424133/41655450977280", "11,7": "-34575077848107432278720171/24993270586368", "11,6": "-171135553149296152646572813/112469717638656", "11,5": "-10674774293459135911345061/31241588232960", "11,4": "11908375439419575085924183/41655450977280", "11,3": "5750117380147752965760193/41655450977280", "11,2": "-2846435306034976115611/231419172096", "11,1": "-2792928187832693515247/154279448064", "11,0": "-167264083422324781187/44079842304", "10,15": "-183872737/387072", "10,14": "-1517255802195337/114281072640", "10,13": "-2037749292607255729/128566206720", "10,12": "4215510557120845554613/3085588961280", "10,11": "-2447176363809640031033/110199605760", "10,10": "67477557927055551497723/1542794480640", "10,9": "1355218724808211787446817/5554060130304", "10,8": "-621725283216823997341/8926168066560", "10,7": "-536971754472727864093364653/749798117591040", "10,6": "-1859850311474531265797347583/2249394352773120", "10,5": "-873304620701989330976202929/3374091529159680", "10,4": "15355962346917791457406747/321342050396160", "10,3": "-1596969414222583376013565/74979811759104", "10,2": "-870846876171631151653187/12496635293184", "10,1": "-608338749236266280175889/16662180390912", "10,0": "-101824504744027477127447/13885150325760", "9,15": "-9441181/122880", "9,14": "1015101544149107/1371372871680", "9,13": "-8540279419348324927/1371372871680", "9,12": "19935455275968871724243/37027067535360", "9,11": "-2896063102030981951477783/333243607818240", "9,10": "5535470685255993411391837/333243607818240", "9,9": "31800768079388272749219583/333243607818240", "9,8": "27811406260328219807656949/8997577411092480", "9,7": "-832947438996777701326766161/2999192470364160", "9,6": "-8907212647906882969940034149/26992732233277440", "9,5": "-28264241617305115741817688383/242934590099496960", "9,4": "67784064004250993008027237/48586918019899392", "9,3": "-381669004162466350195004155/16195639339966464", "9,2": "-66957466609046162104708783/1799515482218496", "9,1": "-32691163207177692481601861/1799515482218496", "9,0": "-2108021715493781501467255/599838494072832", "8,15": "4333771381/10321920", "8,14": "867259081586333/40633270272", "8,13": "-70265939814115382537/49369423380480", "8,12": "4988950615566486063737/29621654028288", "8,11": "-3430488286152978076235507/1332974431272960", "8,10": "20803678139549647311045917/3998923293818880", "8,9": "217920632826446634151758557/7198061928873984", "8,8": "86948250263692514656361387/11996769881456640", "8,7": "-1445671845761653798709317955/21594185786621952", "8,6": "-2304276012811425113112891347/35990309644369920", "8,5": "5204148957576470165477560231/194347672079597568", "8,4": "49068282617620698679623232813/583043016238792704", "8,3": "399288638921454105792396676709/5247387146149134336", "8,2": "26858165219595395747967445751/583043016238792704", "8,1": "3699975920970926000488875785/194347672079597568", "8,0": "748969799263990192360261625/194347672079597568", "7,15": "11728903049/41287680", "7,14": "11360033376465139/812665405440", "7,13": "-23410395354811743109/197477693521920", "7,12": "25051433504757531288521/592433080565760", "7,11": "-1849111973987370412547347/3199138635055104", "7,10": "65810569114586684804427619/47987079525826560", "7,9": "1145657803034929919308728419/143961238577479680", "7,8": "2205951216752524743956698681/431883715732439040", "7,7": "-7628139930238992217577770709/1295651147197317120", "7,6": "5501926270952196438017614949/777390688318390272", "7,5": "15099349970415457451690636059/333167437850738688", "7,4": "168537209063008477698574800773/2332172064955170816", "7,3": "1461123325575701345849186463703/20989548584596537344", "7,2": "2900266597566584673343195856405/62968645753789612032", "7,1": "405076970105990320833779900125/20989548584596537344", "7,0": "26638473277494177437530109375/6996516194865512448", "6,15": "-138314919/4587520", "6,14": "-16740522586555961/14627977297920", "6,13": "-5212008291914994751/56422198149120", "6,12": "806362490405929856345/118486616113152", "6,11": "-1626359533722307428155473/14396123857747968", "6,10": "57970550983475253383742019/287922477154959360", "6,9": "1066232537020933664967603583/863767431464878080", "6,8": "8399605761532260507056933/53985464466554880", "6,7": "-2582962415425458910882247441/777390688318390272", "6,6": "-2529006926453555453765969719/666334875701477376", "6,5": "-8239347837114820947159782657/13993032389731024896", "6,4": "10143534056692267609195388429/6996516194865512448", "6,3": "1053146476756277935612517005/874564524358189056", "6,2": "603571079924493408257699900875/1133435623568213016576", "6,1": "172758777276333502805587703125/1133435623568213016576", "6,0": "481044226575038575131953125/31484322876894806016", "5,15": "-498952057/12386304", "5,14": "-3032634876776389/1625330810880", "5,13": "-19522597672941622391/394955387043840", "5,12": "69492127113458762003/148108270141440", "5,11": "-974125455442417791716681/47987079525826560", "5,10": "-101508246625881159920401/123395347352125440", "5,9": "232810753726313377038580469/7773906883183902720", "5,8": "-408357479417138705108076397/777390688318390272", "5,7": "-1217719709056565257301746451/583043016238792704", "5,6": "-59585541146919995678127222655/13993032389731024896", "5,5": "-5755211818396383352331073611/863767431464878080", "5,4": "-270319312805229484653863510915/31484322876894806016", "5,3": "-227525411283949289599809703625/26986562465909833728", "5,2": "-723776323876285171232164578125/125937291507579224064", "5,1": "-913249186141792573785536796875/377811874522737672192", "5,0": "-806336954793813191020044921875/1700153435352319524864", "4,15": "2963535241/495452160", "4,14": "5100979472168003/19503969730560", "4,13": "6801272769096958547/1579821548175360", "4,12": "406880574620851438699/2369732322263040", "4,11": "-209235772660980649933781/191948318103306240", "4,10": "23657896878929130188697181/3455069725859512320", "4,9": "76848165380001227747038111/2073041835515707392", "4,8": "95217523179206442103190485/1332669751402954752", "4,7": "1398115177411189290131407829/9328688259820683264", "4,6": "21981283080135335811111198143/55972129558924099584", "4,5": "390294047990740146007294174655/503749166030316896256", "4,4": "266967195595440870739726023125/251874583015158448128", "4,3": "2335258172449135878896118203125/2266871247136426033152", "4,2": "3144446659108692075097573046875/4533742494272852066304", "4,1": "1319403685095378140121396484375/4533742494272852066304", "4,0": "55651917160698442891943359375/971516248772754014208", "3,15": "-32259713/165150720", "3,14": "-190877737830337/23404763676672", "3,13": "-95605353562226687/394955387043840", "3,12": "11640527737359089617/1895785857810432", "3,11": "-48897486933109738090811/329054259605667840", "3,10": "46007557299738222526823/345506972585951232", "3,9": "11825076338019554035350577/12438251013094244352", "3,8": "-283330800000260426714112091/167916388676772298752", "3,7": "-526902347386475402270133017/55972129558924099584", "3,6": "-5757984124264953024759582235/335832777353544597504", "3,5": "-35018128019748974932231760125/1511247498090950688768", "3,4": "-36721068660176152885448828125/1295354998363672018944", "3,3": "-84554242586744580293692578125/3022494996181901377536", "3,2": "-87323379890930545759267578125/4533742494272852066304", "3,1": "-24627251241251242743994140625/3022494996181901377536", "3,0": "-32810996733241531004638671875/20401841224227834298368", "2,15": "166381/141557760", "2,14": "2572943574697/52010585948160", "2,13": "-44893154084831807/12638572385402880", "2,12": "8533785134293141199/18957858578104320", "2,11": "-2167000440129721585985/307117308965289984", "2,10": "75297819858209502596213/5528111561375219712", "2,9": "4068310793802508798913807/49753004052376977408", "2,8": "2352948376579890050315533/111944259117848199168", "2,7": "-182983653131818221769711235/1007498332060633792512", "2,6": "-6703062545463038705457657625/36269939954182816530432", "2,5": "543139819102227026774734375/12089979984727605510144", "2,4": "3476754845788136836127734375/18134969977091408265216", "2,3": "3152357387163392052998046875/18134969977091408265216", "2,2": "11270625843050461464892578125/108809819862548449591296", "2,1": "4571602707723190042724609375/108809819862548449591296", "2,0": "112978656058764801025390625/13601227482818556198912", "1,15": "-253/990904320", "1,14": "38789661487/936190547066880", "1,13": "-3855525273036581/25277144770805760", "1,12": "7023198520348075/473946464452608", "1,11": "-2630856015035211485/10968475320188928", "1,10": "4912507405122903924659/11056223122750439424", "1,9": "88117093428116299075223/33168669368251318272", "1,8": "42397677850778854819645/111944259117848199168", "1,7": "-6988958827596185634224125/1007498332060633792512", "1,6": "-587674270561994276649359375/72539879908365633060864", "1,5": "-16369419564621043832265625/8059986656485070340096", "1,4": "1955955151940729755859375/1295354998363672018944", "1,3": "2804917440050067724609375/3022494996181901377536", "1,2": "27343311399531473388671875/217619639725096899182592", "1,1": "-1314153119324188232421875/217619639725096899182592", "1,0": "-57288112729644775390625/40803682448455668596736", "0,14": "9501908443/11234286564802560", "0,13": "-49270182682199/20221715816644608", "0,12": "263229894380755/1123428656480256", "0,11": "-27760218884792686067/7370815415166959616", "0,10": "1551143192426004893231/221124462455008788480", "0,9": "2346672719152897998035/56860576059859402752", "0,8": "12966064797794384262125/2686662218828356780032", "0,7": "-875908027730682356734375/8059986656485070340096", "0,6": "-12046069087022969078359375/96719839877820844081152", "0,5": "-25365386173172240884765625/870478558900387596730368", "0,4": "10877147729556089404296875/435239279450193798365184", "0,3": "19652771710523050537109375/1305717838350581395095552", "0,2": "278523116865386962890625/124354079842912513818624", "0,1": "52418334069061279296875/2611435676701162790191104"}}

==> anc/code/spot_p4.json <==
{"2": {"6,5": "512", "6,4": "7475200/243", "6,3": "-130006016/729", "6,2": "-172605440/729", "6,1": "-2283008/81", "5,6": "-22880", "5,5": "-58576", "5,4": "-46509320/27", "5,3": "-173234996/27", "5,2": "-5954451860/729", "5,1": "-1331412908/243", "5,0": "-1713538820/729", "4,6": "167200", "4,5": "-1464880", "4,4": "-142309840/9", "4,3": "-3177672460/81", "4,2": "-386520770/9", "4,1": "-20786442880/729", "4,0": "-2601897550/243", "3,6": "380160", "3,5": "-8084400", "3,4": "-131266820/3", "3,3": "-644426090/9", "3,2": "-4865506925/81", "3,1": "-6857299115/162", "3,0": "-26835268145/1458", "2,6": "112320", "2,5": "-8744880", "2,4": "-5316880", "2,3": "151175810/3", "2,2": "561245510/9", "2,1": "76611265/54", "2,0": "-3435714365/243", "1,6": "-77760", "1,5": "21262824", "1,4": "137479440", "1,3": "264371952", "1,2": "198822055", "1,1": "46494609", "1,0": "-8180145/2", "0,5": "38388168", "0,4": "139610520", "0,3": "190363824", "0,2": "115357240", "0,1": "26215768"}, "3": {"9,8": "57344/45", "9,7": "-5983215616/3645", "9,6": "3246121639936/32805", "9,5": "-16291635748864/98415", "9,4": "-170515476733952/295245", "9,3": "-223879106633728/885735", "9,2": "30916842758144/295245", "9,1": "40808260820992/885735", "8,9": "52255616/45", "8,8": "-221071232/45", "8,7": "257339685952/405", "8,6": "327825807232/405", "8,5": "-25579583678824/6561", "8,4": "-442165396397144/98415", "8,3": "186978325150064/32805", "8,2": "2992612381354736/295245", "8,1": "1551765917126936/295245", "8,0": "1148006320211912/885735", "7,9": "-1063530496/15", "7,8": "25453112128/45", "7,7": "22637787136/15", "7,6": "-23576140612384/1215", "7,5": "-250915782473216/3645", "7,4": "-47306469145708/729", "7,3": "83925893565808/98415", "7,2": "6514724943675704/295245", "7,1": "1811983467341264/295245", "7,0": "134667603193676/98415", "6,9": "14769963712/45", "6,8": "4912616800/3", "6,7": "-932576338016/27", "6,6": "-6222086820880/27", "6,5": "-628921227006844/1215", "6,4": "-1989701124726686/3645", "6,3": "-11738495686251196/32805", "6,2": "-23091552392957608/98415", "6,1": "-1280084372730352/10935", "6,0": "-15448882295307566/885735", "5,9": "5087903296/5", "5,8": "-272353548544/15", "5,7": "-3956794035104/15", "5,6": "-143785714645856/135", "5,5": "-817132472798812/405", "5,4": "-2751114771021472/1215", "5,3": "-1397193986042156/729", "5,2": "-942063677272142/729", "5,1": "-9934425784308452/19683", "5,0": "-18290021880671534/295245", "4,9": "487333728/5", "4,8": "-94933111280", "4,7": "-2397620677904/3", "4,6": "-7626785295280/3", "4,5": "-585149371346336/135", "4,4": "-2023652442305609/405", "4,3": "-5459812831470283/1215", "4,2": "-20738243797254893/7290", "4,1": "-247371956630251783/262440", "4,0": "-71770569339187957/787320", "3,9": "-6980214528/5", "3,8": "-923613661152/5", "3,7": "-5875832124272/5", "3,6": "-138503264334448/45", "3,5": "-73318888085668/15", "3,4": "-162981917755612/27", "3,3": "-784389433067407/135", "3,2": "-4267707854344348/1215", "3,1": "-4889782799336147/4860", "3,0": "-18228097896125131/262440", "2,9": "-5522997312/5", "2,8": "-700719075504/5", "2,7": "-2970694577664/5", "2,6": "-5853216368344/5", "2,5": "-33513788422828/15", "2,4": "-61832724894746/15", "2,3": "-127180693964918/27", "2,2": "-24819267413849/9", "2,1": "-219559842705391/324", "2,0": "-1567687082559647/58320", "1,9": "-1141928928/5", "1,8": "249353796816/5", "1,7": "2223927207936/5", "1,6": "4754146259376/5", "1,5": "135609721232", "1,4": "-28236195617902/15", "1,3": "-12859979355518/5", "1,2": "-62765258385407/45", "1,1": "-103973615046631/360", "1,0": "-2986639382503/720", "0,8": "550780413552/5", "0,7": "2389097555712/5", "0,6": "3538071147672/5", "0,5": "948840394824/5", "0,4": "-3059546243956/5", "0,3": "-33857494893152/45", "0,2": "-5283406830904/15", "0,1": "-2770419298972/45"}, "4": {"12,11": "-2621440/3", "12,10": "377453805568/6561", "12,9": "-152170338451456/6561", "12,8": "18487965768482816/59049", "12,7": "-3621523865731072/177147", "12,6": "-923362800770744320/531441", "12,5": "-905356416455278592/531441", "12,4": "41467930017267712/177147", "12,3": "1229162416214376448/1594323", "12,2": "349870433517961216/1594323", "12,1": "971059079151616/177147", "11,12": "-140281856/3", "11,11": "4133014528/3", "11,10": "-38423879106560/243", "11,9": "1149327143583232/729", "11,8": "2845490228647552/729", "11,7": "-313659605487187520/19683", "11,6": "-8351733390542935232/177147", "11,5": "-17238688826073143744/531441", "11,4": "2920987790998542272/531441", "11,3": "523681396047398848/59049", "11,2": "-3436033810792450112/1594323", "11,1": "-1430441377125291328/531441", "11,0": "-901294326215009216/1594323", "10,12": "33674122240/3", "10,11": "-757729298432/3", "10,10": "293750775172352/81", "10,9": "17705510106174976/729", "10,8": "-23634207948679232/2187", "10,7": "-498506422454112128/2187", "10,6": "-19724471012612124112/59049", "10,5": "7670806041427267424/177147", "10,4": "232448461369093276496/531441", "10,3": "66303501542922331072/177147", "10,2": "3054278547542393584/19683", "10,1": "72623289035607908192/1594323", "10,0": "4159831095440579440/531441", "9,12": "-297691006976", "9,11": "2412946997248", "9,10": "3156119256698624/81", "9,9": "10779788797907840/243", "9,8": "-379499867609383040/729", "9,7": "-10731913762405392448/6561", "9,6": "-6818577408169754896/6561", "9,5": "4547513548955997304/2187", "9,4": "715782945812743895240/177147", "9,3": "524097210196984993520/177147", "9,2": "648442987403741087264/531441", "9,1": "59895222371199764696/177147", "9,0": "75589307860625993672/1594323", "8,12": "909072038912", "8,11": "24658506788864", "8,10": "596104662450688/9", "8,9": "-56191217780024960/81", "8,8": "-987943276868502080/243", "8,7": "-5261180566388513216/729", "8,6": "-8811287925237392128/6561", "8,5": "222520234240448408008/19683", "8,4": "102411312342041089960/6561", "8,3": "1649506874072410459120/177147", "8,2": "1621746467544097746992/531441", "8,1": "350986882616440991704/531441", "8,0": "12735600670172092664/177147", "7,12": "4156895318016", "7,11": "22781953524736", "7,10": "-1565888551202816/3", "7,9": "-136703107956635648/27", "7,8": "-1335262806817059424/81", "7,7": "-576284438899516112/27", "7,6": "-237861144286977568/729", "7,5": "185276602472286229640/6561", "7,4": "578657310071135452142/19683", "7,3": "228783380926216466027/19683", "7,2": "227531298684744424993/177147", "7,1": "-96950470403705789717/531441", "7,0": "-3456901316658709801/59049", "6,12": "559690629120", "6,11": "-171179971275264", "6,10": "-2951666917130752", "6,9": "-16609366809447168", "6,8": "-370597246156822352/9", "6,7": "-3510964769142972256/81", "6,6": "-167447184683659684/243", "6,5": "26361449716078492552/729", "6,4": "151175622424768027973/6561", "6,3": "-20479984036788787132/6561", "6,2": "-1764346069285264285033/236196", "6,1": "-883476894568846171895/354294", "6,0": "-709679442093583476445/2125764", "5,12": "-10085913137664", "5,11": "-640980776284416", "5,10": "-7454555826698496", "5,9": "-32847513658676224", "5,8": "-66544256319605584", "5,7": "-1563586033868833496/27", "5,6": "-183642924081472832/81", "5,5": "1829572975207579676/81", "5,4": "-4195207346361724879/729", "5,3": "-328578388993751257007/13122", "5,2": "-22250032216052315081/1458", "5,1": "-77316626612691748637/19683", "5,0": "-86559682296484576298/177147", "4,12": "-12246731573760", "4,11": "-1215191688830208", "4,10": "-11616702059952000", "4,9": "-41480922657420480", "4,8": "-67447531381152480", "4,7": "-44105166025884200", "4,6": "25233348230542924/9", "4,5": "327785501554556080/81", "4,4": "-5978949992916154910/243", "4,3": "-40814481719048195735/1458", "4,2": "-106642625446704676685/8748", "4,1": "-5890643650493971516/2187", "4,0": "-22053421172245066465/59049", "3,12": "-5085635383296", "3,11": "-1487722382652672", "3,10": "-11305121704606656", "3,9": "-31385662530527520", "3,8": "-38080629921858720", "3,7": "-15960728744606368", "3,6": "-492659213814896", "3,5": "-383418561160665416/27", "3,4": "-1938912629808152980/81", "3,3": "-3276774843761665765/243", "3,2": "-8798058245442877411/2916", "3,1": "-2787094459825199309/5832", "3,0": "-8372466142937583023/52488", "2,12": "-468915194880", "2,11": "-1027684402124544", "2,10": "-5659691618783808", "2,9": "-11497565639569824", "2,8": "-12491403974551584", "2,7": "-16531178820916704", "2,6": "-31112052980103832", "2,5": "-109569642922109284/3", "2,4": "-181615096386427109/9", "2,3": "-203021986936379306/81", "2,2": "153531294208947593/81", "2,1": "978335575161555007/1944", "2,0": "-461944752436439335/13122", "1,12": "76731577344", "1,11": "-158715904305024", "1,10": "-370930284491328", "1,9": "-1661183092605888", "1,8": "-10637376821438688", "1,7": "-30498733580669424", "1,6": "-44582239159515768", "1,5": "-35026793402291840", "1,4": "-12873058734532737", "1,3": "118803768927648", "1,2": "19055775325656767/12", "1,1": "4177307190247585/12", "1,0": "-23730295798263/8", "0,11": "165223289282688", "0,10": "476807856170688", "0,9": "-1102479848313984", "0,8": "-7531002497340864", "0,7": "-15977268306798336", "0,6": "-18005932898599680", "0,5": "-11388372847601952", "0,4": "-3418814812717216", "0,3": "121881706201024", "0,2": "1112735751682336/3", "0,1": "218956715912800/3"}, "5": {"15,14": "-520093696/945", "15,13": "-2239775935299584/688905", "15,12": "7825182548366983168/2066715", "15,11": "-9511579856188121022464/55801305", "15,10": "4025362556877826686976/3720087", "15,9": "36368971015311119613952/23914845", "15,8": "-1192563151177594230013952/215233605", "15,7": "-2283619103371024717053952/215233605", "15,6": "-6019622554835125010432/2657205", "15,5": "792433692520100462067712/129140163", "15,4": "2876127405232973317931008/645700815", "15,3": "1576398549797085227515904/1937102445", "15,2": "-35688582673293117489152/645700815", "15,1": "-22683176947943154384896/1937102445", "14,15": "1470674911232/945", "14,14": "-29573007441920/189", "14,13": "466183014503395328/15309", "14,12": "-16361833541795311616/15309", "14,11": "308073450321726733312/59049", "14,10": "81079715033429210238976/2657205", "14,9": "-276755123892047069684480/11160261", "14,8": "-1023874399837356483735296/4782969", "14,7": "-3376511065726524859341824/14348907", "14,6": "1599375419400144791573504/43046721", "14,5": "45002951045871032485881344/215233605", "14,4": "1802898001107248529021440/14348907", "14,3": "1081407982654852046344192/43046721", "14,2": "252018108316378609630208/129140163", "14,1": "127566373366115942445824/129140163", "14,0": "393584514994818837363968/1937102445", "13,15": "-385643411849216/315", "13,14": "13307270379094016/189", "13,13": "-13539728929512992768/5103", "13,12": "359327023388443488256/45927", "13,11": "6062787488529755966464/45927", "13,10": "28599244482972453960704/295245", "13,9": "-13733181640751492462234368/11160261", "13,8": "-5099069959839263476121344/1594323", "13,7": "-11238098820945484285348864/4782969", "13,6": "41966853363809124422798336/43046721", "13,5": "460096973191848231885008384/215233605", "13,4": "9941336017328737851135488/14348907", "13,3": "-13675078729327063520260096/43046721", "13,2": "-35349293333855287043977216/129140163", "13,1": "-10311985990857737864629504/129140163", "13,0": "-266911190510262071156992/23914845", "12,15": "91101699349479424/945", "12,14": "-501467178432180224/189", "12,13": "1794198135583459328/243", "12,12": "1399893945649357571072/5103", "12,11": "34536921828799887316480/45927", "12,10": "-551929260128922960624896/229635", "12,9": "-5795282983832162055443584/413343", "12,8": "-245192482809640012721657792/11160261", "12,7": "-68372076896157802132806688/11160261", "12,6": "91444469691380389600928800/4782969", "12,5": "177249878927607311465667104/7971615", "12,4": "361141413334801796868530464/43046721", "12,3": "693406379281750308010592/14348907", "12,2": "-26002636466989037378212256/43046721", "12,1": "-4240389702482141064520160/43046721", "12,0": "-9139186942865054184950624/1937102445", "11,15": "-70054071477223424/45", "11,14": "176346048212774912/63", "11,13": "52219922672930017280/189", "11,12": "348815132000562523136/243", "11,11": "-24513687874412253314048/15309", "11,10": "-6762487723398271986121984/229635", "11,9": "-11228614644036622492306688/137781", "11,8": "-30560312099396488604388800/413343", "11,7": "67747461072398461438983424/1240029", "11,6": "290054136191014101182143712/1594323", "11,5": "1349712344769153997423911616/7971615", "11,4": "1131842409936676896779652128/14348907", "11,3": "991176329579982837677509760/43046721", "11,2": "308470415006007446556092512/43046721", "11,1": "92643900650317468867874368/43046721", "11,0": "58863960573824104962473056/215233605", "10,15": "919622907822800896/315", "10,14": "6253666433192259584/45", "10,13": "117739447180237607936/105", "10,12": "-473379474296642558464/8505", "10,11": "-297143249244002932961024/8505", "10,10": "-12199125899805634517373824/76545", "10,9": "-9130543767199153386860992/32805", "10,8": "-40524620045556291394548832/688905", "10,7": "1129144522540779918346023824/2066715", "10,6": "7610293465134943832874286904/7971615", "10,5": "6170689479091491134326830008/7971615", "10,4": "11858160607608205222261216/32805", "10,3": "945364582690844287636511168/7971615", "10,2": "8015783938650802631678209576/215233605", "10,1": "2024923023723874421429097256/215233605", "10,0": "653073069818554399193700304/645700815", "9,15": "772662107143634944/35", "9,14": "19175559759934853120/63", "9,13": "-2443510999398781952/21", "9,12": "-4739699875138506456064/189", "9,11": "-299716710367353214938368/1701", "9,10": "-4357743387081590530827776/8505", "9,9": "-8536738233081087580932160/15309", "9,8": "3434548858287356018126464/6561", "9,7": "321566097165685816773573392/137781", "9,6": "181762386759083224522642864/59049", "9,5": "17125352290703343510756173848/7971615", "9,4": "17122056110223358207871420/19683", "9,3": "1123759650736614275671074032/4782969", "9,2": "2675930836493108035612378664/43046721", "9,1": "635604655057464096203067512/43046721", "9,0": "307564371550889518088716868/215233605", "8,15": "259099235904159744/35", "8,14": "-2182533985998194688/7", "8,13": "-216591195480698261504/21", "8,12": "-6750855323873557474304/63", "8,11": "-31373315240062074363776/63", "8,10": "-3021137221452640442828992/2835", "8,9": "-829012611189759893966432/1701", "8,8": "38878588173580954403160592/15309", "8,7": "280483249254782493219661432/45927", "8,6": "895723064075027083020935644/137781", "8,5": "7667952849620443791224144018/2066715", "8,4": "1309157212873224335726345879/1240029", "8,3": "354355552704295530215138102/3720087", "8,2": "-18693673390810513288724612/4782969", "8,1": "39049045775152948326120616/14348907", "8,0": "22351166042660209578242531/71744535", "7,15": "-2484941916927025152/35", "7,14": "-1933296712730609664", "7,13": "-221790817688969521152/7", "7,12": "-15742757842292020593152/63", "7,11": "-8385843755046941877760/9", "7,10": "-458013178803951309613696/315", "7,9": "116590404289806889311872/189", "7,8": "10667987379959427843588752/1701", "7,7": "167369222939714983537817312/15309", "7,6": "434670891273205360762146700/45927", "7,5": "2778537320581857122998934152/688905", "7,4": "17398591581241123349307289/59049", "7,3": "-710549539958863576298096758/1594323", "7,2": "-7793379415610175926047027861/44641044", "7,1": "-242008981265177823716874845/9565938", "7,0": "-1577875176591312411395764601/860934420", "6,15": "-3910215559237613568/35", "6,14": "-23686072941108814848/7", "6,13": "-404334382483712555520/7", "6,12": "-2823419654953928268544/7", "6,11": "-77448892775097019375424/63", "6,10": "-17197593947090318765984/15", "6,9": "184763704625741062336864/63", "6,8": "1978260938850104085676120/189", "6,7": "24483228435038680537330024/1701", "6,6": "155630923244779764941476414/15309", "6,5": "658655658797782581673886156/229635", "6,4": "-241152177722936598502919753/275562", "6,3": "-228929826241781644196091025/236196", "6,2": "-13746911154304999897008618053/44641044", "6,1": "-31392574101582336450718489/708588", "6,0": "-282831134700156594125426851/95659380", "5,15": "-1920363530202150912/35", "5,14": "-152424939887993419776/35", "5,13": "-402702162830373477888/5", "5,12": "-16864438682297829351936/35", "5,11": "-38862892302035459933376/35", "5,10": "1332433559175232359488/105", "5,9": "1731350029437932462954848/315", "5,8": "1350065939298025045774016/105", "5,7": "41613029617157803052857792/2835", "5,6": "3565769429906655759570616/405", "5,5": "129701318954213183544756128/76545", "5,4": "-281898366724626076033282066/229635", "5,3": "-885727029795432372273448879/918540", "5,2": "-2348710738061756629730439751/8266860", "5,1": "-2919549724158484576301417179/74401740", "5,0": "-128221009901459492931629699/55801305", "4,15": "31805752321446912/5", "4,14": "-38040729602635215360/7", "4,13": "-606207193222249177344/7", "4,12": "-403237212469150697856", "4,11": "-3841863481433879893056/7", "4,10": "46159033338474737127648/35", "4,9": "404533611263365885097200/63", "4,8": "727357797911973377149792/63", "4,7": "241565635774088829853532/21", "4,6": "10858281302511901032579416/1701", "4,5": "1593564390523861446605323/1215", "4,4": "-19387100806808032730918915/30618", "4,3": "-98038085531447299640145941/183708", "4,2": "-29387435716380216904916143/183708", "4,1": "-145383429123673229170426259/6613488", "4,0": "-925123106388972654008955787/892820880", "3,15": "485229748211011584/35", "3,14": "-5485785649298187264", "3,13": "-437405640943913653248/7", "3,12": "-1388450004285255388416/7", "3,11": "102597166348932220416/7", "3,10": "55026113046476037992448/35", "3,9": "4540989063918043671328", "3,8": "429753397349518142463184/63", "3,7": "396290244746102197912888/63", "3,6": "682101865033554767334716/189", "3,5": "9595330951656788780939386/8505", "3,4": "13250588008477036869332/567", "3,3": "-1390525186730635285459039/10206", "3,2": "-1446507824314064156353457/26244", "3,1": "-1586971833270531357209701/183708", "3,0": "-8896230378401275446098081/33067440", "2,15": "128104240177133568/35", "2,14": "-23099464773033942528/7", "2,13": "-165312133586095686912/7", "2,12": "-263893608354876599808/7", "2,11": "863980862877624859200/7", "2,10": "23429757252929518128096/35", "2,9": "10344528080362506876096/7", "2,8": "14399190515465909374584/7", "2,7": "42613996412280601871908/21", "2,6": "92164196099875988727760/63", "2,5": "233208892759912006876511/315", "2,4": "85703900959537641875663/378", "2,3": "70435822692535947329773/3402", "2,2": "-399512648018376206029841/40824", "2,1": "-45652217148944151755375/17496", "2,0": "-782620766080715884834133/22044960", "1,15": "7125638747968512/35", "1,14": "-4579913837502632448/7", "1,13": "-2156303064385751040", "1,12": "-31924901219582427264/7", "1,11": "-164313510277055659776/7", "1,10": "-2621460425190271357536/35", "1,9": "-635729984478150529104/7", "1,8": "349781981426383489080/7", "1,7": "299019297242314374744", "1,6": "3795755333853856647674/9", "1,5": "99594549313408288412974/315", "1,4": "1859927840721111726909/14", "1,3": "19932084539919392853545/756", "1,2": "82399363260565795111/1512", "1,1": "-603938434182211396309/1008", "1,0": "-48430514263953398093/30240", "0,14": "7307398517441435136/35", "0,13": "3471403259190606336/35", "0,12": "-274850269952701953024/35", "0,11": "-203211703973321759232/5", "0,10": "-684401372097512159232/7", "0,9": "-4547688404895388219392/35", "0,8": "-2926004512752703475712/35", "0,7": "462738279644008159488/35", "0,6": "2586771742834921302848/35", "0,5": "4094935461767844547136/63", "0,4": "1287434510020113023392/45", "0,3": "5766987369870026380672/945", "0,2": "84405442213723622464/315", "0,1": "-71868264273516634528/945"}}

==> anc/code/spot_p5.json <==
{"2": {"6,5": "-32", "6,4": "160", "6,3": "384", "6,2": "192", "5,6": "-8", "5,5": "120", "5,4": "1216", "5,3": "2112", "5,2": "1152", "5,1": "128", "4,6": "40", "4,5": "760", "4,4": "3344", "4,3": "5184", "4,2": "3200", "4,1": "640", "3,6": "96", "3,5": "1280", "3,4": "4832", "3,3": "7488", "3,2": "5120", "3,1": "1280", "2,6": "48", "2,5": "1056", "2,4": "4208", "2,3": "6720", "2,2": "4800", "2,1": "1280", "1,5": "512", "1,4": "2176", "1,3": "3456", "1,2": "2432", "1,1": "640", "0,5": "128", "0,4": "512", "0,3": "768", "0,2": "512", "0,1": "128"}, "3": {"9,8": "4064/45", "9,7": "-182752/45", "9,6": "199808/45", "9,5": "1418816/45", "9,4": "1261568/45", "9,3": "-114688/45", "9,2": "-458752/45", "9,1": "-114688/45", "8,9": "508/45", "8,8": "-147176/45", "8,7": "-386816/45", "8,6": "430464/5", "8,5": "11027968/45", "8,4": "7923328/45", "8,3": "-105472/3", "8,2": "-3458048/45", "8,1": "-852992/45", "8,0": "14336/45", "7,9": "-22844/45", "7,8": "-55624/9", "7,7": "2014336/45", "7,6": "3496384/9", "7,5": "34715968/45", "7,4": "20701312/45", "7,3": "-7418368/45", "7,2": "-11561984/45", "7,1": "-2874368/45", "7,0": "14336/9", "6,9": "24976/45", "6,8": "48648/5", "6,7": "7765696/45", "6,6": "34970048/45", "6,5": "57478144/45", "6,4": "28330112/45", "6,3": "-3675136/9", "6,2": "-22822912/45", "6,1": "-1949696/15", "6,0": "14336/5", "5,9": "177352/45", "5,8": "1057288/45", "5,7": "8969344/45", "5,6": "6948928/9", "5,5": "17611648/15", "5,4": "6495104/15", "5,3": "-28406272/45", "5,2": "-5949440/9", "5,1": "-7963648/45", "5,0": "14336/9", "4,9": "157696/45", "4,8": "-108416/45", "4,7": "1744768/45", "4,6": "14286976/45", "4,5": "2676864/5", "4,4": "577792/15", "4,3": "-29421568/45", "4,2": "-26693632/45", "4,1": "-7426048/45", "4,0": "-14336/9", "3,9": "-14336/45", "3,8": "-456064/15", "3,7": "-4162688/45", "3,6": "-52864", "3,5": "1132672/45", "3,4": "-1585408/9", "3,3": "-4077056/9", "3,2": "-16206848/45", "3,1": "-508928/5", "3,0": "-14336/5", "2,9": "-57344/45", "2,8": "-971264/45", "2,7": "-3150848/45", "2,6": "-4066304/45", "2,5": "-3579904/45", "2,4": "-1192448/9", "2,3": "-8670208/45", "2,2": "-6078464/45", "2,1": "-1691648/45", "2,0": "-14336/9", "1,9": "-14336/45", "1,8": "-39424/9", "1,7": "-630272/45", "1,6": "-306176/15", "1,5": "-1048576/45", "1,4": "-1532416/45", "1,3": "-119296/3", "1,2": "-1114112/45", "1,1": "-293888/45", "1,0": "-14336/45", "0,8": "7168/45", "0,7": "7168/9", "0,6": "7168/5", "0,5": "7168/9", "0,4": "-7168/9", "0,3": "-7168/5", "0,2": "-7168/9", "0,1": "-7168/45"}, "4": {"12,11": "-512/3", "12,10": "122368/3", "12,9": "-532480", "12,8": "-1187840/3", "12,7": "10166272/3", "12,6": "5857280", "12,5": "5079040/3", "12,4": "-7577600/3", "12,3": "-1966080", "12,2": "-393216", "11,12": "-32/3", "11,11": "28448", "11,10": "-1635584/3", "11,9": "-10836608/3", "11,8": "6065152", "11,7": "41001984", "11,6": "153960448/3", "11,5": "6303744", "11,4": "-29450240", "11,3": "-20537344", "11,2": "-4259840", "11,1": "-163840/3", "10,12": "7648/3", "10,11": "-531872/3", "10,10": "-9380608/3", "10,9": "-6949760/3", "10,8": "63543296", "10,7": "196334592", "10,6": "571408384/3", "10,5": "-16576512", "10,4": "-150380544", "10,3": "-97345536", "10,2": "-63569920/3", "10,1": "-1802240/3", "9,12": "-33280", "9,11": "-604288", "9,10": "-2536192", "9,9": "32969600", "9,8": "695302144/3", "9,7": "1530836992/3", "9,6": "394452992", "9,5": "-147910656", "9,4": "-443973632", "9,3": "-276168704", "9,2": "-192348160/3", "9,1": "-9011200/3", "8,12": "-74240/3", "8,11": "667264", "8,10": "10408192", "8,9": "106706560", "8,8": "448700928", "8,7": "824453120", "8,6": "1582530560/3", "8,5": "-383488000", "8,4": "-835960832", "8,3": "-520421376", "8,2": "-131727360", "8,1": "-9011200", "7,12": "635392/3", "7,11": "3467776", "7,10": "22466048", "7,9": "143194624", "7,8": "528233472", "7,7": "933655552", "7,6": "1755176960/3", "7,5": "-470077440", "7,4": "-1032208384", "7,3": "-682573824", "7,2": "-194117632", "7,1": "-18022400", "6,12": "366080", "6,11": "7634432/3", "6,10": "25934336/3", "6,9": "89401856", "6,8": "1298521088/3", "6,7": "2699881472/3", "6,6": "758644736", "6,5": "-148320256", "6,4": "-804536320", "6,3": "-633421824", "6,2": "-211025920", "6,1": "-25231360", "5,12": "317440/3", "5,11": "-2621440", "5,10": "-18182144", "5,9": "52342784/3", "5,8": "326387712", "5,7": "884211712", "5,6": "3097452544/3", "5,5": "394375168", "5,4": "-314343424", "5,3": "-412778496", "5,2": "-171048960", "5,1": "-25231360", "4,12": "-473600/3", "4,11": "-5371904", "4,10": "-25809920", "4,9": "1181696/3", "4,8": "274391552", "4,7": "805986304", "4,6": "3218661376/3", "4,5": "674648064", "4,4": "57253888", "4,3": "-181960704", "4,2": "-102891520", "4,1": "-18022400", "3,12": "-122880", "3,11": "-11264000/3", "3,10": "-45916160/3", "3,9": "10313728", "3,8": "595361792/3", "3,7": "1648148480/3", "3,6": "746168320", "3,5": "1600430080/3", "3,4": "440786944/3", "3,3": "-49176576", "3,2": "-44892160", "3,1": "-9011200", "2,12": "-24576", "2,11": "-1474560", "2,10": "-16384000/3", "2,9": "8953856", "2,8": "93454336", "2,7": "243458048", "2,6": "327516160", "2,5": "243261440", "2,4": "83419136", "2,3": "-5791744", "2,2": "-13500416", "2,1": "-9011200/3", "1,11": "-1146880/3", "1,10": "-4259840/3", "1,9": "2457600", "1,8": "24248320", "1,7": "61931520", "1,6": "82575360", "1,5": "61931520", "1,4": "22937600", "1,3": "491520", "1,2": "-7536640/3", "1,1": "-1802240/3", "0,11": "-163840/3", "0,10": "-655360/3", "0,9": "163840", "0,8": "2621440", "0,7": "6881280", "0,6": "9175040", "0,5": "6881280", "0,4": "2621440", "0,3": "163840", "0,2": "-655360/3", "0,1": "-163840/3"}, "5": {"15,14": "226304/945", "15,13": "-261895168/945", "15,12": "11958849536/945", "15,11": "-68346570752/945", "15,10": "-37129117696/189", "15,9": "43720204288/135", "15,8": "386222882816/315", "15,7": "288518463488/315", "15,6": "-351745998848/945", "15,5": "-158229200896/189", "15,4": "-374230482944/945", "15,3": "-46595571712/945", "15,2": "1040187392/135", "15,1": "1040187392/945", "14,15": "7072/945", "14,14": "-155237312/945", "14,13": "13308291712/945", "14,12": "-10904237056/189", "14,11": "-918744867328/945", "14,10": "-507259918336/945", "14,9": "6591599306752/945", "14,8": "4692380778496/315", "14,7": "488297848832/63", "14,6": "-7039107530752/945", "14,5": "-10622474027008/945", "14,4": "-4782217166848/945", "14,3": "-622580334592/945", "14,2": "17209229312/189", "14,1": "14318829568/945", "14,0": "-32505856/945", "13,15": "-8184224/945", "13,14": "3974135488/945", "13,13": "-11216671616/945", "13,12": "-43957391872/45", "13,11": "-651917788160/189", "13,10": "7486038990848/945", "13,9": "47830522529792/945", "13,8": "8082114863104/105", "13,7": "2360955486208/105", "13,6": "-10916047781888/189", "13,5": "-1861401706496/27", "13,4": "-28322513747968/945", "13,3": "-1293806993408/315", "13,2": "469766766592/945", "13,1": "19032178688/189", "13,0": "32505856/945", "12,15": "373714048/945", "12,14": "-8517321664/945", "12,13": "-1844904064/5", "12,12": "-2815294492672/945", "12,11": "24678910976/315", "12,10": "55675386211328/945", "12,9": "60092090083328/315", "12,8": "23371742777344/105", "12,7": "295223984128/105", "12,6": "-33650641731584/135", "12,5": "-241960573435904/945", "12,4": "-34373568561152/315", "12,3": "-15017823698944/945", "12,2": "517566889984/315", "12,1": "395905073152/945", "12,0": "65011712/35", "11,15": "-2135830336/945", "11,14": "-70782143296/945", "11,13": "-670510273408/945", "11,12": "-416959517696/315", "11,11": "3860280676352/135", "11,10": "34717958339584/189", "11,9": "410468653182976/945", "11,8": "41517057421312/105", "11,7": "-49631146778624/315", "11,6": "-650308337598464/945", "11,5": "-607853133529088/945", "11,4": "-36901188534272/135", "11,3": "-13501669965824/315", "11,2": "3382036922368/945", "11,1": "161326563328/135", "11,0": "1235222528/135", "10,15": "-1160284928/189", "10,14": "-249124096/945", "10,13": "127917096448/189", "10,12": "8287951543552/945", "10,11": "72822999002624/945", "10,10": "8713105174528/27", "10,9": "120796367140864/189", "10,8": "20144227438592/45", "10,7": "-154626412183552/315", "10,6": "-1226449344413696/945", "10,5": "-218482090639360/189", "10,4": "-472331644829696/945", "10,3": "-11584729120768/135", "10,2": "968644886528/189", "10,1": "2301885939712/945", "10,0": "4063232000/189", "9,15": "1366256384/135", "9,14": "411630067712/945", "9,13": "3082621431808/945", "9,12": "2887471469824/189", "9,11": "82402756041728/945", "9,10": "316826256314368/945", "9,9": "66672091664384/105", "9,8": "15843170177024/45", "9,7": "-6923321122816/9", "9,6": "-542127138291712/315", "9,5": "-1448183892672512/945", "9,4": "-653171031801856/945", "9,3": "-41679003189248/315", "9,2": "788558249984/189", "9,1": "489066856448/135", "9,0": "942669824/35", "8,15": "12069465088/315", "8,14": "33540113152/45", "8,13": "739402245632/315", "8,12": "-338853752576/315", "8,11": "1168055689216/63", "8,10": "59163667567616/315", "8,9": "147767127365632/315", "8,8": "95518990340096/315", "8,7": "-209684086489088/315", "8,6": "-101220064477184/63", "8,5": "-159892534132736/105", "8,4": "-77559890182144/105", "8,3": "-50435481665536/315", "8,2": "9665773568/315", "8,1": "250116308992/63", "8,0": "4030726144/315", "7,15": "9016201984/315", "7,14": "107662728448/315", "7,13": "-139553968384/45", "7,12": "-9696103060736/315", "7,11": "-7467153129472/105", "7,10": "246667738112/9", "7,9": "5115268501504/15", "7,8": "44800584896512/105", "7,7": "-6796176392192/35", "7,6": "-107016981364736/105", "7,5": "-119751530971136/105", "7,4": "-64758126215168/105", "7,3": "-48033761591296/315", "7,2": "-1506488614912/315", "7,1": "144781082624/45", "7,0": "-4030726144/315", "6,15": "-10992062464/945", "6,14": "-249632989184/945", "6,13": "-6534539436032/945", "6,12": "-5797996261376/135", "6,11": "-93003233357824/945", "6,10": "-21666216902656/945", "6,9": "286894800928768/945", "6,8": "174745927897088/315", "6,7": "11204219101184/45", "6,6": "-363259557036032/945", "6,5": "-17299682197504/27", "6,4": "-379771797045248/945", "6,3": "-106651498184704/945", "6,2": "-6359054024704/945", "6,1": "1825837678592/945", "6,0": "-942669824/35", "5,15": "-4944662528/189", "5,14": "-328633587712/945", "5,13": "-744891492352/135", "5,12": "-28895749955584/945", "5,11": "-12274894544896/189", "5,10": "-218216937472/189", "5,9": "237715360360448/945", "5,8": "30742937055232/63", "5,7": "38516884627456/105", "5,6": "-3906436612096/135", "5,5": "-50033827119104/189", "5,4": "-37963737006080/189", "5,3": "-59634215550976/945", "5,2": "-4874181804032/945", "5,1": "819813941248/945", "5,0": "-4063232000/189", "4,15": "-11694702592/945", "4,14": "-106751623168/945", "4,13": "-2155808653312/945", "4,12": "-821508620288/63", "4,11": "-3451413364736/135", "4,10": "2527467094016/189", "4,9": "139451677671424/945", "4,8": "29292638715904/105", "4,7": "5037195886592/21", "4,6": "52052860092416/945", "4,5": "-72369295949824/945", "4,4": "-9988394450944/135", "4,3": "-2672266313728/105", "4,2": "-461252067328/189", "4,1": "40356020224/135", "4,0": "-1235222528/135", "3,15": "-1456111616/945", "3,14": "9265610752/945", "3,13": "-17646108672/35", "3,12": "-3322562265088/945", "3,11": "-408826855424/63", "3,10": "1121205993472/135", "3,9": "5776592551936/105", "3,8": "3544321703936/35", "3,7": "3212269862912/35", "3,6": "6145680982016/189", "3,5": "-13012867579904/945", "3,4": "-5875159269376/315", "3,3": "-927920422912/135", "3,2": "-72680210432/105", "3,1": "15375269888/189", "3,0": "-65011712/35", "2,15": "32505856/135", "2,14": "10796007424/945", "2,13": "-57072287744/945", "2,12": "-192567443456/315", "2,11": "-1042524274688/945", "2,10": "2003881689088/945", "2,9": "11247326855168/945", "2,8": "972924649472/45", "2,7": "6343286325248/315", "2,6": "8022745022464/945", "2,5": "-205574766592/189", "2,4": "-2659938861056/945", "2,3": "-343521230848/315", "2,2": "-96200818688/945", "2,1": "2226651136/135", "2,0": "-32505856/945", "1,15": "32505856/945", "1,14": "1373372416/945", "1,13": "-4303880192/945", "1,12": "-52562624512/945", "1,11": "-87731339264/945", "1,10": "229058019328/945", "1,9": "1136967811072/945", "1,8": "671257198592/315", "1,7": "625911529472/315", "1,6": "850631852032/945", "1,5": "501219328/945", "1,4": "-185005113344/945", "1,3": "-72309932032/945", "1,2": "-4669571072/945", "1,1": "1739063296/945", "1,0": "32505856/945", "0,14": "-16252928/945", "0,13": "16252928/945", "0,12": "32505856/35", "0,11": "617611264/135", "0,10": "2031616000/189", "0,9": "471334912/35", "0,8": "2015363072/315", "0,7": "-2015363072/315", "0,6": "-471334912/35", "0,5": "-2031616000/189", "0,4": "-617611264/135", "0,3": "-32505856/35", "0,2": "-16252928/945", "0,1": "16252928/945"}}

==> anc/code/spot_pts.txt <==
7/3,-1/2,5/2,3,1/4,2/3 p0
3/2,1/3,4,2,-1/5,3/7 p1
5,-2/3,1/2,5,2,-1 p2
1/4,1/6,3,2,0,1/2 p3
9/2,5/4,7/3,4,3/2,-5/3 p4
2,1,2,2,1/2,1 p5


==> anc/code/sym4.py <==
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(3800*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")')
pari('Pw = vector(20); Pw[1] = W; for(k=2,20, Pw[k] = W*(1+W)*deriv(Pw[k-1],W))')
pari('FL4 = formalells(4)')
pari('''PsiSym(L) = { my(Lx(k) = Pw[k+1], Ly(k) = subst(Pw[k+1],W,V),
     Ht = [aa + W, mm*bb; mm*bb, mm*dd + mm*V], adj = [Ht[2,2], -Ht[1,2]; -Ht[2,1], Ht[1,1]], det = Ht[1,1]*Ht[2,2]-Ht[1,2]^2, e, E, v, Nl);
  e = subst(L,'m,mm); for(k=0,14, e = subst(e, eval(Str("p",k)), Lx(k)); e = subst(e, eval(Str("q",k)), Ly(k)));
  e = subst(subst(subst(e,g11,lam*adj[1,1]),g12,lam*adj[1,2]),g22,lam*adj[2,2]);
  v = lam*adj*[B1 + Lx(0)/2, B2 + mm*Ly(0)/2]~; E = subst(subst(e,v1,v[1]),v2,v[2]); Nl = poldegree(E,lam);
  sum(k=0, Nl, polcoef(E,k,lam)*det^(Nl-k)) }''')
t0=time.time(); pari('P4 = PsiSym(FL4[4])'); print(f"Psi4 fully symbolic in {time.time()-t0:.0f}s; bidegree", pari('[poldegree(P4,W), poldegree(P4,V)]'), flush=True)
pari('''rk1L(L) = my(e = L); for(k=0,14, e = subst(e, eval(Str("q",k)), 0); e = subst(e, eval(Str("p",k)), Pw[k+1]));
   e = subst(subst(subst(e, v2, 0), g12, 0), g22, 0); e = subst(e, g11, 1/(AA+W)); e = subst(e, v1, (be + W/2)/(AA+W)); subst(e,'m,1)''')
t0=time.time(); pari('N4 = rk1L(FL4[4])*(AA+W)^12'); print(f"N4 {time.time()-t0:.0f}s", flush=True)
print("top edge   [Y^12]Psi4 == m^12 N4(a,B;X)  :", pari('polcoef(P4,12,V) == mm^12*substvec(N4,[AA,be],[aa,B1])'))
print("right edge [X^12]Psi4 == m^16 N4(d,C/m;Y):", pari('polcoef(P4,12,W) == mm^16*subst(substvec(N4,[AA,be],[dd,B2/mm]),W,V)'))
print("bottom     Psi4(X,0) == (md)^12 N4(D/d, B-bC/d; X):", pari('subst(P4,V,0) == (mm*dd)^12*substvec(N4,[AA,be],[(aa*dd-mm*bb^2)/dd, B1-bb*B2/dd])'))
print("left       Psi4(0,Y) == (am)^12 m^4 N4(D/a, (C-mbB/a)/m; Y):", pari('subst(P4,W,0) == (aa*mm)^12*mm^4*subst(substvec(N4,[AA,be],[(aa*dd-mm*bb^2)/aa, (B2-mm*bb*B1/aa)/mm]),W,V)'))


==> anc/code/t5.py <==
import cypari2
pari=cypari2.Pari(); pari.allocatemem(3500*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3)')
exec(open('coprime.py').read().split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('P2s = PsiGenJ(2, aa, bb, dd, mm); P3s = PsiGenJ(3, aa, bb, dd, mm)')
pari('K;')
pari('''kline(p2, p3) = { my(g = 0); forstep(x1 = 2/7, 6, 7/11, g = gcd(g, polresultant(subst(p2,W,x1), subst(p3,W,x1), V)); if(poldegree(g,K)==0, break));
   my(h = 0); forstep(y1 = 3/7, 6, 5/11, h = gcd(h, polresultant(subst(p2,V,y1), subst(p3,V,y1), W)); if(poldegree(h,K)==0, break)); [g, h] }''')
for sgn in ('1','-1'):
    pari(f'w=[2, ({sgn})/K, 2, 3*K^2, 0, 0]; p2=substvec(P2s,[aa,bb,dd,mm,B1,B2],w); p3=substvec(P3s,[aa,bb,dd,mm,B1,B2],w); r = kline(p2,p3)')
    print(f"T5 b-sign {sgn}, (B,C)=(0,0): exceptional-k factors  Y-dir:", pari('factor(r[1])'), "  X-dir:", pari('factor(r[2])'))


==> anc/code/thin3.json <==
[[["H", "S1/2", "S2", ["-1", "1/phi"], ["phi", "phibar"], "-1", "phibar"], "Mat([2, -7])", "[bb, 11; 1048041*bb^3 - 60057855*bb^2 + 1152009000*bb - 7395032560, 1]"], [["H", "S1/2", "S2", ["-1", "1/phi"], ["phi", "phibar"], "-phi", "-1"], "Mat([2, -8])", "[bb, 11; 907380*bb^3 + 252720*bb^2 + 103572*bb - 51691, 1]"], [["H", "S1/2", "S2", ["-phi", "1/phi"], ["-1", "phibar"], "-1", "phi"], "Mat([2, -8])", "[bb, 11; 236961*bb^3 - 12319830*bb^2 + 215134245*bb - 1255113095, 1]"], [["H", "S1/2", "S2", ["-phi", "1/phi"], ["-1", "phibar"], "1/phi", "-1"], "Mat([2, -8])", "[bb, 11; 782925*bb^3 - 36810*bb^2 - 8730*bb - 16369, 1]"], [["H", "S1/2", "S2", ["-phi", "1/phi"], ["phi", "phibar"], "-1", "-1"], "[dd - 1, 6; dd, 3; bb, 11]", "[bb, 7; 3*bb - 4, 12]"], [["H", "S1/2", "S2", ["-phi", "1/phi"], ["-1", "phi"], "-1", "phibar"], "Mat([2, -8])", "[bb, 11; 236961*bb^3 - 12319830*bb^2 + 215134245*bb - 1255113095, 1]"], [["H", "S1/2", "S2", ["-phi", "1/phi"], ["-1", "phi"], "-phi", "-1"], "Mat([2, -8])", "[bb, 11; 782925*bb^3 - 36810*bb^2 - 8730*bb - 16369, 1]"], [["H", "S1/2", "S2", ["-1", "-phi"], ["phi", "phibar"], "-1", "phi"], "Mat([2, -7])", "[bb, 11; 1048041*bb^3 - 60057855*bb^2 + 1152009000*bb - 7395032560, 1]"], [["H", "S1/2", "S2", ["-1", "-phi"], ["phi", "phibar"], "1/phi", "-1"], "Mat([2, -8])", "[bb, 11; 907380*bb^3 + 252720*bb^2 + 103572*bb - 51691, 1]"], [["H", "S1/2", "S1", ["-phi", "1/phi"], ["-1", "-1"], "-1", "1"], "Mat([2, -5])", "[bb, 8; bb + 1, 1]"], [["H", "S1/2", "S1", ["-phi", "1/phi"], ["-1", "-1"], "1", "-1"], "Mat([2, -5])", "[bb, 8; 9*bb^2 + 14*bb + 9, 1]"], [["H", "S1/2", "S1E", ["-phi", "1/phi"], ["-1", "1"], "-1", "-1"], "[dd - 1, 4; dd, 2; bb, 8]", "[bb - 5, 4; bb - 2, 6; bb, 5; bb + 10, 4; bb^2 + 5, 1]"], [["H", "S1/2", "S1E", ["-phi", "1/phi"], ["-1", "-1"], "-1", "1"], "Mat([2, -5])", "[bb, 8; bb + 1, 1]"], [["H", "S1/2", "S1E", ["-phi", "1/phi"], ["-1", "-1"], "1", "-1"], "Mat([2, -5])", "[bb, 8; 9*bb^2 + 14*bb + 9, 1]"], [["H", "S1", "S2", ["-1", "-1"], ["phi", "phibar"], "-1", "1"], "matrix(0,2)", "[bb, 11; 211*bb^3 - 4875*bb^2 + 37545*bb - 96385, 1]"], [["H", "S1", "S2", ["-1", "-1"], ["phi", "phibar"], "1", "-1"], "matrix(0,2)", "[bb, 11; bb^3 - 15*bb + 10, 1]"], [["H", "S1E", "S2", ["-1", "1"], ["phi", "phibar"], "-1", "-1"], "[dd - 1, 6; dd, 3; bb, 11]", "[bb - 5, 9; bb - 1, 12; bb, 7; bb + 20, 6; bb^2 + 4*bb + 9, 3]"], [["H", "S1E", "S2", ["-1", "-1"], ["phi", "phibar"], "-1", "1"], "matrix(0,2)", "[bb, 11; 211*bb^3 - 4875*bb^2 + 37545*bb - 96385, 1]"], [["H", "S1E", "S2", ["-1", "-1"], ["phi", "phibar"], "1", "-1"], "matrix(0,2)", "[bb, 11; bb^3 - 15*bb + 10, 1]"], [["V", "S1/2", "S2", ["-1", "1/phi"], ["phi", "phibar"], "-1", "phibar"], "Mat([2, -8])", "Mat([bb, 1])"], [["V", "S1/2", "S2", ["-1", "1/phi"], ["phi", "phibar"], "-phi", "-1"], "Mat([2, -9])", "Mat([bb, 1])"], [["V", "S1/2", "S2", ["-phi", "1/phi"], ["-1", "phibar"], "-1", "phi"], "Mat([2, -9])", "Mat([bb, 1])"], [["V", "S1/2", "S2", ["-phi", "1/phi"], ["-1", "phibar"], "1/phi", "-1"], "Mat([2, -9])", "Mat([bb, 1])"], [["V", "S1/2", "S2", ["-phi", "1/phi"], ["phi", "phibar"], "-1", "-1"], "Mat([bb, 1])", "[bb, 18; 28083375*bb^3 - 25141050*bb^2 + 8433945*bb - 818221, 1; 8460787849749559617094695568084716796875*bb^27 - 110720115383847789456582069396972656250000*bb^26 + 674923851331110486348773002624511718750000*bb^25 - 2522150267951618585300278079509735107421875*bb^24 + 6346019130362794879580702679634094238281250*bb^23 - 10922369531398450919159334523200988769531250*bb^22 + 11758712030106177801586351057556152343750000*bb^21 - 3540066443071606898889155416536712646484375*bb^20 - 13478931795018073664609814224729003906250000*bb^19 + 29703282034096260521317678086605621337890625*bb^18 - 32079138788834557390024593887030767822265625*bb^17 + 16241136099557965380333008230403638916015625*bb^16 + 7947567512706788250749058971541950683593750*bb^15 - 24580908133158295118705485875061385742187500*bb^14 + 25268771708837942619444162408062666894531250*bb^13 - 14215080565556123062527500338530436376953125*bb^12 + 1657040449292942339570412838654756241015625*bb^11 + 5393233264967921848277675691728289698203125*bb^10 - 6388086475064798684521931225724858866390625*bb^9 + 4374654436307623716216147468353081247618750*bb^8 - 2151128778777576749303090795202193054372500*bb^7 + 800287832978410695979856786742645639072000*bb^6 - 227350567840141835892664141204150552728000*bb^5 + 48679161625087306324156173606330348223200*bb^4 - 7598041934722657216158125563111362744000*bb^3 + 812406945992385464899945268110216640640*bb^2 - 52795667882512422461366381948044239360*bb + 1556057109412299396120098822709659136, 1]"], [["V", "S1/2", "S2", ["-phi", "1/phi"], ["-1", "phi"], "-1", "phibar"], "Mat([2, -9])", "Mat([bb, 1])"], [["V", "S1/2", "S2", ["-phi", "1/phi"], ["-1", "phi"], "-phi", "-1"], "Mat([2, -9])", "Mat([bb, 1])"], [["V", "S1/2", "S2", ["-1", "-phi"], ["phi", "phibar"], "-1", "phi"], "Mat([2, -8])", "Mat([bb, 1])"], [["V", "S1/2", "S2", ["-1", "-phi"], ["phi", "phibar"], "1/phi", "-1"], "Mat([2, -9])", "Mat([bb, 1])"], [["V", "S1/2", "S1", ["-phi", "1/phi"], ["-1", "-1"], "-1", "1"], "Mat([bb, -6])", "[bb, 55; bb + 1, 1]"], [["V", "S1/2", "S1", ["-phi", "1/phi"], ["-1", "-1"], "1", "-1"], "Mat([bb, -6])", "[bb, 54; 57*bb^2 + 86*bb + 33, 1]"], [["V", "S1/2", "S1E", ["-phi", "1/phi"], ["-1", "1"], "-1", "-1"], "[bb, -6; aa, 3; aa + 1, 4]", "[bb, 12; bb + 1, 6; 5*bb - 1, 4; 5*bb + 1, 4; 9*bb^2 - 4*bb + 1, 1]"], [["V", "S1/2", "S1E", ["-phi", "1/phi"], ["-1", "-1"], "-1", "1"], "Mat([bb, -6])", "[bb, 55; bb + 1, 1]"], [["V", "S1/2", "S1E", ["-phi", "1/phi"], ["-1", "-1"], "1", "-1"], "Mat([bb, -6])", "[bb, 54; 57*bb^2 + 86*bb + 33, 1]"], [["V", "S1", "S2", ["-1", "-1"], ["phi", "phibar"], "-1", "1"], "matrix(0,2)", "Mat([bb, 1])"], [["V", "S1", "S2", ["-1", "-1"], ["phi", "phibar"], "1", "-1"], "matrix(0,2)", "Mat([bb, 1])"], [["V", "S1E", "S2", ["-1", "1"], ["phi", "phibar"], "-1", "-1"], "Mat([bb, 1])", "[bb, 18; 5*bb - 2, 9; 5*bb + 1, 9; 10*bb - 1, 6; 5*bb^2 + 1, 3]"], [["V", "S1E", "S2", ["-1", "-1"], ["phi", "phibar"], "-1", "1"], "matrix(0,2)", "Mat([bb, 1])"], [["V", "S1E", "S2", ["-1", "-1"], ["phi", "phibar"], "1", "-1"], "matrix(0,2)", "Mat([bb, 1])"]]

==> anc/code/thin3.py <==
import cypari2, itertools, time
from fractions import Fraction as F
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('kk; aa; bb; dd; mm; s5; W; V;')
pari('Qh = kk^3*dd*(dd-1) + kk^2*mm*bb*(2*dd-1+bb) + kk*mm*bb*(2*aa-1+mm*bb) + mm*aa*(aa-1)')
pari('''conicGen(G, av, dv, mv) = { my(X = -av - kk*bb, Y = -dv - mv*bb/kk, q, e, r, out = List(), Q = substvec(Qh,[aa,dd,mm],[av,dv,mv]));
   q = numerator(subst(subst(G, W, X), V, Y)*kk^poldegree(G,V)); q = substpol(q, s5^2, 5);
   while(q != 0 && subst(q,kk,0) == 0, q = q/kk);
   e = poldegree(q, kk); if(e < 1, return([]));
   r = (Q^e * polcoef(q,e,kk)^(3*e+1)) % q; r = substpol(r, s5^2, 5);
   for(i=0, e-1, my(c = substpol(polcoef(r,i,kk), s5^2, 5)); for(t=0,1, my(ct = numerator(polcoef(c,t,s5))); if(ct != 0, listput(out, ct))));
   Vec(out) }''')
pari('''zeros2(cs, u, v) = { my(P = select(p->p!=0, cs), g = 0, R = 0);
   if(#P==0, return([0,"none-left"])); for(i=1,#P, g = gcd(g, P[i]));
   my(Q = apply(p->p/g, P)); if(#Q<2, return([g, "one"]));
   for(i=2,#Q, R = gcd(R, polresultant(Q[1], Q[i], v))); [g, R] }''')
S = {'-1':'-1','phi':'(1+s5)/2','phibar':'(1-s5)/2','1/phi':'(s5-1)/2','-phi':'-(1+s5)/2','1':'1'}
num = {'-1':-1.0,'phi':1.618034,'phibar':-0.618034,'1/phi':0.618034,'-phi':-1.618034,'1':1.0}
Dm = {'S1/2':['-1','1/phi','-phi'],'S2':['-1','phi','phibar'],'S1':['-1']*4,'S1E':['-1']*6+['1']}
Aval = {'S1/2':'1/2','S2':'2','S1':'1','S1E':'1'}
rtype = {'phi':'S2','phibar':'S2','1/phi':'S1/2','-phi':'S1/2','1':'S1E','-1':None}
pairs=[(tb,tt) for tb in Dm for tt in Dm if F(Aval[tb]) < F(Aval[tt])]
def subms(l,k): return set(tuple(sorted(c)) for c in itertools.combinations(l,k))
def poly(roots,var): return '*'.join(f'({var}-({S[r]}))' for r in roots)
def ev(roots,x):
    p=1.0
    for r in roots: p*=(x-num[r])
    return p
t0=time.time(); out=[]; n=0
for orient in ('H','V'):
  for (tb,tt) in pairs:
    for w in (2,3):
      for G0 in subms(Dm[tb],w):
        for G1 in subms(Dm[tt],w):
          if set(G0)&set(G1): continue
          for s in S:
            so = num[s]*ev(G0,0)/ev(G1,0); o=[k for k in S if abs(num[k]-so)<1e-6]
            if not o: continue
            o=o[0]
            if not any(num[s]*ev(G0,x)/ev(G1,x)>0 for x in [0.013*k for k in range(1,800)] if abs(ev(G1,x))>1e-9): continue
            if orient=='H': Ab,At=F(Aval[tb]),F(Aval[tt]); Al=F(Aval[rtype[o]]) if rtype[o] else None; Ar=F(Aval[rtype[s]]) if rtype[s] else None
            else: Al,Ar=F(Aval[tb]),F(Aval[tt]); Ab=F(Aval[rtype[o]]) if rtype[o] else None; At=F(Aval[rtype[s]]) if rtype[s] else None
            if Al is not None and Ar is not None and not Al<Ar: continue
            if Ab is not None and At is not None and not Ab<At: continue
            if None not in (Ab,At,Al,Ar) and Ab*Ar!=At*Al: continue
            n+=1
            v1,v2=('W','V') if orient=='H' else ('V','W')
            Gam=f'{v2}*({poly(G1,v1)}) - ({S[s]})*({poly(G0,v1)})'
            if orient=='H':
                av, dv, mv = f'{At}', 'dd', f'({At}-({Ab}))*dd/bb^2'; free=('bb','dd')
                cons=[]; 
                if Al is not None: cons.append(f'dd - ({Al})*({At})/({Ab})')
                if Ar is not None: cons.append(f'dd - ({Ar})')
            else:
                av, dv, mv = 'aa', f'{Ar}', f'({Ar}-({Al}))*aa/bb^2'; free=('bb','aa')
                cons=[]
                if Ab is not None: cons.append(f'aa - ({Ab})*({Ar})/({Al})')
                if At is not None: cons.append(f'aa - ({At})')
            eqs = pari(f'conicGen({Gam}, {av}, {dv}, {mv})')
            cs = pari(f'concat({eqs}, [' + ','.join(cons) + '])') if cons else eqs
            z = pari(f'zeros2({cs}, {free[0]}, {free[1]})')
            out.append(((orient,tb,tt,G0,G1,s,o), str(pari(f'factor({z[0]})')) if str(z[0]) not in ('0',) else '0', str(pari(f'if(type({z[1]})=="t_STR", {z[1]}, factor({z[1]}))')) if str(z[1]) not in ('0',) else '0'))
print(f"{n} thin configurations, conic-filtered in {time.time()-t0:.0f}s")
import collections
for k,v in collections.Counter((r[1][:60],r[2][:120]) for r in out).most_common(20): print(f"  {v:3d} x  common={k[0]}   eliminant={k[1]}")
import json; json.dump(out, open('thin3.json','w'))


==> anc/code/thin4.py <==
import cypari2, json, time
from fractions import Fraction as F
exec(open('thin3.py').read().split("t0=time.time(); out=[]; n=0")[0])     # reuse helpers & pari session
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3)')
exec(open('coprime.py').read().split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('P2s = PsiGenJ(2, aa, bb, dd, mm); P3s = PsiGenJ(3, aa, bb, dd, mm)')
pari('tS;')
allowed = {'S1/2':['0','1/2'],'S2':['0','1'],'S1E':['0','1/2','-1/2'],'S1':['tS']}
res = json.load(open('thin3.json'))
t0=time.time(); findings=[]; checked=0
def rationals(poly_str, var):
    out=[]
    for f in pari('factor')(pari(poly_str))[0]:
        if int(pari('poldegree')(f,pari(var)))==1: out.append(str(pari(f'-polcoef({f},0,{var})/polcoef({f},1,{var})')))
    return out
for (key, common, elim) in res:
    orient,tb,tt,G0,G1,s,o = key
    G0=tuple(G0); G1=tuple(G1)
    if orient=='H': Ab,At=F(Aval[tb]),F(Aval[tt]); Al=F(Aval[rtype[o]]) if rtype[o] else None; Ar=F(Aval[rtype[s]]) if rtype[s] else None
    else: Al,Ar=F(Aval[tb]),F(Aval[tt]); Ab=F(Aval[rtype[o]]) if rtype[o] else None; At=F(Aval[rtype[s]]) if rtype[s] else None
    v1,v2=('W','V') if orient=='H' else ('V','W')
    Gam=f'{v2}*({poly(G1,v1)}) - ({S[s]})*({poly(G0,v1)})'
    if orient=='H': av,dv,mv,other=f'{At}','dd',f'({At}-({Ab}))*dd/bb^2','dd'
    else:           av,dv,mv,other='aa',f'{Ar}',f'({Ar}-({Al}))*aa/bb^2','aa'
    eqs = pari(f'conicGen({Gam}, {av}, {dv}, {mv})')
    cons=[]
    if orient=='H':
        if Al is not None: cons.append(f'dd - ({Al})*({At})/({Ab})')
        if Ar is not None: cons.append(f'dd - ({Ar})')
    else:
        if Ab is not None: cons.append(f'aa - ({Ab})*({Ar})/({Al})')
        if At is not None: cons.append(f'aa - ({At})')
    cs = pari(f'concat({eqs}, [' + ','.join(cons) + '])') if cons else eqs
    # candidate points: rational b roots of eliminant, then 'other' from gcd of equations at that b ; plus d=1 family if flagged
    cand=[]
    if elim not in ('0','one','none-left'):
        R = pari(f'zeros2({cs}, bb, {other})')[1]
        if str(R) not in ('0',) and pari(f'type({R})')!='t_STR':
            for b0 in rationals(str(R),'bb'):
                if pari(f'{b0}==0'): continue
                gg = pari(f'my(g=0); for(i=1,#{cs}, g = gcd(g, subst({cs}[i], bb, {b0}))); g')
                if str(gg)=='0': cand.append((b0,'FREE')); continue
                for o0 in rationals(str(gg), other): cand.append((b0,o0))
    if 'dd - 1' in common and orient=='H': cand.append(('FREEB','1'))
    for (b0,o0) in cand:
        # build exact parameters
        for sh1 in allowed[tt]:
          for sh2 in allowed[tb]:
            if orient=='H':
                a0=str(At); d0=o0; bpar=b0
                if 'FREE' in (b0,o0): continue_family=True
                pars = {'a':a0,'d':d0,'b':bpar}
                B='tS' if sh1=='tS' else sh1; betab='tS' if sh2=='tS' else sh2
                m_expr=f'({At}-({Ab}))*({d0})/({bpar})^2' if bpar!='FREEB' else f'({At}-({Ab}))*({d0})/bb^2'
                bexpr = bpar if bpar!='FREEB' else 'bb'
                C_expr=f'(({B})-({betab}))*({d0})/({bexpr})'
                subs=f'[{a0},{bexpr},{d0},{m_expr},{B},{C_expr}]'
            else:
                d0=str(Ar); a0=o0; bpar=b0
                bexpr = bpar
                m_expr=f'({Ar}-({Al}))*({a0})/({bpar})^2'
                cq='tS' if sh1=='tS' else sh1; betal='tS' if sh2=='tS' else sh2
                C_expr=f'({cq})*({m_expr})'; B_expr=f'(({C_expr})-({m_expr})*({betal}))*({a0})/(({m_expr})*({bexpr}))'
                subs=f'[{a0},{bexpr},{d0},{m_expr},{B_expr},{C_expr}]'
            if 'FREE' in subs: continue
            # admissibility for isolated points
            if bpar!='FREEB':
                ok = pari(f'iferr(my(v={subs}); type(v[4])=="t_INT" && v[4]>=2 && v[1]>0 && v[3]>0 && v[1]*v[3]-v[4]*v[2]^2>0, E, 0)')
                if not ok: continue
            checked+=1
            if bpar=='FREEB' and not int(pari(f'iferr(my(v={subs}); 1, E, 0)')): continue
            pari(f'w={subs}; p2=substvec(P2s,[aa,bb,dd,mm,B1,B2],w); p3=substvec(P3s,[aa,bb,dd,mm,B1,B2],w)')
            if bpar=='FREEB' or 'tS' in subs:
                # symbolic parameter(s): b-line style test over sampled x
                var = 'bb' if bpar=='FREEB' else 'tS'
                g = pari(f'my(g=0); forstep(x1=2/7,6,7/11, g = gcd(g, polresultant(subst(p2,W,x1), subst(p3,W,x1), V)); if(poldegree(g,{var})==0, break)); g')
                findings.append((key, (b0,o0,sh1,sh2), 'symbolic', str(pari('factor')(g)) if str(g)!='0' else 'ZERO'))
            else:
                G = pari('gcd(p2,p3)')
                findings.append((key, (b0,o0,sh1,sh2), 'point', str(pari('factor')(G)) if int(pari(f'poldegree({G},W)+poldegree({G},V)'))>0 else 'coprime'))
print(f"checked {checked} admissible parameter points/families in {time.time()-t0:.0f}s")
for f in findings: print("  ", f[0][:3], f[1], f[2], "->", f[3][:150])


==> anc/code/top5.py <==
import cypari2, time, sympy as sp
pari=cypari2.Pari(); pari.allocatemem(3800*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")')
pari('tau = varhigher("tau")')
pari('Pw = vector(24); Pw[1] = W; for(k=2,24, Pw[k] = W*(1+W)*deriv(Pw[k-1],W))')
t0=time.time(); pari('FL5 = formalells(5)'); print(f"formal ell_5 {time.time()-t0:.1f}s", flush=True)
# naive Y-degree excess over the true value 15, monomial by monomial
syms = {f'p{k}':sp.Symbol(f'p{k}') for k in range(19)}; syms.update({f'q{k}':sp.Symbol(f'q{k}') for k in range(19)})
for n in ['g11','g12','g22','v1','v2','m']: syms[n]=sp.Symbol(n)
L5 = sp.Poly(sp.sympify(str(pari('FL5[5]')).replace('^','**'), locals=syms), *[syms[k] for k in sorted(syms)])
gens=[str(g) for g in L5.gens]; exc=0; nterms=0
for mon,c in L5.terms():
    e=dict(zip(gens,mon)); nterms+=1
    L=e['g11']+e['g12']+e['g22']+e['v1']+e['v2']
    naive = sum((k+1)*e[f'q{k}'] for k in range(19)) - e['g22'] - e['g12'] + (15-L)
    exc=max(exc, naive-15)
print(f"formal ell_5: {nterms} monomials; naive Y-degree excess = {exc}  -> series precision needed > {exc}", flush=True)


==> anc/code/top5b.py <==
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(3800*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")')
pari('tau = varhigher("tau")')
pari('Pw = vector(24); Pw[1] = W; for(k=2,24, Pw[k] = W*(1+W)*deriv(Pw[k-1],W))')
pari('FL5 = formalells(5)'); pari('B6(z) = subst(bernpol(6),x,z)')
pari('''TopEdge(L, P) = { my(e = subst(L,'m,mm), Ht, adj, det, gam, v, E, S);
   for(k=0,18, e = subst(e, eval(Str("p",k)), Pw[k+1]); e = subst(e, eval(Str("q",k)), subst(Pw[k+1], W, 1/tau) + O(tau^P)));
   Ht = [aa + W, mm*bb; mm*bb, mm*dd + mm/tau + O(tau^P)]; adj = [Ht[2,2], -Ht[1,2]; -Ht[2,1], Ht[1,1]]; det = Ht[1,1]*Ht[2,2] - Ht[1,2]^2;
   e = subst(subst(subst(e, g11, lam*adj[1,1]), g12, lam*adj[1,2]), g22, lam*adj[2,2]);
   gam = [B1 + W/2, B2 + mm/(2*tau) + O(tau^P)]~; v = lam*adj*gam;
   E = subst(subst(e, v1, v[1]), v2, v[2]);
   S = sum(k=0, 15, polcoef(E,k,lam)*det^(15-k)); S }''')
pari('''RightEdge(L, P) = { my(e = subst(L,'m,mm), Ht, adj, det, gam, v, E, S);
   for(k=0,18, e = subst(e, eval(Str("p",k)), subst(Pw[k+1], W, 1/tau) + O(tau^P)); e = subst(e, eval(Str("q",k)), subst(Pw[k+1], W, V)));
   Ht = [aa + 1/tau + O(tau^P), mm*bb; mm*bb, mm*dd + mm*V]; adj = [Ht[2,2], -Ht[1,2]; -Ht[2,1], Ht[1,1]]; det = Ht[1,1]*Ht[2,2] - Ht[1,2]^2;
   e = subst(subst(subst(e, g11, lam*adj[1,1]), g12, lam*adj[1,2]), g22, lam*adj[2,2]);
   gam = [B1 + 1/(2*tau) + O(tau^P), B2 + mm*V/2]~; v = lam*adj*gam;
   E = subst(subst(e, v1, v[1]), v2, v[2]);
   S = sum(k=0, 15, polcoef(E,k,lam)*det^(15-k)); S }''')
t0=time.time(); pari('S = TopEdge(FL5[5], 40)'); print(f"top-edge series in {time.time()-t0:.0f}s; valuation {pari('valuation(S,tau)')}, precision O(tau^{pari('serprec(S,tau)')})", flush=True)
print("coefficients tau^-20..tau^-16 (must vanish):", [str(pari(f'polcoef(S,{k},tau)'))[:20] for k in range(-20,-15)], flush=True)
pari('T = polcoef(S,-15,tau)')
print("[Y^15]Psi5: degree in X =", pari('poldegree(T,W)'), "; depends on b,d,C?", pari('[poldegree(T,bb), poldegree(T,dd), poldegree(T,B2)]'), flush=True)
print("top far corner  [X^14 Y^15] == m^15 B6(B+a/2)/720 :", pari('polcoef(T,14,W) == mm^15*B6(B1+aa/2)/720'))
print("top near corner [X^1 Y^15]  == -m^15 a^15 B6((B+1/2)/a)/720 :", pari('polcoef(T,1,W) == -mm^15*aa^15*B6((B1+1/2)/aa)/720'), flush=True)
t0=time.time(); pari('R = RightEdge(FL5[5], 40)'); print(f"right-edge series in {time.time()-t0:.0f}s; valuation {pari('valuation(R,tau)')}", flush=True)
print("coefficients tau^-20..tau^-16 (must vanish):", [str(pari(f'polcoef(R,{k},tau)'))[:20] for k in range(-20,-15)], flush=True)
pari('U = polcoef(R,-15,tau)')
print("[X^15]Psi5: degree in Y =", pari('poldegree(U,V)'), "; depends on a,b,B?", pari('[poldegree(U,aa), poldegree(U,bb), poldegree(U,B1)]'), flush=True)
print("right far corner  [X^15 Y^14] == m^20 B6(C/m+d/2)/720 :", pari('polcoef(U,14,V) == mm^20*B6(B2/mm+dd/2)/720'))
print("right near corner [X^15 Y^1]  == -m^20 d^15 B6((C/m+1/2)/d)/720 :", pari('polcoef(U,1,V) == -mm^20*dd^15*B6((B2/mm+1/2)/dd)/720'), flush=True)


==> anc/code/verify_all.sh <==
#!/usr/bin/env bash
# One-command check of the computations added in Sections 1, 6, 8 and 11.  Run from code/:   bash verify_all.sh [quick|full]
#   quick (~30 s):         reciprocity certificate of Section 8 for j <= 2, and the identities of Section 11
#   full  (~8 min, 2 GB):  additionally the reciprocity certificate for all j <= 4, the rational-m thin points P1..P4
#                          (certificate) and the rational-m diagnostics
# Each step passes or fails by the exit status of its own checker; the script exits nonzero if any step fails.
set -uo pipefail
MODE=${1:-quick}
if [ "$MODE" = full ]; then J=4; else J=2; fi
mkdir -p logs; LOG="logs/verify_all_$MODE.log"; : > "$LOG"
FAILED=0
step() {
  local label="$1"; shift
  echo "== $label" | tee -a "$LOG"
  if "$@" >> "$LOG" 2>&1; then echo "   PASS" | tee -a "$LOG"
  else local st=$?; echo "   FAIL (exit status $st)" | tee -a "$LOG"; FAILED=1; fi
}
step "Section 8: reciprocity certificate, symbolic, j <= $J"    bash -c "cd pole && python3 run_recip.py $J"
step "Section 11: identities on the two exceptional families"  bash -c 'cd pole && python3 families_check.py'
if [ "$MODE" = full ]; then
  step "Lemma 1.1 and Section 6, rational m: thin points P1..P4" bash -c 'cd pole && python3 thin_rational.py'
  step "Rational m diagnostics (not certificates)"              bash -c 'cd pole && python3 spot_rational_m.py'
fi
echo "log: $LOG"
if [ "$FAILED" -ne 0 ]; then echo "SOME CHECK FAILED"; exit 1; fi
echo "ALL CHECKS PASSED"


==> anc/code/verify_formal.gp <==
subF(e, m, X, Y, G, v) =
{ e = subst(e,'m,m);
  for(k=0,8, e = subst(e, eval(Str("p",k)), Lin(-k,X)); e = subst(e, eval(Str("q",k)), Lin(-k,Y)));
  e = subst(subst(subst(e,g11,G[1,1]),g12,G[1,2]),g22,G[2,2]);
  subst(subst(e,v1,v[1]),v2,v[2]);
}
chk(a,b,d,m) =
{ my(K=buildK(a,b,d,m), X=K[2], Y=K[3], L=ells(a,b,d,m,X,Y,2), Hm, G, gam, v);
  Hm = [a + Lin(0,X), m*b; m*b, m*d + m*Lin(0,Y)]; G = Hm^(-1);
  gam = [B1 + Lin(0,X)/2, B2 + m*Lin(0,Y)/2]~; v = G*gam;
  [K[4], subF(FL[1],m,X,Y,G,v) + (gam~*G*gam)/2 - (1+m)/24 - L[1] == 0, subF(FL[2],m,X,Y,G,v) - L[2] == 0];
}


==> anc/code/vert.py <==
import cypari2
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3)')
pari('''rk1j(j) = my(e = FL3[j]); for(k=0,10, e = subst(e, eval(Str("q",k)), 0); e = subst(e, eval(Str("p",k)), Pw[k+1]));
   e = subst(subst(subst(e, v2, 0), g12, 0), g22, 0); e = subst(e, g11, 1/(AA+'W)); e = subst(e, v1, (be + 'W/2)/(AA+'W)); subst(e,'m,1)''')
pari('N2 = rk1j(2)*(AA+W)^6; N3 = rk1j(3)*(AA+W)^9')
pari('ze = be + AA/2')   # the natural variable
pari('B3(x) = subst(bernpol(3),x,x); B4(x) = subst(bernpol(4),x,x)')
pari('bern3 = bernpol(3,zz); bern4 = bernpol(4,zz)')
for j,N,top in [(2,'N2',5),(3,'N3',8)]:
    lo = pari(f'polcoef({N},1,W)'); hi = pari(f'polcoef({N},{top},W)')
    print(f"N{j}(A,beta;X): lowest coefficient [X^1] =", pari(f'factor(polcoef({N},1,W))'))
    print(f"N{j}(A,beta;X): highest coefficient [X^{top}] =", pari(f'polcoef({N},{top},W)'))
    print(f"    highest coeff in terms of B_{j+1}(beta + A/2):", pari(f'polcoef({N},{top},W) / subst(bernpol({j+1},zz), zz, be + AA/2)'), flush=True)
    print(f"    lowest coeff in terms of B_{j+1}(beta - A/2 + 1/2)?:", pari(f'polcoef({N},1,W) / subst(bernpol({j+1},zz), zz, be - AA/2 + 1/2)'), flush=True)


==> anc/code/vert2.py <==
import cypari2, random
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3)')
exec(open('coprime.py').read().split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('P2s = PsiGenJ(2, aa, bb, dd, mm); P3s = PsiGenJ(3, aa, bb, dd, mm)')
pari('''rk1j(j) = my(e = FL3[j]); for(k=0,10, e = subst(e, eval(Str("q",k)), 0); e = subst(e, eval(Str("p",k)), Pw[k+1]));
   e = subst(subst(subst(e, v2, 0), g12, 0), g22, 0); e = subst(e, g11, 1/(AA+'W)); e = subst(e, v1, (be + 'W/2)/(AA+'W)); subst(e,'m,1)''')
pari('N2 = rk1j(2)*(AA+W)^6; N3 = rk1j(3)*(AA+W)^9')
pari('B3(z) = subst(bernpol(3),x,z)'); pari('B4(z) = subst(bernpol(4),x,z)')
print("kappa2 := [X^1]N2 / (A^6 B3((b+1/2)/A)) =", pari('polcoef(N2,1,W) / (AA^6*B3((be+1/2)/AA))'))
print("kappa3 := [X^1]N3 / (A^9 B4((b+1/2)/A)) =", pari('polcoef(N3,1,W) / (AA^9*B4((be+1/2)/AA))'))
pari('rho(z) = B3(z)/B4(z)')
pari('c(P,i,j) = polcoef(polcoef(P,i,W),j,V)')
random.seed(5)
ok = True
for t in range(6):
    a,b,d,m,B,C = random.choice(['2','3','5/2','7/3']), random.choice(['1/3','-1/2','1/2','2/3']), random.choice(['2','3','5/2','9/4']), random.choice([1,2,3,4]), random.choice(['0','1/3','-1/2','3/4']), random.choice(['0','1','-1/3','1/2'])
    pari(f'a0={a};b0={b};d0={d};m0={m};Bs={B};Cs={C}; v=[aa,bb,dd,mm,B1,B2]; w=[a0,b0,d0,m0,Bs,Cs]; p2=substvec(P2s,v,w); p3=substvec(P3s,v,w)')
    pari('Ab = a0 - m0*b0^2/d0; bb_ = Bs - b0*Cs/d0; Al = d0 - m0*b0^2/a0; bl = (Cs - m0*b0*Bs/a0)/m0')
    pari('x1 = bb_ + Ab/2; x2 = (bb_+1/2)/Ab; x3 = bl + Al/2; x4 = (bl+1/2)/Al; x5 = Bs + a0/2; x6 = (Bs+1/2)/a0; x7 = Cs/m0 + d0/2; x8 = (Cs/m0+1/2)/d0')
    # proportionality test quantities: direct vs rho-form
    ur_direct = pari("c(p2,6,5)*c(p3,8,9) - c(p2,5,6)*c(p3,9,8)"); ur_rho = pari("rho(x7) - m0*rho(x5)")
    ll_direct = pari("c(p2,1,0)*c(p3,0,1) - c(p2,0,1)*c(p3,1,0)"); ll_rho = pari("rho(x4) - m0*rho(x2)")
    lr_direct = pari("c(p2,5,0)*c(p3,9,1) - c(p2,6,1)*c(p3,8,0)")
    ul_direct = pari("c(p2,0,5)*c(p3,1,9) - c(p2,1,6)*c(p3,0,8)")
    # ratio of direct to rho-form (should be a nonzero factor independent of the rho values' vanishing)
    print(f"({a},{b},{d},{m},{B},{C}):  UR direct/rho-form = {pari('(c(p2,6,5)*c(p3,8,9) - c(p2,5,6)*c(p3,9,8))/(rho(x7) - m0*rho(x5))/(B4(x5)*B4(x7))')},  LL direct/rho-form = {pari('(c(p2,1,0)*c(p3,0,1) - c(p2,0,1)*c(p3,1,0))/(rho(x4) - m0*rho(x2))/(B4(x2)*B4(x4))')}")
    print(f"      LR: c50/c80' vs c61/c91' ->  rho(x1) / rho(x8) = {pari('rho(x1)/rho(x8)')},   (c50/c80')/(c61/c91') = {pari('(c(p2,5,0)/c(p3,8,0))/(c(p2,6,1)/c(p3,9,1))')}")
    print(f"      UL: rho(x3) / rho(x6) = {pari('rho(x3)/rho(x6)')},   (c05/c08')/(c16/c19') = {pari('(c(p2,0,5)/c(p3,0,8))/(c(p2,1,6)/c(p3,1,9))')}")


==> anc/code/zb.py <==
import cypari2, time
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3)')
exec(open('coprime.py').read().split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('P2s = PsiGenJ(2, aa, bb, dd, mm); P3s = PsiGenJ(3, aa, bb, dd, mm)')
print("b-degrees of Psi2, Psi3:", pari('[poldegree(P2s,bb), poldegree(P3s,bb)]'), flush=True)
for (a,d,m,B,C) in [(3,2,2,'1/3','-1/2'),(2,2,3,0,0),('5/2',2,3,1,'1/2'),(2,3,1,'-1/2',1),('7/3','5/2',2,'1/4','2/3')]:
    t0=time.time()
    pari(f'q2 = substvec(P2s,[aa,dd,mm,B1,B2],[{a},{d},{m},{B},{C}]); q3 = substvec(P3s,[aa,dd,mm,B1,B2],[{a},{d},{m},{B},{C}])')
    pari('g = 0; forstep(x1 = 2/7, 5, 7/11, my(r = polresultant(subst(q2,W,x1), subst(q3,W,x1), V)); g = gcd(g, r); if(poldegree(g,bb) == 0, break))')
    print(f"(a,d,m,B,C)=({a},{d},{m},{B},{C}):  gcd over x of Res_Y  =", pari('factor(g)'), f"({time.time()-t0:.0f}s)", flush=True)


==> anc/code/zb2.py <==
import cypari2, time, random
pari=cypari2.Pari(); pari.allocatemem(3000*10**6)
pari('read("formal.gp")'); pari('read("phi.gp")'); pari('FL3 = formalells(3)')
exec(open('coprime.py').read().split("t0=time.time(); pari('P3")[0].split("pari('read(\"formal.gp\")')")[1].split("\n",1)[1])
pari('P2s = PsiGenJ(2, aa, bb, dd, mm); P3s = PsiGenJ(3, aa, bb, dd, mm)')
pari('''bline(a,d,m,B,C) = { my(q2 = substvec(P2s,[aa,dd,mm,B1,B2],[a,d,m,B,C]), q3 = substvec(P3s,[aa,dd,mm,B1,B2],[a,d,m,B,C]), gy = 0, gx = 0);
   forstep(x1 = 2/7, 6, 7/11, gy = gcd(gy, polresultant(subst(q2,W,x1), subst(q3,W,x1), V)); if(poldegree(gy,bb)==0, break));
   forstep(y1 = 3/7, 6, 5/11, gx = gcd(gx, polresultant(subst(q2,V,y1), subst(q3,V,y1), W)); if(poldegree(gx,bb)==0, break));
   [gy, gx] }''')
base = [(1,2,2,0,0),(2,1,2,'1/2',0),(1,1,2,'1/2','1'),(1,1,1,0,0),(1,1,3,'-1/2','3/2'),(2,1,1,0,'1/2'),(1,3,2,'1/2','-1'),
        ('1/2',1,2,0,0),(1,'1/2',3,'-1/2',0),(2,2,1,0,0),(3,3,4,'1/2','2')]
random.seed(3)
while len(base)<22:
    base.append((random.choice(['1/2','2/3','1','3/2','2','5/2','3']), random.choice(['1/2','1','4/3','2','3']), random.choice([1,2,3,4,5]),
                 random.choice(['0','1/2','-1/2','1','-1/3']), random.choice(['0','1/2','1','-1','3/2','2'])))
t0=time.time()
for (a,d,m,B,C) in base:
    r = pari(f'bline({a},{d},{m},{B},{C})')
    fy = pari('factor')(r[0]) if pari('poldegree')(r[0],pari('bb'))>0 else 'const'
    fx = pari('factor')(r[1]) if pari('poldegree')(r[1],pari('bb'))>0 else 'const'
    print(f"(a,d,m,B,C)=({a},{d},{m},{B},{C}):  Res_Y gcd in b: {fy}   Res_X gcd in b: {fx}", flush=True)
print(f"({time.time()-t0:.0f}s)")


==> anc/independent_checks/README.txt <==
Independent certificates (Python 3, sympy 1.14, python-flint 0.9 or compatible)

These checks use an independent unshifted expansion of the formal Gaussian integral and do not run the
PARI/GP routine formalells. Run from this directory. The input/ data come from ../code, except N5.txt,
which is generated independently by checks/rankone.py. logs/ contains the outputs.

Algebra checks:
  python3 checks/rankone.py               rank-one numerators N_j and corners
  python3 checks/symbolic_top.py          top edges of Psi_2..Psi_5 with all parameters symbolic
  python3 checks/ranktwo_spot.py          complete Psi_j at parameter points
  python3 checks/bivariate_resultants.py  rank-one classification resultants
  python3 checks/U_certificate.py         the degree-462 eliminant U(A) at 892 points
  python3 checks/extra_branch.py          the conic branch q = c*kappa^2 in the (1,1) gate
  python3 checks/thin_points.py           the thin points P1..P4 (m = 25 and m = 25/2): sample resultants nonzero -> logs/thin_points.log

Rerunning the conic gates of ../code from fresh outputs:
  cp input/thin3.json thin3.json
  python3 checks/gate11.py
  python3 checks/gate_thin.py 0 38        (remove a generated gate_thin.pkl first for a fresh run)
  python3 checks/gate_thin_pts.py         admissible thin points with rational m > 1: exactly P1..P4 -> logs/gate_thin_pts.log


==> anc/independent_checks/checks/U_certificate.py <==
import sympy as s,time
from pathlib import Path
from flint import fmpq_poly,fmpq
A,b=s.symbols('AA be');loc={'AA':A,'be':b}
parse=lambda f:s.sympify(Path('input/'+f).read_text().replace('^','**'),locals=loc)
E=[s.Poly(p,b,A) for p in parse('EE2.gp')];U=s.Poly(parse('U.gp'),A)
fq=lambda v:fmpq(int(v.p),int(v.q))
uf=fmpq_poly([fq(U.nth(j)) for j in range(U.degree()+1)])
cs=[]
for p in E:
 rows=[]
 for k in range(p.degree(b)+1):
  q=s.Poly(p.as_expr().coeff(b,k),A)
  rows.append(fmpq_poly([fq(q.nth(j)) for j in range(q.degree()+1)]) if not q.is_zero else fmpq_poly([]))
 cs.append(rows)
deg_bound=E[0].degree(A)*E[1].degree(b)+E[1].degree(A)*E[0].degree(b)
t=time.time();n=0;z=3
while n<=deg_bound:
 pp=[fmpq_poly([c(z) for c in row]) for row in cs]
 if all(p.degree()==e.degree(b) for p,e in zip(pp,E)):
  assert pp[0].resultant(pp[1])==uf(z),z
  n+=1
 z+=1
 if n and n%100==0:print('checked',n,'seconds',time.time()-t,flush=True)
print('Exact resultant identity certified: degree bound',deg_bound,'distinct integer evaluations',n,'seconds',time.time()-t,flush=True)


==> anc/independent_checks/checks/bivariate_resultants.py <==
import sympy as s,time
from pathlib import Path
A,b,W=s.symbols('AA be W');loc={'AA':A,'be':b,'W':W}
parse=lambda f:s.sympify(Path('input/'+f).read_text().replace('^','**'),locals=loc)
M=parse('M234.gp');E=parse('EE2.gp');t=time.time()
for j in [1,2]:
 r=s.Poly(s.resultant(s.Poly(M[0],W,domain=s.QQ.poly_ring(A,b)),s.Poly(M[j],W,domain=s.QQ.poly_ring(A,b))),A,b)
 n=[None,15,21][j];e=s.Poly(A**n*(A-1)**n*E[j-1],A,b)
 q,rem=r.div(e)
 print('R',j,'degrees',r.degree_list(),'expected degrees',e.degree_list(),'quotient',q.as_expr(),'remainder zero',rem.is_zero,'seconds',time.time()-t,flush=True)
 if not rem.is_zero:
  g=r.gcd(e);print('gcd degrees',g.degree_list(),'actual residual',s.factor(r.exquo(g).as_expr()),'expected residual',s.factor(e.exquo(g).as_expr()),flush=True)


==> anc/independent_checks/checks/extra_branch.py <==
import sympy as sp,itertools
from pathlib import Path
exec(Path('checks/gate11.py').read_text().split('t0=time.time(); report=[]')[0])
nonempty=[]
for rb,rt,sl,sr,Ab,At,Al,Ar in configs:
    X=-a-k*b;Y=-d-m*b/k
    q=sp.Poly(sp.expand(k*((X-R[rt])*Y-R[sr]*(X-R[rb]))),k)
    q0,q1,q2=[q.nth(i) for i in range(3)]
    eqs=[q0,q1]
    if At is not None:eqs.append(a-sp.Rational(At))
    if Ar is not None:eqs.append(d-sp.Rational(Ar))
    if Ab is not None:eqs.append(Delta-sp.Rational(Ab)*d)
    if Al is not None:eqs.append(Delta-sp.Rational(Al)*a)
    eqs=[v for e in eqs for v in split5(e) if v!=0]
    norm0,norm1=split5(q2)
    gb=sp.groebner(eqs+[z*b*m*a*d*Delta*(norm0**2-5*norm1**2)-1],z,m,d,a,b)
    if list(gb)!=[1]:nonempty.append(((rb,rt,sl,sr),list(gb)))
print('Omitted pure kappa^2 branch survivors:',nonempty,flush=True)


==> anc/independent_checks/checks/family_generator.py <==
import sympy as s,time,json
from sympy.polys.rings import ring
from functools import lru_cache
from math import factorial
T=time.time();Ksym,Ysym=s.symbols('K Y')
R,Y,K,z,w=ring('Y,K,z,w',s.QQ)
def generate(a,d,c,t,B,C,xv):
 m=c*K*K;mb=c*t*K
 P=[R(xv)];Q=[Y]
 # For x fixed, compute polylog polynomials before evaluation.
 rx,Z=ring('Z',s.QQ);pp=Z
 for i in range(1,7):
  pp=Z*(1+Z)*pp.diff(Z);P.append(R(pp.evaluate(Z,xv)));Q.append(Y*(1+Y)*Q[-1].diff(Y))
 D=m*((a+xv)*(d+Y)-c*t*t);g11=m*(d+Y);g12=-mb;g22=R(a+xv)
 @lru_cache(None)
 def mom(i,j):
  if i<0 or j<0 or (i+j)%2:return R.zero
  if i+j==0:return R.one
  if i:return (i-1)*g11*mom(i-2,j)+j*g12*mom(i-1,j-1)
  return (j-1)*g22*mom(0,j-2)
 U=[R.zero]
 for n in range(1,7):
  val=(-1)**(n+3)*(P[n]*z**(n+2)+m**(n+1)*Q[n]*w**(n+2))/factorial(n+2)
  val+=(-1)**n*(P[n-1]*z**n+m**n*Q[n-1]*w**n)/(2*factorial(n))
  if n==1:val-=B*z+C*w
  for r in range(1,n//2+1):
   k=n-2*r;bc=s.bernoulli(r+1)
   if bc:val-=bc*(-1)**k*(P[r+k-1]*z**k+m**(r+k)*Q[r+k-1]*w**k)/(factorial(r+1)*factorial(k))
  U.append(val)
 V=[R.one]
 for n in range(1,7):V.append(sum((k*U[k]*V[n-k] for k in range(1,n+1)),R.zero)/n)
 ts=[]
 for j in [1,2,3]:
  pol=R.zero
  for (ye,ke,ze,we),v in V[2*j].items():
   if (ze+we)%2:continue
   pol+=v*Y**ye*K**ke*mom(ze,we)*D**(3*j-(ze+we)//2)
  ts.append(pol)
 ps=[ts[1]-ts[0]**2/2,ts[2]-ts[0]*ts[1]+ts[0]**3/3]
 out=[]
 for p in ps:
  # K is nonzero throughout every family.
  val=min(e[1] for e in p);p=p.exquo(K**val)
  out.append(s.Poly(p.as_expr(),Ysym,domain=s.QQ.poly_ring(Ksym)))
 return out

def check(label,a,d,c,t,B,C):
 g=s.Poly(0,Ksym)
 for xv in [s.Rational(2,7),s.Rational(3,7),s.Rational(4,7)]:
  p,q=generate(a,d,c,t,B,C,xv)
  rr=s.Poly(s.resultant(p,q),Ksym)
  g=g.gcd(rr)
  if g.degree()==0:break
  fs=s.factor_list(g)[1]
  # Only K=0 or |K|=1 cases remain; record without extra samples.
  if all(f.degree()==1 and -f.nth(0)/f.nth(1) in [0,1,-1] for f,e in fs):break
 fs=s.factor_list(g)[1]
 print(label,'exception factors',[(str(p.as_expr()),e) for p,e in fs],'seconds',round(time.time()-T,2),flush=True)



==> anc/independent_checks/checks/gate11.py <==
# Exhaustive conic gate for (1,1) rectangles, exact throughout.
import sympy as sp, itertools, time
from fractions import Fraction as F
a,b,d,m,k,z,r5 = sp.symbols('a b d m k z r5')
phi=(1+r5)/2
R = {'-1':sp.Integer(-1),'phi':phi,'phibar':(1-r5)/2,'1/phi':(r5-1)/2,'-phi':-phi,'1':sp.Integer(1)}
typ={'-1':None,'phi':F(2),'phibar':F(2),'1/phi':F(1,2),'-phi':F(1,2),'1':F(1)}
def num5(e): return sp.nsimplify(e.subs(r5, sp.sqrt(5)))
def split5(p):
    """p in Q[r5,...] with r5^2=5 -> [rational part, sqrt5 part]"""
    p = sp.expand(p); p = sp.Poly(p, r5)
    c0 = sum((cf*5**(e//2) for (e,), cf in p.terms() if e%2==0), sp.Integer(0))
    c1 = sum((cf*5**((e-1)//2) for (e,), cf in p.terms() if e%2==1), sp.Integer(0))
    return [sp.expand(c0), sp.expand(c1)]
def exact_positive_point(Rb,Rt,Sr):
    """exists X>0, X!=Rt, with Sr*(X-Rb)/(X-Rt) > 0 ?  exact interval signs"""
    Rb,Rt,Sr = num5(Rb),num5(Rt),num5(Sr)
    crit = sorted({c for c in (Rb,Rt) if c.is_positive}, key=lambda c: float(c))
    pts = [sp.Integer(0)] + crit
    tests = [(pts[i]+pts[i+1])/2 for i in range(len(pts)-1)] + [pts[-1]+1]
    return any(sp.simplify(Sr*(t-Rb)/(t-Rt)).is_positive for t in tests if sp.simplify(t-Rt)!=0)
Qh = d*(d-1)*k**3 + m*b*(2*d-1+b)*k**2 + m*b*(2*a-1+m*b)*k + m*a*(a-1)
Delta = a*d - m*b**2
configs=[]
for rb,rt,sl,sr in itertools.product(R, repeat=4):
    Rb,Rt,Sl,Sr = (R[x] for x in (rb,rt,sl,sr))
    if split5(Rb-Rt)==[0,0] or split5(Rb*Sr-Rt*Sl)!=[0,0]: continue
    Ab,At,Al,Ar = (typ[x] for x in (rb,rt,sl,sr))
    if Ab is not None and At is not None and not Ab<At: continue
    if Al is not None and Ar is not None and not Al<Ar: continue
    if None not in (Ab,At,Al,Ar) and Ab*Ar!=At*Al: continue
    if not exact_positive_point(Rb,Rt,Sr): continue
    configs.append((rb,rt,sl,sr,Ab,At,Al,Ar))
print("exact (1,1) configurations:", len(configs), flush=True)
t0=time.time(); report=[]
for (rb,rt,sl,sr,Ab,At,Al,Ar) in configs:
    Rb,Rt,Sr=R[rb],R[rt],R[sr]
    X=-a-k*b; Y=-d-m*b/k
    q = sp.Poly(sp.expand(sp.together(k*((X-Rt)*Y - Sr*(X-Rb))).as_numer_denom()[0]), k)
    q2,q1,q0 = [q.coeff_monomial(k**i) for i in (2,1,0)]
    forced=[]
    if At is not None: forced.append(a-sp.nsimplify(At))
    if Ar is not None: forced.append(d-sp.nsimplify(Ar))
    if Ab is not None: forced.append(Delta-sp.nsimplify(Ab)*d)
    if Al is not None: forced.append(Delta-sp.nsimplify(Al)*a)
    Qk=sp.Poly(Qh,k)
    branches={}
    # G: q2 != 0, q0 != 0  ->  q | Qhat^2  (covers squarefree and double-root cases)
    rem = sp.Poly(sp.expand(Qh**2),k).prem(q)
    branches['generic'] = (list(rem.all_coeffs()), q2*q0)
    # Z1: q0 = 0, q2 != 0, q1 != 0 : nonzero root -q1/q2 must be a root of Qhat
    branches['k-factor'] = ([q0, sp.together(Qh.subs(k,-q1/q2)).as_numer_denom()[0]], q2*q1)
    # Z2: q2 = 0 (degree drop), q1 != 0, q0 != 0 : root -q0/q1
    branches['degree-drop'] = ([q2, sp.together(Qh.subs(k,-q0/q1)).as_numer_denom()[0]], q1*q0)
    # N: no nonzero finite root: q = c*k (q2=q0=0), or q constant (q2=q1=0), incl. q = 0
    branches['no-root-A'] = ([q2,q0], sp.Integer(1))
    branches['no-root-B'] = ([q2,q1], sp.Integer(1))
    out={}
    for name,(eqs,sat) in branches.items():
        polys=[]
        for p in forced+eqs:
            for c in split5(sp.expand(p)):
                if c!=0: polys.append(c)
        satp = sp.expand(z*b*m*a*d*Delta*sp.prod(split5(sat)[0:1] if split5(sat)[1]==0 else [1]) - 1) if True else None
        # saturate by b m a d Delta and by the branch nondegeneracy product (its norm over Q(sqrt5))
        s0,s1 = split5(sat); normsat = sp.expand(s0**2-5*s1**2)
        gb = sp.groebner(polys+[z*b*m*a*d*Delta*normsat-1], z,m,d,a,b, order='lex')
        g = [p for p in gb.exprs if not p.has(z)]
        out[name]= g
    report.append(((rb,rt,sl,sr),(Ab,At,Al,Ar),out))
print(f"Groebner analysis done in {time.time()-t0:.0f}s", flush=True)
import pickle; pickle.dump(report, open('gate11.pkl','wb'))
nonempty=[(c,e,n,g) for (c,e,o) in report for n,g in o.items() if g!=[1]]
print("nonempty (config, branch) pairs:", len(nonempty))
for c,e,n,g in nonempty: print("  ", c, n, g)


==> anc/independent_checks/checks/gate_thin.py <==
import sympy as sp, json, time, pickle, sys
from fractions import Fraction as F
a,b,d,m,k,z,r5,X,Y = sp.symbols('a b d m k z r5 X Y')
R = {'-1':sp.Integer(-1),'phi':(1+r5)/2,'phibar':(1-r5)/2,'1/phi':(r5-1)/2,'-phi':-(1+r5)/2,'1':sp.Integer(1)}
Aval={'S1/2':F(1,2),'S2':F(2),'S1':F(1),'S1E':F(1)}
rtype={'phi':'S2','phibar':'S2','1/phi':'S1/2','-phi':'S1/2','1':'S1E','-1':None}
def split5(p):
    p=sp.Poly(sp.expand(p),r5)
    c0=sum((cf*5**(e//2) for (e,),cf in p.terms() if e%2==0),sp.Integer(0)); c1=sum((cf*5**((e-1)//2) for (e,),cf in p.terms() if e%2==1),sp.Integer(0))
    return [sp.expand(c0),sp.expand(c1)]
def red5(p):
    s0,s1=split5(p); return sp.expand(s0+s1*r5)
Qh = d*(d-1)*k**3 + m*b*(2*d-1+b)*k**2 + m*b*(2*a-1+m*b)*k + m*a*(a-1)
Delta = a*d-m*b**2
def gate(Gam, subs, extra, free):
    """subs: dict eliminating a/d/m ; extra: remaining forced equations ; free: (b, u)"""
    u = free[1]
    Xk=-a-k*b; Yk=-d-m*b/k
    qexpr = sp.together(Gam.subs({X:Xk,Y:Yk})*k**sp.degree(Gam,Y)).subs(subs)
    qn = sp.together(qexpr).as_numer_denom()[0]
    q = sp.Poly(red5(qn), k)
    D=q.degree(); c=[red5(q.coeff_monomial(k**i)) for i in range(D+1)]
    Qs = sp.together(Qh.subs(subs)).as_numer_denom()[0]
    Dl = sp.together(Delta.subs(subs))
    comps=[]
    def run(eqs, sat):
        polys=[]
        for p in extra+eqs:
            for x in split5(sp.together(p).as_numer_denom()[0]):
                if x!=0: polys.append(sp.expand(x))
        ns=sp.Integer(1)
        for s_ in sat:
            s0,s1=split5(s_); ns*=sp.expand(s0**2-5*s1**2)
        satp = sp.expand(z*b*u*sp.together(Dl).as_numer_denom()[0]*ns-1)
        gb=sp.groebner(polys+[satp], z, u, b, order='lex')
        return [p for p in gb.exprs if not p.has(z)]
    for v in range(D+1):
        for e in range(v,D+1):
            eqs=[c[i] for i in range(v)]+[c[i] for i in range(e+1,D+1)]
            if e>v:
                qt=sp.Poly(sum(c[i]*k**(i-v) for i in range(v,e+1)),k)
                rem=sp.Poly(sp.expand(Qs**(e-v)),k).prem(qt)
                eqs+=[red5(x) for x in rem.all_coeffs()]
            g=run(eqs,[c[v],c[e]])
            if g!=[1]: comps.append(((v,e),[str(p) for p in g]))
    g=run(c,[sp.Integer(1)])
    if g!=[1]: comps.append((('q=0',),[str(p) for p in g]))
    return comps
thin=json.load(open('thin3.json' if __import__('os').path.exists('thin3.json') else 'input/thin3.json'))
lo,hi=int(sys.argv[1]),int(sys.argv[2])
out={}
try: out=pickle.load(open('gate_thin.pkl','rb'))
except Exception: pass
t0=time.time()
for idx in range(lo,min(hi,len(thin))):
    if idx in out: continue
    (key,_,_) = thin[idx]; orient,tb,tt,G0,G1,s,o = key
    v1,v2 = (X,Y) if orient=='H' else (Y,X)
    P0=sp.prod([v1-R[r] for r in G0]); P1=sp.prod([v1-R[r] for r in G1])
    Gam=sp.expand(v2*P1 - R[s]*P0)
    if orient=='H': Ab,At=Aval[tb],Aval[tt]; Al=Aval[rtype[o]] if rtype[o] else None; Ar=Aval[rtype[s]] if rtype[s] else None
    else:           Al,Ar=Aval[tb],Aval[tt]; Ab=Aval[rtype[o]] if rtype[o] else None; At=Aval[rtype[s]] if rtype[s] else None
    if orient=='H':
        mexpr=(sp.nsimplify(At)-sp.nsimplify(Ab))*d/b**2
        subs={a:sp.nsimplify(At), m:mexpr}; free=(b,d); extra=[]
        if Al is not None: extra.append(d - sp.nsimplify(Al)*sp.nsimplify(At)/sp.nsimplify(Ab))
        if Ar is not None: extra.append(d - sp.nsimplify(Ar))
    else:
        mexpr=a*(sp.nsimplify(Ar)-sp.nsimplify(Al))/b**2
        subs={d:sp.nsimplify(Ar), m:mexpr}; free=(b,a); extra=[]
        if Ab is not None: extra.append(a - sp.nsimplify(Ab)*sp.nsimplify(Ar)/sp.nsimplify(Al))
        if At is not None: extra.append(a - sp.nsimplify(At))
    out[idx]=(key,gate(Gam,subs,extra,free),str(mexpr))
    pickle.dump(out,open('gate_thin.pkl','wb'))
    print(idx, key[:3], f"{time.time()-t0:.0f}s", [(br,[p[:70] for p in g]) for br,g in out[idx][1]], flush=True)


==> anc/independent_checks/checks/gate_thin_pts.py <==
import sympy as sp, pickle
a,b,d,m = sp.symbols('a b d m')
o=pickle.load(open('gate_thin.pkl','rb'))
Aval={'S1/2':sp.Rational(1,2),'S2':2,'S1':1,'S1E':1}
cands=[]
for idx,(key,comps,mexpr) in sorted(o.items()):
    if not comps: continue
    orient=key[0]; u = d if orient=='H' else a
    for br,g in comps:
        G=[sp.sympify(p) for p in g]
        uni=[p for p in G if p.free_symbols<= {b}]
        dim = 'finite' if uni or any(p.free_symbols<= {u} for p in G) else 'POSITIVE-DIMENSIONAL'
        sols = sp.solve(G,[u,b],dict=True) if dim=='finite' else []
        rat=[s for s in sols if all(v.is_rational for v in s.values())]
        adm=[]
        for s in rat:
            bv=s[b]; uv=s[u]
            if bv==0: continue
            mv=sp.sympify(mexpr).subs({b:bv, u:uv})
            av = uv if orient=='V' else Aval[key[2]]; dv = uv if orient=='H' else Aval[key[2]]
            ok = mv.is_rational and mv>1 and av>0 and dv>0 and av*dv-mv*bv**2>0
            adm.append((dict(a=av,b=bv,d=dv,m=mv), ok))
        print(idx, key[:3], br, dim, "rational:", [(str(s)) for s in rat], "admissible:", [x for x,ok in adm if ok])
        cands += [(idx,key,x) for x,ok in adm if ok]
print("admissible candidate points:", cands)
pickle.dump(cands, open('gate_thin_cands.pkl','wb'))


==> anc/independent_checks/checks/rankone.py <==
import sympy as s,time,json
from sympy.polys.rings import ring
from math import factorial
from pathlib import Path
t=time.time();R,W,z,A,beta=ring('W,z,A,beta',s.QQ);D=A+W
P=[W]
for k in range(1,11):P.append(W*(1+W)*P[-1].diff(W))
U=[R.zero]
for n in range(1,11):
 p=(-1)**(n+3)*P[n]*z**(n+2)/factorial(n+2)
 p+=(-1)**n*P[n-1]*z**n/(2*factorial(n))
 if n==1:p-=beta*z
 for r in range(1,n//2+1):
  k=n-2*r;c=s.bernoulli(r+1)
  if c:p-=c*(-1)**k*P[r+k-1]*z**k/(factorial(r+1)*factorial(k))
 U.append(p)
V=[R.one]
for n in range(1,11):
 V.append(sum((k*U[k]*V[n-k] for k in range(1,n+1)),R.zero)/n)
 print('exp',n,len(V[-1]),'seconds',time.time()-t,flush=True)
T=[R.one]
for j in range(1,6):
 p=R.zero
 for (w,zp,a,be),c in V[2*j].items():
  if zp%2:continue
  moment=factorial(zp)//(2**(zp//2)*factorial(zp//2))
  p+=c*moment*W**w*beta**be*D**(3*j-zp//2)
 T.append(p)
N=[None]
for j in range(1,6):N.append(T[j]-sum((k*N[k]*T[j-k] for k in range(1,j)),R.zero)/j)
a0,be0,w0=s.symbols('AA be W')
M=s.sympify(Path('input/M234.gp').read_text().replace('^','**'),locals={'AA':a0,'be':be0,'W':w0})
for j in range(2,6):
 ex=N[j].as_expr();ee=s.factor(ex.subs({s.Symbol('A'):1,s.Symbol('beta'):0}))
 print('N',j,'degrees',[N[j].degree(g) for g in [W,A,beta]],'Euler:',ee,flush=True)
 if j<=4:
  expected=(w0*(1+w0)*M[j-2]).subs({a0:s.Symbol('A'),be0:s.Symbol('beta')})
  assert s.expand(ex-expected)==0
  print('agrees with supplied M'+str(j),flush=True)
 if j==5:
  Path('input/N5.txt').write_text(str(ex))
print('all checks passed in',time.time()-t,flush=True)


==> anc/independent_checks/checks/ranktwo_spot.py <==
from flint import fmpq_mpoly_ctx,fmpq
from math import factorial
from functools import lru_cache
import sympy as s,time,json
from pathlib import Path
T=time.time();J=5
ctx=fmpq_mpoly_ctx.get(('X','Y','z','w'));X,Y,z,w=ctx.gens()
a,b,d,m,B,C=map(fmpq,['7/3','-1/2','5/2','3','1/4','2/3'])
P=[X];Q=[Y]
for k in range(1,2*J+1):P.append(X*(1+X)*P[-1].derivative(0));Q.append(Y*(1+Y)*Q[-1].derivative(1))
U=[ctx.constant(0)]
for n in range(1,2*J+1):
 v=(-1)**(n+3)*(P[n]*z**(n+2)+m**(n+1)*Q[n]*w**(n+2))/factorial(n+2)
 v+=(-1)**n*(P[n-1]*z**n+m**n*Q[n-1]*w**n)/(2*factorial(n))
 if n==1:v-=B*z+C*w
 for r in range(1,n//2+1):
  k=n-2*r;bern=s.bernoulli(r+1)
  if bern:v-=fmpq(int(bern.p),int(bern.q))*(-1)**k*(P[r+k-1]*z**k+m**(r+k)*Q[r+k-1]*w**k)/(factorial(r+1)*factorial(k))
 U.append(v)
V=[ctx.constant(1)]
for n in range(1,2*J+1):
 V.append(sum((k*U[k]*V[n-k] for k in range(1,n+1)),ctx.constant(0))/n)
 print('exp',n,'terms',len(V[-1]),'seconds',round(time.time()-T,2),flush=True)
c=fmpq_mpoly_ctx.get(('X','Y'));x,y=c.gens();zero=c.constant(0);one=c.constant(1)
D=m*((a+x)*(d+y)-m*b*b);g11=m*(d+y);g12=c.constant(-m*b);g22=a+x
@lru_cache(None)
def mom(i,j):
 if i<0 or j<0 or (i+j)%2:return zero
 if i+j==0:return one
 if i:return (i-1)*g11*mom(i-2,j)+j*g12*mom(i-1,j-1)
 return (j-1)*g22*mom(0,j-2)
pows=[D**k for k in range(3*J+1)];TT=[one];N=[zero]
for j in range(1,J+1):
 groups={}
 for (xe,ye,ze,we),cf in V[2*j].to_dict().items():
  if (ze+we)%2:continue
  groups.setdefault((ze,we),{})[(xe,ye)]=cf
 val=zero
 for (ze,we),dic in groups.items():val+=c.from_dict(dic)*mom(ze,we)*pows[3*j-(ze+we)//2]
 TT.append(val)
 N.append(TT[j]-sum((k*N[k]*TT[j-k] for k in range(1,j)),zero)/j)
 print('Psi',j,'terms',len(N[j]),'degrees',N[j].degrees(),'seconds',round(time.time()-T,2),flush=True)
 if j>=2:
  n=3*j
  assert all(0<=i<=n and 0<=k<=n and (i,k) not in [(0,0),(0,n),(n,0),(n,n)] for i,k in N[j].to_dict())
  assert len(N[j])==(n+1)**2-4
# Compare four full edges against independently generated rank-one polynomials.
W,A,be=s.symbols('W AA be');M=s.sympify(Path('input/M234.gp').read_text().replace('^','**'),locals={'AA':A,'be':be,'W':W})
AA,bet=s.symbols('A beta')
rr=[None,None,W*(1+W)*M[0],W*(1+W)*M[1],W*(1+W)*M[2],s.sympify(Path('input/N5.txt').read_text(),locals={'A':A,'beta':be,'W':W})]
sr=lambda q:s.Rational(str(q));delta=a*d-m*b*b
for j in range(2,J+1):
 n=3*j;nd=N[j].to_dict()
 for name,aa,bb,fac,actual in [
 ('bottom',delta/d,B-b*C/d,(m*d)**n,{i:cc for (i,k),cc in nd.items() if k==0}),
 ('left',delta/a,C/m-b*B/a,(a*m)**n*m**j,{k:cc for (i,k),cc in nd.items() if i==0}),
 ('top',a,B,m**n,{i:cc for (i,k),cc in nd.items() if k==n}),
 ('right',d,C/m,m**(4*j),{k:cc for (i,k),cc in nd.items() if i==n})]:
  expected=s.Poly(rr[j].subs({A:sr(aa),be:sr(bb)})*sr(fac),W)
  act=s.Poly.from_dict({(k,):sr(v) for k,v in actual.items()},W)
  assert act==expected,(j,name)
  print('edge verified',j,name,flush=True)
Path('ranktwo_summary.json').write_text(json.dumps({'parameters':[str(v) for v in [a,b,d,m,B,C]],'terms':[len(p) for p in N[2:]],'seconds':time.time()-T}))
print('All supports and four full edges passed through order five. Seconds',time.time()-T,flush=True)


==> anc/independent_checks/checks/symbolic_top.py <==
from flint import fmpq_mpoly_ctx,fmpq
from math import factorial,comb
from functools import lru_cache
import sympy as s,time,json
from pathlib import Path
T=time.time();J=5
ctx=fmpq_mpoly_ctx.get(('X','Y','z','w','m','B','C'));X,Y,z,w,m,B,C=ctx.gens()
P=[X];Q=[Y]
for k in range(1,2*J+1):P.append(X*(1+X)*P[-1].derivative(0));Q.append(Y*(1+Y)*Q[-1].derivative(1))
U=[ctx.constant(0)]
for n in range(1,2*J+1):
 v=(-1)**(n+3)*(P[n]*z**(n+2)+m**(n+1)*Q[n]*w**(n+2))/factorial(n+2)
 v+=(-1)**n*(P[n-1]*z**n+m**n*Q[n-1]*w**n)/(2*factorial(n))
 if n==1:v-=B*z+C*w
 for r in range(1,n//2+1):
  k=n-2*r;bern=s.bernoulli(r+1)
  if bern:v-=fmpq(int(bern.p),int(bern.q))*(-1)**k*(P[r+k-1]*z**k+m**(r+k)*Q[r+k-1]*w**k)/(factorial(r+1)*factorial(k))
 U.append(v)
V=[ctx.constant(1)]
for n in range(1,2*J+1):
 V.append(sum((k*U[k]*V[n-k] for k in range(1,n+1)),ctx.constant(0))/n)
 print('exp',n,'terms',len(V[-1]),'seconds',round(time.time()-T,2),flush=True)
c=fmpq_mpoly_ctx.get(('X','a','b','d','m','B','C'));XX,aa,bb,dd,mm,BB,CC=c.gens();zero=c.constant(0);one=c.constant(1)
@lru_cache(None)
def dfac(n):return 1 if n<=0 else n*dfac(n-2)
TT=[one];N=[zero]
for j in range(1,J+1):
 out={};n=3*j
 for (xe,ye,ze,we,me,be,ce),cf in V[2*j].to_dict().items():
  if (ze+we)%2:continue
  L=n-(ze+we)//2
  for r in range(ze%2,min(ze,we)+1,2):
   u=(ze-r)//2;v=(we-r)//2
   cf1=cf*comb(ze,r)*comb(we,r)*factorial(r)*dfac(ze-r-1)*dfac(we-r-1)*(-1)**r
   for t in range(min(L,ye+u+L-n)+1):
    Ndy=u+L-t;Nax=v+L-t
    cf2=cf1*comb(L,t)*(-1)**t
    for py in range(max(n,ye),ye+Ndy+1):
     de=ye+Ndy-py;cf3=cf2*comb(Ndy,py-ye)
     for ae in range(Nax+1):
      key=(py,xe+Nax-ae,ae,r+2*t,de,me+u+r+L+t,be,ce)
      cf4=cf3*comb(Nax,ae)
      out[key]=out.get(key,0)+cf4
 out={k:v for k,v in out.items() if v}
 assert all(k[0]==n for k in out),(j,sorted(set(k[0] for k in out)))
 top=c.from_dict({k[1:]:v for k,v in out.items()});TT.append(top)
 N.append(top-sum((k*N[k]*TT[j-k] for k in range(1,j)),zero)/j)
 print('order',j,'no Y powers above',n,'raw top terms',len(top),'log top terms',len(N[j]),'degrees',N[j].degrees(),'seconds',round(time.time()-T,2),flush=True)
# Independent rank-one numerators, already generated without the shift-completion code.
W,A,be=s.symbols('W AA be');M=s.sympify(Path('input/M234.gp').read_text().replace('^','**'),locals={'AA':A,'be':be,'W':W})
rr=[None,None,W*(1+W)*M[0],W*(1+W)*M[1],W*(1+W)*M[2],s.sympify(Path('input/N5.txt').read_text(),locals={'A':A,'beta':be,'W':W})]
for j in range(2,J+1):
 pol=s.Poly(rr[j],W,A,be)
 expected=c.from_dict({(i,a,0,0,3*j,b,0):fmpq(int(q.p),int(q.q)) for (i,a,b),q in pol.terms()})
 assert N[j]==expected,(j,'top mismatch')
 print('Full symbolic top edge order',j,'matches rank-one exactly',flush=True)
print('COMPLETE all-parameter top edges and degree bounds through order five; seconds',time.time()-T,flush=True)


==> anc/independent_checks/checks/thin_points.py <==
exec(open('checks/family_generator.py').read())
from itertools import product
half=s.Rational(1,2)
for label,a,d,b,m,opts in [('Vhalf1E P1',s.S(2),s.S.One,s.Rational(1,5),s.S(25),product([0,half,-half],[0,half])),('V1E2 P2',s.S.One,s.S(2),s.Rational(-1,5),s.S(25),product([0,1],[0,half,-half])),('Vhalf1E P3',s.S.One,s.S.One,s.Rational(-1,5),s.Rational(25,2),product([0,half,-half],[0,half])),('V1E2 P4',s.S(2),s.S(2),s.Rational(2,5),s.Rational(25,2),product([0,1],[0,half,-half]))]:
 for gamma,bl in opts:
  B=a/b*(gamma-bl);C=m*gamma
  p,q=generate(a,d,m,b,R(B),R(C),s.Rational(2,7))
  rr=s.resultant(p.as_expr().subs(Ksym,1),q.as_expr().subs(Ksym,1),Ysym)
  print(label,'gamma,beta_l',gamma,bl,'sample resultant nonzero',rr!=0,flush=True)
print('seconds',time.time()-T)


==> anc/independent_checks/first_coefficient/README.txt <==
Independent checks of Sections 3, 4 and 8 (Python 3, sympy, python-flint). Run from this directory.

  python3 verify_identities.py          the four edges of f_r as rank-one first numerators (all parameters symbolic),
                                        the B2 endpoint identities (2), and the rigidity identities of Lemma 4.1
  python3 verify_edge_divisibility.py   N1 and N2 derived independently with symbolic (A, beta); the eliminations of
                                        Lemma 3.2 and the exceptional rational candidates, with explicit remainders
  python3 verify_boundary.py            an unshifted Gaussian recurrence (generator.py) testing Lemma 8.2 at conic roots
                                        of multiplicity 1, 2, 3 on the top boundary, j = 1..5

logs/ contains the outputs. These checks corroborate the formulas; Lemma 8.2 itself is proved by the flatness
argument, not inferred from these samples.


==> anc/independent_checks/first_coefficient/generator.py <==
from pathlib import Path
import sympy as s,json,time
from flint import fmpq_poly,fmpq
def generate(params):
 from flint import fmpq_mpoly_ctx,fmpq
 from math import factorial
 from functools import lru_cache
 import sympy as s,time,json
 from pathlib import Path
 T=time.time();J=5
 ctx=fmpq_mpoly_ctx.get(('X','Y','z','w'));X,Y,z,w=ctx.gens()
 a,b,d,m,B,C=map(fmpq,params)
 P=[X];Q=[Y]
 for k in range(1,2*J+1):P.append(X*(1+X)*P[-1].derivative(0));Q.append(Y*(1+Y)*Q[-1].derivative(1))
 U=[ctx.constant(0)]
 for n in range(1,2*J+1):
  v=(-1)**(n+3)*(P[n]*z**(n+2)+m**(n+1)*Q[n]*w**(n+2))/factorial(n+2)
  v+=(-1)**n*(P[n-1]*z**n+m**n*Q[n-1]*w**n)/(2*factorial(n))
  if n==1:v-=B*z+C*w
  for r in range(1,n//2+1):
   k=n-2*r;bern=s.bernoulli(r+1)
   if bern:v-=fmpq(int(bern.p),int(bern.q))*(-1)**k*(P[r+k-1]*z**k+m**(r+k)*Q[r+k-1]*w**k)/(factorial(r+1)*factorial(k))
  U.append(v)
 V=[ctx.constant(1)]
 for n in range(1,2*J+1):
  V.append(sum((k*U[k]*V[n-k] for k in range(1,n+1)),ctx.constant(0))/n)
 c=fmpq_mpoly_ctx.get(('X','Y'));x,y=c.gens();zero=c.constant(0);one=c.constant(1)
 D=m*((a+x)*(d+y)-m*b*b);g11=m*(d+y);g12=c.constant(-m*b);g22=a+x
 @lru_cache(None)
 def mom(i,j):
  if i<0 or j<0 or (i+j)%2:return zero
  if i+j==0:return one
  if i:return (i-1)*g11*mom(i-2,j)+j*g12*mom(i-1,j-1)
  return (j-1)*g22*mom(0,j-2)
 pows=[D**k for k in range(3*J+1)];TT=[one];N=[zero]
 for j in range(1,J+1):
  groups={}
  for (xe,ye,ze,we),cf in V[2*j].to_dict().items():
   if (ze+we)%2:continue
   groups.setdefault((ze,we),{})[(xe,ye)]=cf
  val=zero
  for (ze,we),dic in groups.items():val+=c.from_dict(dic)*mom(ze,we)*pows[3*j-(ze+we)//2]
  TT.append(val)
  N.append(TT[j]-sum((k*N[k]*TT[j-k] for k in range(1,j)),zero)/j)
  if j>=2:
   n=3*j
   assert all(0<=i<=n and 0<=k<=n and (i,k) not in [(0,0),(0,n),(n,0),(n,n)] for i,k in N[j].to_dict())
 return N


==> anc/independent_checks/first_coefficient/logs/boundary.log <==
top boundary root multiplicity 1 j 1 weight 2
top boundary root multiplicity 1 j 2 weight 4
top boundary root multiplicity 1 j 3 weight 6
top boundary root multiplicity 1 j 4 weight 8
top boundary root multiplicity 1 j 5 weight 10
top boundary root multiplicity 2 j 1 weight 4
top boundary root multiplicity 2 j 2 weight 8
top boundary root multiplicity 2 j 3 weight 12
top boundary root multiplicity 2 j 4 weight 16
top boundary root multiplicity 2 j 5 weight 20
top boundary root multiplicity 3 j 1 weight 6
top boundary root multiplicity 3 j 2 weight 12
top boundary root multiplicity 3 j 3 weight 18
top boundary root multiplicity 3 j 4 weight 24
top boundary root multiplicity 3 j 5 weight 30
ALL top boundary multiplicities passed


==> anc/independent_checks/first_coefficient/logs/edge_divisibility.log <==
M2(-A)= 5*A**3*(A - 1)**3/16
N1 and N2 independently checked with all A,beta symbolic
A=b=2/3 H: (z + 1)*(27*z + 28)/324 N2: -5*z*(z + 1)**2*(6*z + 7)/1458 remainder: -490*z/4782969 - 490/4782969
I common A**2*(A - 1)**2
I resultant 125*A**3*(A - 1)**3*(A**2 - A + 1)*(3*A**4 - 6*A**3 - 13*A**2 + 16*A - 4)/18786186952704
II LC -(A - 1)**2*(A + 12*b**2 - 12*b + 2)/24 COMMON A**2*(A - 1)**2
II RES -60397977600000*A**5*(A - 1)**7*(A + 2)**2*(3*A - 2)**2*(3*A + 1)**2*(3*A**2 + A - 1)**2*(9*A**2 + 6*A - 11)*(781*A**6 - 5878*A**5 + 16796*A**4 - 23317*A**3 + 16796*A**2 - 5878*A + 781)
II at 2/3 (3*b - 2)/3
T1 LC (3*A**2 + 12*A*b - 6*A + 12*b**2 - 12*b + 2)/24 COMMON A**3*(A - 1)**3
T1 RES -119900833843155309163093283133456384000000000*A**17*(A - 1)**17*(A**2 - A + 1)*(4*A**2 - 4*A - 11)**6*(81*A**6 - 243*A**5 + 556*A**4 - 707*A**3 - 879*A**2 + 1192*A + 781)*(432*A**6 - 27756*A**5 + 145287*A**4 - 250579*A**3 + 145287*A**2 - 27756*A + 432)*(432*A**6 + 25164*A**5 + 12987*A**4 - 61649*A**3 - 5808*A**2 + 43959*A - 14653)
T2 LC -(-A + 12*b**2)/12 COMMON A**2*(A - 1)**3
T2 RES 18467573221986140160000000*A**16*(A - 3)**3*(A - 1)**7*(3*A - 4)**3*(3*A - 1)**3*(3*A**2 - 7*A + 3)**3*(9*A**2 - 24*A + 4)**3*(781*A**6 + 1192*A**5 - 879*A**4 - 707*A**3 + 556*A**2 - 243*A + 81)*(14653*A**6 - 43959*A**5 + 5808*A**4 + 61649*A**3 - 12987*A**2 - 25164*A - 432)
T2 rational candidates at A= 3 {-1/2: 1}
T2 rational candidates at A= 4/3 {1/3: 1}
T2 rational candidates at A= 1/3 {-1/6: 1}
T2 non-Euler candidate checks: PASS


==> anc/independent_checks/first_coefficient/logs/identities.log <==
Two B2 endpoint identities: PASS
Elementary B2--B5 rigidity identities: PASS
Rank-one first numerator at the pole: PASS
Symbolic first edge: bottom PASS
Symbolic first edge: top PASS
Symbolic first edge: left PASS
Symbolic first edge: right PASS


==> anc/independent_checks/first_coefficient/verify_boundary.py <==
from generator import generate
from flint import fmpq_mpoly_ctx,fmpq
# Local top chart: X=-a-b*k and t=z*D, z=1/Y.
# Substitute z=(-m*b*k-t)/(m*b*(m*b+d*k)); multiply units to clear.
ctx=fmpq_mpoly_ctx.get(('k','t'));k,t=ctx.gens()
for pp,rootmult in [(['1','1/3','2','2','1/5','2/7'],1),(['1','-1/2','2','2','1/5','2/7'],2),(['1','-1/2','3/4','2','1/5','2/7'],3)]:
 a,b,d,m,B,C=map(fmpq,pp);N=generate(pp);xx=-a-b*k;zn=-m*b*k-t;zd=m*b*(m*b+d*k)
 for j in range(1,6):
  NN=sum((cf*xx**ix*zn**(3*j-iy)*zd**iy for (ix,iy),cf in N[j].to_dict().items()),ctx.constant(0))
  w=min(i+2*rootmult*l for i,l in NN.to_dict())
  assert w>=2*rootmult*j,(pp,j,w)
  print('top boundary root multiplicity',rootmult,'j',j,'weight',w,flush=True)
print('ALL top boundary multiplicities passed')


==> anc/independent_checks/first_coefficient/verify_edge_divisibility.py <==
import sympy as s
from itertools import combinations
A,b,z,r=s.symbols('A b z r'); R=s.Rational
N=(z**3+(3*A*A+(12*b-3)*A+12*b*b-12*b+2)*z*z+(-2*A**3+(12*b+6)*A*A+(24*b*b-12*b-3)*A)*z+12*A*A*b*b)/24
M=(-(4*b+6*z+2)*A**5+(12*b*b+(16*z+12)*b+8*z*z+19*z+3)*A**4+(-8*b**3+(12*z-12)*b*b+(14*z*z-24*z-6)*b-z**3-21*z*z-21*z-1)*A**3+(-24*z*b**3+(-12*z*z-12*z)*b*b+(-6*z**3-24*z*z+14*z)*b+3*z**3+19*z*z+8*z)*A*A+(-24*z*z*b**3+(-12*z**3+12*z*z)*b*b+(12*z**3+16*z*z)*b-2*z**3-6*z*z)*A+(-8*b**3+12*b*b-4*b)*z**3)/48
N2=s.expand(z*(1+z)*M)
print('M2(-A)=',s.factor(M.subs(z,-A)),flush=True)
# Independent symbolic rank-one Gaussian recurrence through epsilon^2.
q=s.symbols('q');P=[z]
for n in range(1,5):P.append(s.expand(z*(1+z)*s.diff(P[-1],z)))
UU=[s.Integer(0)]
for n in range(1,5):
 v=(-1)**(n+3)*P[n]*q**(n+2)/s.factorial(n+2)
 v+=(-1)**n*P[n-1]*q**n/(2*s.factorial(n))
 if n==1:v-=b*q
 for rr in range(1,n//2+1):
  k=n-2*rr
  v-=s.bernoulli(rr+1)*(-1)**k*P[rr+k-1]*q**k/(s.factorial(rr+1)*s.factorial(k))
 UU.append(s.expand(v))
VV=[s.Integer(1)]
for n in range(1,5):VV.append(s.expand(sum(k*UU[k]*VV[n-k] for k in range(1,n+1))/n))
def gauss_clear(j):
 return s.expand(sum(cf*s.factorial2(qe-1)*(A+z)**(3*j-qe//2)
  for (qe,),cf in s.Poly(VV[2*j],q).terms() if qe%2==0))
rr1=gauss_clear(1);rr2=s.expand(gauss_clear(2)-rr1**2/2)
assert s.expand(rr1-N)==0
assert s.expand(rr2-N2)==0
print('N1 and N2 independently checked with all A,beta symbolic',flush=True)
H=N-(A+z)**3/24
Hv=s.factor(H.subs({A:R(2,3),b:R(2,3)})); Gv=s.factor(N2.subs({A:R(2,3),b:R(2,3)}))
print('A=b=2/3 H:',Hv,'N2:',Gv,'remainder:',s.rem(Gv,Hv,z),flush=True)
cols=[[s.expand(p).coeff(z,i) for i in range(4)] for p in [(A+z)**3,M,N]]
mat=s.Matrix.hstack(*[s.Matrix(c) for c in cols]); minors=[s.factor(mat[list(rows),:].det()) for rows in combinations(range(4),3)]
# same minors order as manuscript: omit row 0 first
minors=list(reversed(minors))
g=s.gcd(minors[0],minors[1]); print('I common',s.factor(g),flush=True)
print('I resultant',s.factor(s.resultant(s.cancel(minors[0]/g),s.cancel(minors[1]/g),b)),flush=True)
def remcase(name,dividend,divisor):
 lc=s.Poly(divisor,z).LC(); rem=s.rem(dividend,divisor,z)
 coeff=[s.factor(s.fraction(s.cancel(s.expand(rem).coeff(z,i)))[0]) for i in range(s.degree(divisor,z))]
 g=coeff[0]
 for x in coeff[1:]:g=s.gcd(g,x)
 print(name,'LC',s.factor(lc),'COMMON',s.factor(g),flush=True)
 red=[s.cancel(c/g) for c in coeff]
 res=s.factor(s.resultant(red[0],red[1],b));print(name,'RES',res,flush=True)
 return coeff
h2=s.cancel(((A-1)**3*N-N.subs(z,-1)*(A+z)**3)/(z+1))
c=remcase('II',M,h2)
print('II at 2/3',s.factor(s.gcd(*[p.subs(A,R(2,3)) for p in c])),flush=True)
c1=remcase('T1',N2,H)
hz=s.cancel((2*A*N-b*b*(A+z)**3)/z)
c2=remcase('T2',(1+z)*M,hz)
# Every irreducible factor of each eliminant is factored over Q; the linear
# factors list all rational A candidates. Recheck the non-Euler candidates.
for av in [s.Rational(3),s.Rational(4,3),s.Rational(1,3)]:
 common=s.factor(s.gcd(*[e.subs(A,av) for e in c2]))
 roots=s.polys.polytools.ground_roots(common,b)
 print('T2 rational candidates at A=',av,roots,flush=True)
 for bv in roots:
  assert av==12*bv*bv
  assert s.rem(N2.subs({A:av,b:bv}), (N-b*b*(A+z)**3/(2*A)).subs({A:av,b:bv}),z)!=0
print('T2 non-Euler candidate checks: PASS',flush=True)


==> anc/independent_checks/first_coefficient/verify_identities.py <==
import sympy as s
A,b,z=s.symbols('A b z');U,V=s.symbols('U V');B=lambda n,x:s.bernoulli(n,x)
N=(z**3+(3*A*A+(12*b-3)*A+12*b*b-12*b+2)*z*z+(-2*A**3+(12*b+6)*A*A+(24*b*b-12*b-3)*A)*z+12*A*A*b*b)/24
H0=s.expand(N-b*b*(A+z)**3/(2*A));Hinf=s.expand(N-(A+z)**3/24)
assert s.factor(H0.coeff(z,1)+A**3*B(2,(b+s.Rational(1,2))/A)/2)==0
assert s.factor(Hinf.coeff(z,2)-B(2,b+A/2)/2)==0
print('Two B2 endpoint identities: PASS')
C=lambda q:15*q*q-30*q+7
G=C(U)*(3*V-1)*(3*V-7)-C(V)*(3*U-1)*(3*U-7)
H=U*(U-1)**2*(3*V-1)**2*(3*V-7)-V*(V-1)**2*(3*U-1)**2*(3*U-7)
g=15*U*V-7*U-7*V+7
h=27*U**2*V**2-18*U**2*V+7*U**2-18*U*V**2+16*U*V-14*U+7*V**2-14*V+7
assert s.expand(G+6*(U-V)*g)==0
assert s.expand(H+(U-V)*h)==0
assert s.factor(h.subs(V,7*(U-1)/(15*U-7))-112*U*(U-1)*(3*U-7)*(3*U-1)/(15*U-7)**2)==0
print('Elementary B2--B5 rigidity identities: PASS')
# Check the parameter-independent constants used to exclude H=0.
assert s.factor(N.subs(z,-A)-s.Rational(5,24)*A**2*(A-1)**2)==0
print('Rank-one first numerator at the pole: PASS')
# Verify all four exact f_r edge identities independently from the explicit R1 formula.
X,Y,a,bb,d,m,bb1,bb2,r=s.symbols('X Y a bb d m B C r')
D=m*((a+X)*(d+Y)-m*bb**2);uu=m*(d+Y);vv=-m*bb;ww=a+X
p=X*(1+X);q=Y*(1+Y);p2=p*(1+2*X);q2=q*(1+2*Y);gg=bb1+X/2;hh=bb2+m*Y/2
R=-(X+m*Y)*D**3/12+(p*uu+m*m*q*ww)*D**2/4+(gg*gg*uu+2*gg*hh*vv+hh*hh*ww)*D**2/2
R-=(gg*(p*uu*uu+m*m*q*vv*ww)+hh*(p*uu*vv+m*m*q*ww*ww))*D/2
R-=(p2*uu*uu+m**3*q2*ww*ww)*D/8
R+=s.Rational(5,24)*(p*p*uu**3+m**4*q*q*ww**3)+m*m*p*q*(uu*ww*vv/4+vv**3/6)
F=s.Poly(s.expand(R-r*D**3),X,Y)
Ab=(a*d-m*bb*bb)/d;Al=(a*d-m*bb*bb)/a
nb=lambda aa,be,zz:N.subs({A:aa,b:be,z:zz},simultaneous=True)
bottom=(m*d)**3*(nb(Ab,bb1-bb*bb2/d,X)-(r-bb2**2/(2*m*d))*(Ab+X)**3)
top=m**3*(nb(a,bb1,X)-(r-m/24)*(a+X)**3)
left=(a*m)**3*m*(nb(Al,(bb2-m*bb*bb1/a)/m,Y)-(r/m-bb1**2/(2*a*m))*(Al+Y)**3)
right=m**4*(nb(d,bb2/m,Y)-(r-s.Rational(1,24))/m*(d+Y)**3)
for name,got,expected in [('bottom',F.as_expr().subs(Y,0),bottom),('top',F.as_expr().coeff(Y,3),top),('left',F.as_expr().subs(X,0),left),('right',F.as_expr().coeff(X,3),right)]:
 assert s.cancel(got-expected)==0,name
 print('Symbolic first edge:',name,'PASS')


==> anc/independent_checks/input/EE2.gp <==
[(-5045/4565043429507072*be + 5045/18260173718028288)*AA^17 + (-29285/3043362286338048*be^2 + 259385/18260173718028288*be - 17155/4057816381784064)*AA^16 + (85/1320903770112*be^3 + 10925/380420285792256*be^2 - 1102415/12173449145352192*be + 4391485/146081389744226304)*AA^15 + (2938805/9130086859014144*be^4 - 7345205/9130086859014144*be^3 + 8333345/73040694872113152*be^2 + 17861605/48693796581408768*be - 6456865/48693796581408768)*AA^14 + (-26455/28179280429056*be^5 - 616085/570630428688384*be^4 + 47821795/12173449145352192*be^3 - 169718065/146081389744226304*be^2 - 99481225/97387593162817536*be + 238642435/584325558976905216)*AA^13 + (-8638355/2282521714753536*be^6 + 4481015/380420285792256*be^5 - 125384875/73040694872113152*be^4 - 432603155/36520347436056576*be^3 + 1408846985/292162779488452608*be^2 + 98317675/48693796581408768*be - 6751895/7213895789838336)*AA^12 + (31304395/4565043429507072*be^7 + 195510275/18260173718028288*be^6 - 1783011095/36520347436056576*be^5 + 361113085/18260173718028288*be^4 + 398590075/16231265527136256*be^3 - 1263724225/97387593162817536*be^2 - 275690915/97387593162817536*be + 484102535/292162779488452608)*AA^11 + (50815865/2282521714753536*be^8 - 9270065/112717121716224*be^7 + 822534095/36520347436056576*be^6 + 8636516885/73040694872113152*be^5 - 850644185/12173449145352192*be^4 - 10369150165/292162779488452608*be^3 + 14755294135/584325558976905216*be^2 + 769635095/292162779488452608*be - 451189025/194775186325635072)*AA^10 + (-17623675/570630428688384*be^9 - 47733125/1141260857376768*be^8 + 79536895/285315214344192*be^7 - 388176905/2282521714753536*be^6 - 854075935/4565043429507072*be^5 + 5601298505/36520347436056576*be^4 + 1229601145/36520347436056576*be^3 - 1808772025/48693796581408768*be^2 - 318574385/292162779488452608*be + 755848385/292162779488452608)*AA^9 + (-83455615/1141260857376768*be^10 + 734504225/2282521714753536*be^9 - 3188259785/18260173718028288*be^8 - 9498647915/18260173718028288*be^7 + 2879231695/6086724572676096*be^6 + 3396264415/18260173718028288*be^5 - 69835885235/292162779488452608*be^4 - 1368412895/97387593162817536*be^3 + 6159925585/146081389744226304*be^2 - 318574385/292162779488452608*be - 451189025/194775186325635072)*AA^8 + (105175225/1141260857376768*be^11 + 178362365/4565043429507072*be^10 - 2473589585/3043362286338048*be^9 + 883434875/1141260857376768*be^8 + 865432835/1521681143169024*be^7 - 59121347125/73040694872113152*be^6 - 11645153045/146081389744226304*be^5 + 559816115/2028908190892032*be^4 - 1368412895/97387593162817536*be^3 - 1808772025/48693796581408768*be^2 + 769635095/292162779488452608*be + 484102535/292162779488452608)*AA^7 + (613170425/4565043429507072*be^12 - 3311964425/4565043429507072*be^11 + 4252134925/6086724572676096*be^10 + 1569230305/1521681143169024*be^9 - 115947227845/73040694872113152*be^8 - 2033332985/8115632763568128*be^7 + 281295564265/292162779488452608*be^6 - 11645153045/146081389744226304*be^5 - 69835885235/292162779488452608*be^4 + 1229601145/36520347436056576*be^3 + 14755294135/584325558976905216*be^2 - 275690915/97387593162817536*be - 6751895/7213895789838336)*AA^6 + (-203864035/1141260857376768*be^13 + 202680295/1141260857376768*be^12 + 5131308265/4565043429507072*be^11 - 2772116165/1521681143169024*be^10 - 8929310785/18260173718028288*be^9 + 35679438665/18260173718028288*be^8 - 2033332985/8115632763568128*be^7 - 59121347125/73040694872113152*be^6 + 3396264415/18260173718028288*be^5 + 5601298505/36520347436056576*be^4 - 10369150165/292162779488452608*be^3 - 1263724225/97387593162817536*be^2 + 98317675/48693796581408768*be + 238642435/584325558976905216)*AA^5 + (-136275305/1141260857376768*be^14 + 986623655/1141260857376768*be^13 - 6189058715/4565043429507072*be^12 - 158938715/253613523861504*be^11 + 5074561745/2028908190892032*be^10 - 8929310785/18260173718028288*be^9 - 115947227845/73040694872113152*be^8 + 865432835/1521681143169024*be^7 + 2879231695/6086724572676096*be^6 - 854075935/4565043429507072*be^5 - 850644185/12173449145352192*be^4 + 398590075/16231265527136256*be^3 + 1408846985/292162779488452608*be^2 - 99481225/97387593162817536*be - 6456865/48693796581408768)*AA^4 + (3202325/15850845241344*be^15 - 148019285/285315214344192*be^14 - 56311945/142657607172096*be^13 + 182535785/95105071448064*be^12 - 158938715/253613523861504*be^11 - 2772116165/1521681143169024*be^10 + 1569230305/1521681143169024*be^9 + 883434875/1141260857376768*be^8 - 9498647915/18260173718028288*be^7 - 388176905/2282521714753536*be^6 + 8636516885/73040694872113152*be^5 + 361113085/18260173718028288*be^4 - 432603155/36520347436056576*be^3 - 169718065/146081389744226304*be^2 + 17861605/48693796581408768*be + 4391485/146081389744226304)*AA^3 + (4430375/285315214344192*be^16 - 104184275/285315214344192*be^15 + 384296195/380420285792256*be^14 - 56311945/142657607172096*be^13 - 6189058715/4565043429507072*be^12 + 5131308265/4565043429507072*be^11 + 4252134925/6086724572676096*be^10 - 2473589585/3043362286338048*be^9 - 3188259785/18260173718028288*be^8 + 79536895/285315214344192*be^7 + 822534095/36520347436056576*be^6 - 1783011095/36520347436056576*be^5 - 125384875/73040694872113152*be^4 + 47821795/12173449145352192*be^3 + 8333345/73040694872113152*be^2 - 1102415/12173449145352192*be - 17155/4057816381784064)*AA^2 + (-2380825/23776267862016*be^17 + 29247925/71328803586048*be^16 - 104184275/285315214344192*be^15 - 148019285/285315214344192*be^14 + 986623655/1141260857376768*be^13 + 202680295/1141260857376768*be^12 - 3311964425/4565043429507072*be^11 + 178362365/4565043429507072*be^10 + 734504225/2282521714753536*be^9 - 47733125/1141260857376768*be^8 - 9270065/112717121716224*be^7 + 195510275/18260173718028288*be^6 + 4481015/380420285792256*be^5 - 616085/570630428688384*be^4 - 7345205/9130086859014144*be^3 + 10925/380420285792256*be^2 + 259385/18260173718028288*be + 5045/18260173718028288)*AA + (2380825/71328803586048*be^18 - 2380825/23776267862016*be^17 + 4430375/285315214344192*be^16 + 3202325/15850845241344*be^15 - 136275305/1141260857376768*be^14 - 203864035/1141260857376768*be^13 + 613170425/4565043429507072*be^12 + 105175225/1141260857376768*be^11 - 83455615/1141260857376768*be^10 - 17623675/570630428688384*be^9 + 50815865/2282521714753536*be^8 + 31304395/4565043429507072*be^7 - 8638355/2282521714753536*be^6 - 26455/28179280429056*be^5 + 2938805/9130086859014144*be^4 + 85/1320903770112*be^3 - 29285/3043362286338048*be^2 - 5045/4565043429507072*be), (2605/519400496868360192*be^3 - 2605/692533995824480256*be^2 - 2605/1385067991648960512*be + 2605/4155203974946881536)*AA^24 + (225695/6232805962420322304*be^4 - 600815/6232805962420322304*be^3 + 375355/8310407949893763072*be^2 + 675175/24931223849681289216*be - 37595/3116402981210161152)*AA^23 + (-609665/1168651117953810432*be^5 + 8813645/37396835774521933824*be^4 + 32194835/37396835774521933824*be^3 - 74300885/149587343098087735296*be^2 - 27817655/149587343098087735296*be + 4030435/37396835774521933824)*AA^22 + (-1264645/389550372651270144*be^6 + 24794435/2337302235907620864*be^5 - 425343605/74793671549043867648*be^4 - 438789635/74793671549043867648*be^3 + 397887875/99724895398725156864*be^2 + 79455635/99724895398725156864*be - 29656315/49862447699362578432)*AA^21 + (30789305/2337302235907620864*be^7 + 103165405/9349208943630483456*be^6 - 703391305/9349208943630483456*be^5 + 6726202825/149587343098087735296*be^4 + 1346028025/49862447699362578432*be^3 - 12551457545/598349372392350941184*be^2 - 444506855/199449790797450313728*be + 680113015/299174686196175470592)*AA^20 + (1396347655/18698417887260966912*be^8 - 10814485/38474110879137792*be^7 + 4790641435/37396835774521933824*be^6 + 3033977435/9349208943630483456*be^5 - 6053238575/24931223849681289216*be^4 - 23191536655/299174686196175470592*be^3 + 92167366235/1196698744784701882368*be^2 + 4150931875/1196698744784701882368*be - 1273140995/199449790797450313728)*AA^19 + (-819264175/4674604471815241728*be^9 - 11783850295/37396835774521933824*be^8 + 33905093705/18698417887260966912*be^7 - 10443170515/8310407949893763072*be^6 - 17752890175/18698417887260966912*be^5 + 11920405495/12465611924840644608*be^4 + 300794555/2462343096264818688*be^3 - 502530504035/2393397489569403764736*be^2 + 904950505/797799163189801254912*be + 2708851915/199449790797450313728)*AA^18 + (-3977698175/4674604471815241728*be^10 + 34635246025/9349208943630483456*be^9 - 17544801565/9349208943630483456*be^8 - 118377841655/18698417887260966912*be^7 + 150851671805/24931223849681289216*be^6 + 251488217585/149587343098087735296*be^5 - 3330978868135/1196698744784701882368*be^4 + 14541159455/1196698744784701882368*be^3 + 2101066438955/4786794979138807529472*be^2 - 37667883415/1595598326379602509824*be - 17645511985/797799163189801254912)*AA^17 + (7070080955/4674604471815241728*be^11 + 57470847445/18698417887260966912*be^10 - 792267660035/37396835774521933824*be^9 + 1395400891235/74793671549043867648*be^8 + 62653226795/4674604471815241728*be^7 - 72699748135/3693514644397228032*be^6 - 369681165815/598349372392350941184*be^5 + 14617829457965/2393397489569403764736*be^4 - 1581432371285/2393397489569403764736*be^3 - 6785775799925/9573589958277615058944*be^2 + 2827891595/37396835774521933824*be + 259691750885/9573589958277615058944)*AA^16 + (374803265/64925062108545024*be^12 - 8594884555/292162779488452608*be^11 + 86541483605/4155203974946881536*be^10 + 1492870531445/24931223849681289216*be^9 - 23281010599205/299174686196175470592*be^8 - 224362257995/18698417887260966912*be^7 + 385977959315/8310407949893763072*be^6 - 7547297780705/1196698744784701882368*be^5 - 48786881464015/4786794979138807529472*be^4 + 211209345965/99724895398725156864*be^3 + 8298580009315/9573589958277615058944*be^2 - 244155751105/1595598326379602509824*be - 74022283645/3191196652759205019648)*AA^15 + (-2377772695/259700248434180096*be^13 - 14065346765/1038800993736720384*be^12 + 663937074815/4674604471815241728*be^11 - 12455067081065/74793671549043867648*be^10 - 4297432375985/49862447699362578432*be^9 + 125479538178445/598349372392350941184*be^8 - 966613861615/37396835774521933824*be^7 - 761537233555/9349208943630483456*be^6 + 55003887029575/2393397489569403764736*be^5 + 40620484519535/3191196652759205019648*be^4 - 10138578435305/2393397489569403764736*be^3 - 7094520542975/9573589958277615058944*be^2 + 20103741025/88644351465533472768*be + 44107607135/4786794979138807529472)*AA^14 + (-77867807335/3116402981210161152*be^14 + 944540464105/6232805962420322304*be^13 - 1988595518515/12465611924840644608*be^12 - 22720358800585/74793671549043867648*be^11 + 14282312645035/24931223849681289216*be^10 - 48671283425/2337302235907620864*be^9 - 4967452455985/12465611924840644608*be^8 + 156501519909895/1196698744784701882368*be^7 + 251722414414775/2393397489569403764736*be^6 - 229831347213505/4786794979138807529472*be^5 - 105470690857855/9573589958277615058944*be^4 + 3724130523335/598349372392350941184*be^3 + 2819351485855/9573589958277615058944*be^2 - 77063854775/299174686196175470592*be + 44107607135/4786794979138807529472)*AA^13 + (92846714125/2337302235907620864*be^15 + 27938118035/2077601987473440768*be^14 - 21529131893945/37396835774521933824*be^13 + 23137683218195/24931223849681289216*be^12 + 29668213845545/149587343098087735296*be^11 - 372499907628275/299174686196175470592*be^10 + 84013330710775/199449790797450313728*be^9 + 647858860291135/1196698744784701882368*be^8 - 713739929687245/2393397489569403764736*be^7 - 9266184009145/99724895398725156864*be^6 + 6373453743875/88644351465533472768*be^5 + 3512655049415/797799163189801254912*be^4 - 1054233567575/149587343098087735296*be^3 + 2819351485855/9573589958277615058944*be^2 + 20103741025/88644351465533472768*be - 74022283645/3191196652759205019648)*AA^12 + (651526246585/9349208943630483456*be^16 - 1208606531335/2337302235907620864*be^15 + 7416152168335/9349208943630483456*be^14 + 7309139063855/9349208943630483456*be^13 - 187825295304715/74793671549043867648*be^12 + 9330639886055/12465611924840644608*be^11 + 45602317512985/24931223849681289216*be^10 - 84482447040155/74793671549043867648*be^9 - 1179820047664555/2393397489569403764736*be^8 + 23090452037485/49862447699362578432*be^7 + 29915845045655/797799163189801254912*be^6 - 195938502501235/2393397489569403764736*be^5 + 3512655049415/797799163189801254912*be^4 + 3724130523335/598349372392350941184*be^3 - 7094520542975/9573589958277615058944*be^2 - 244155751105/1595598326379602509824*be + 259691750885/9573589958277615058944)*AA^11 + (-63571127165/519400496868360192*be^17 + 1279796871905/9349208943630483456*be^16 + 1068779045465/779100745302540288*be^15 - 3774056993825/1168651117953810432*be^14 + 19672755989305/37396835774521933824*be^13 + 311841584778305/74793671549043867648*be^12 - 204545835822335/74793671549043867648*be^11 - 260913557687695/149587343098087735296*be^10 + 743011865298785/398899581594900627456*be^9 + 161041433178235/797799163189801254912*be^8 - 637669448188685/1196698744784701882368*be^7 + 29915845045655/797799163189801254912*be^6 + 6373453743875/88644351465533472768*be^5 - 105470690857855/9573589958277615058944*be^4 - 10138578435305/2393397489569403764736*be^3 + 8298580009315/9573589958277615058944*be^2 + 2827891595/37396835774521933824*be - 17645511985/797799163189801254912)*AA^10 + (-30757826185/259700248434180096*be^18 + 297338035745/259700248434180096*be^17 - 23247830572655/9349208943630483456*be^16 - 2270382602855/4674604471815241728*be^15 + 120752743152925/18698417887260966912*be^14 - 80592967513645/18698417887260966912*be^13 - 105778228971385/24931223849681289216*be^12 + 123501828463345/24931223849681289216*be^11 + 435923465183015/598349372392350941184*be^10 - 1304127310370005/598349372392350941184*be^9 + 161041433178235/797799163189801254912*be^8 + 23090452037485/49862447699362578432*be^7 - 9266184009145/99724895398725156864*be^6 - 229831347213505/4786794979138807529472*be^5 + 40620484519535/3191196652759205019648*be^4 + 211209345965/99724895398725156864*be^3 - 6785775799925/9573589958277615058944*be^2 - 37667883415/1595598326379602509824*be + 2708851915/199449790797450313728)*AA^9 + (303232934225/1168651117953810432*be^19 - 1635020914645/2337302235907620864*be^18 - 819433393225/519400496868360192*be^17 + 20972763511955/3116402981210161152*be^16 - 4979541459535/1168651117953810432*be^15 - 45242254982405/6232805962420322304*be^14 + 336531478824995/37396835774521933824*be^13 + 137074903447405/74793671549043867648*be^12 - 1777646517566935/299174686196175470592*be^11 + 435923465183015/598349372392350941184*be^10 + 743011865298785/398899581594900627456*be^9 - 1179820047664555/2393397489569403764736*be^8 - 713739929687245/2393397489569403764736*be^7 + 251722414414775/2393397489569403764736*be^6 + 55003887029575/2393397489569403764736*be^5 - 48786881464015/4786794979138807529472*be^4 - 1581432371285/2393397489569403764736*be^3 + 2101066438955/4786794979138807529472*be^2 + 904950505/797799163189801254912*be - 1273140995/199449790797450313728)*AA^8 + (27780784205/292162779488452608*be^20 - 24563158625/16231265527136256*be^19 + 171002472965/36520347436056576*be^18 - 955518890185/389550372651270144*be^17 - 1523868942155/173133498956120064*be^16 + 13366778330245/1168651117953810432*be^15 + 30443338432795/9349208943630483456*be^14 - 209544886307225/18698417887260966912*be^13 + 137074903447405/74793671549043867648*be^12 + 123501828463345/24931223849681289216*be^11 - 260913557687695/149587343098087735296*be^10 - 84482447040155/74793671549043867648*be^9 + 647858860291135/1196698744784701882368*be^8 + 156501519909895/1196698744784701882368*be^7 - 761537233555/9349208943630483456*be^6 - 7547297780705/1196698744784701882368*be^5 + 14617829457965/2393397489569403764736*be^4 + 14541159455/1196698744784701882368*be^3 - 502530504035/2393397489569403764736*be^2 + 4150931875/1196698744784701882368*be + 680113015/299174686196175470592)*AA^7 + (-51954756425/146081389744226304*be^21 + 448292197745/292162779488452608*be^20 - 8663932535/36520347436056576*be^19 - 1435804906405/194775186325635072*be^18 + 7790053485475/779100745302540288*be^17 + 1084339968515/259700248434180096*be^16 - 69608839855085/4674604471815241728*be^15 + 30443338432795/9349208943630483456*be^14 + 336531478824995/37396835774521933824*be^13 - 105778228971385/24931223849681289216*be^12 - 204545835822335/74793671549043867648*be^11 + 45602317512985/24931223849681289216*be^10 + 84013330710775/199449790797450313728*be^9 - 4967452455985/12465611924840644608*be^8 - 966613861615/37396835774521933824*be^7 + 385977959315/8310407949893763072*be^6 - 369681165815/598349372392350941184*be^5 - 3330978868135/1196698744784701882368*be^4 + 300794555/2462343096264818688*be^3 + 92167366235/1196698744784701882368*be^2 - 444506855/199449790797450313728*be - 29656315/49862447699362578432)*AA^6 + (262733245/8115632763568128*be^22 + 10821139835/12173449145352192*be^21 - 452443541675/97387593162817536*be^20 + 446676289135/73040694872113152*be^19 + 4745539214765/1168651117953810432*be^18 - 1860544919455/129850124217090048*be^17 + 1084339968515/259700248434180096*be^16 + 13366778330245/1168651117953810432*be^15 - 45242254982405/6232805962420322304*be^14 - 80592967513645/18698417887260966912*be^13 + 311841584778305/74793671549043867648*be^12 + 9330639886055/12465611924840644608*be^11 - 372499907628275/299174686196175470592*be^10 - 48671283425/2337302235907620864*be^9 + 125479538178445/598349372392350941184*be^8 - 224362257995/18698417887260966912*be^7 - 72699748135/3693514644397228032*be^6 + 251488217585/149587343098087735296*be^5 + 11920405495/12465611924840644608*be^4 - 23191536655/299174686196175470592*be^3 - 12551457545/598349372392350941184*be^2 + 79455635/99724895398725156864*be + 4030435/37396835774521933824)*AA^5 + (3356062295/12173449145352192*be^23 - 20282607865/12173449145352192*be^22 + 63055439935/24346898290704384*be^21 + 44559150235/18260173718028288*be^20 - 105337886825/10820843684757504*be^19 + 4745539214765/1168651117953810432*be^18 + 7790053485475/779100745302540288*be^17 - 1523868942155/173133498956120064*be^16 - 4979541459535/1168651117953810432*be^15 + 120752743152925/18698417887260966912*be^14 + 19672755989305/37396835774521933824*be^13 - 187825295304715/74793671549043867648*be^12 + 29668213845545/149587343098087735296*be^11 + 14282312645035/24931223849681289216*be^10 - 4297432375985/49862447699362578432*be^9 - 23281010599205/299174686196175470592*be^8 + 62653226795/4674604471815241728*be^7 + 150851671805/24931223849681289216*be^6 - 17752890175/18698417887260966912*be^5 - 6053238575/24931223849681289216*be^4 + 1346028025/49862447699362578432*be^3 + 397887875/99724895398725156864*be^2 - 27817655/149587343098087735296*be - 37595/3116402981210161152)*AA^4 + (-1573768385/12173449145352192*be^24 + 341310715/1521681143169024*be^23 + 5720943175/4057816381784064*be^22 - 333185888015/73040694872113152*be^21 + 44559150235/18260173718028288*be^20 + 446676289135/73040694872113152*be^19 - 1435804906405/194775186325635072*be^18 - 955518890185/389550372651270144*be^17 + 20972763511955/3116402981210161152*be^16 - 2270382602855/4674604471815241728*be^15 - 3774056993825/1168651117953810432*be^14 + 7309139063855/9349208943630483456*be^13 + 23137683218195/24931223849681289216*be^12 - 22720358800585/74793671549043867648*be^11 - 12455067081065/74793671549043867648*be^10 + 1492870531445/24931223849681289216*be^9 + 1395400891235/74793671549043867648*be^8 - 118377841655/18698417887260966912*be^7 - 10443170515/8310407949893763072*be^6 + 3033977435/9349208943630483456*be^5 + 6726202825/149587343098087735296*be^4 - 438789635/74793671549043867648*be^3 - 74300885/149587343098087735296*be^2 + 675175/24931223849681289216*be + 2605/4155203974946881536)*AA^3 + (-52693115/676302730297344*be^25 + 2762876005/4057816381784064*be^24 - 968434645/507227047723008*be^23 + 5720943175/4057816381784064*be^22 + 63055439935/24346898290704384*be^21 - 452443541675/97387593162817536*be^20 - 8663932535/36520347436056576*be^19 + 171002472965/36520347436056576*be^18 - 819433393225/519400496868360192*be^17 - 23247830572655/9349208943630483456*be^16 + 1068779045465/779100745302540288*be^15 + 7416152168335/9349208943630483456*be^14 - 21529131893945/37396835774521933824*be^13 - 1988595518515/12465611924840644608*be^12 + 663937074815/4674604471815241728*be^11 + 86541483605/4155203974946881536*be^10 - 792267660035/37396835774521933824*be^9 - 17544801565/9349208943630483456*be^8 + 33905093705/18698417887260966912*be^7 + 4790641435/37396835774521933824*be^6 - 703391305/9349208943630483456*be^5 - 425343605/74793671549043867648*be^4 + 32194835/37396835774521933824*be^3 + 375355/8310407949893763072*be^2 - 2605/1385067991648960512*be)*AA^2 + (2871625/37572373905408*be^26 - 141643505/338151365148672*be^25 + 2762876005/4057816381784064*be^24 + 341310715/1521681143169024*be^23 - 20282607865/12173449145352192*be^22 + 10821139835/12173449145352192*be^21 + 448292197745/292162779488452608*be^20 - 24563158625/16231265527136256*be^19 - 1635020914645/2337302235907620864*be^18 + 297338035745/259700248434180096*be^17 + 1279796871905/9349208943630483456*be^16 - 1208606531335/2337302235907620864*be^15 + 27938118035/2077601987473440768*be^14 + 944540464105/6232805962420322304*be^13 - 14065346765/1038800993736720384*be^12 - 8594884555/292162779488452608*be^11 + 57470847445/18698417887260966912*be^10 + 34635246025/9349208943630483456*be^9 - 11783850295/37396835774521933824*be^8 - 10814485/38474110879137792*be^7 + 103165405/9349208943630483456*be^6 + 24794435/2337302235907620864*be^5 + 8813645/37396835774521933824*be^4 - 600815/6232805962420322304*be^3 - 2605/692533995824480256*be^2)*AA + (-2871625/169075682574336*be^27 + 2871625/37572373905408*be^26 - 52693115/676302730297344*be^25 - 1573768385/12173449145352192*be^24 + 3356062295/12173449145352192*be^23 + 262733245/8115632763568128*be^22 - 51954756425/146081389744226304*be^21 + 27780784205/292162779488452608*be^20 + 303232934225/1168651117953810432*be^19 - 30757826185/259700248434180096*be^18 - 63571127165/519400496868360192*be^17 + 651526246585/9349208943630483456*be^16 + 92846714125/2337302235907620864*be^15 - 77867807335/3116402981210161152*be^14 - 2377772695/259700248434180096*be^13 + 374803265/64925062108545024*be^12 + 7070080955/4674604471815241728*be^11 - 3977698175/4674604471815241728*be^10 - 819264175/4674604471815241728*be^9 + 1396347655/18698417887260966912*be^8 + 30789305/2337302235907620864*be^7 - 1264645/389550372651270144*be^6 - 609665/1168651117953810432*be^5 + 225695/6232805962420322304*be^4 + 2605/519400496868360192*be^3)]


==> anc/independent_checks/input/M234.gp <==
[(-1/48*AA^3 + (-1/8*be + 1/16)*AA^2 + (-1/4*be^2 + 1/4*be - 1/24)*AA + (-1/6*be^3 + 1/4*be^2 - 1/12*be))*W^3 + (1/6*AA^4 + (7/24*be - 7/16)*AA^3 + (-1/4*be^2 - 1/2*be + 19/48)*AA^2 + (-1/2*be^3 + 1/4*be^2 + 1/3*be - 1/8)*AA)*W^2 + (-1/8*AA^5 + (1/3*be + 19/48)*AA^4 + (1/4*be^2 - 1/2*be - 7/16)*AA^3 + (-1/2*be^3 - 1/4*be^2 + 7/24*be + 1/6)*AA^2)*W + ((-1/12*be - 1/24)*AA^5 + (1/4*be^2 + 1/4*be + 1/16)*AA^4 + (-1/6*be^3 - 1/4*be^2 - 1/8*be - 1/48)*AA^3), (1/384*AA^4 + (1/48*be - 1/96)*AA^3 + (1/16*be^2 - 1/16*be + 1/96)*AA^2 + (1/12*be^3 - 1/8*be^2 + 1/24*be)*AA + (1/24*be^4 - 1/12*be^3 + 1/24*be^2 - 1/720))*W^6 + (-33/320*AA^5 + (-5/12*be + 71/192)*AA^4 + (-13/24*be^2 + 7/6*be - 65/144)*AA^3 + (-1/6*be^3 + 9/8*be^2 - 13/12*be + 5/24)*AA^2 + (1/12*be^4 + 1/3*be^3 - 3/4*be^2 + 1/3*be - 23/1440)*AA + (1/12*be^4 - 1/6*be^3 + 1/12*be^2 - 1/360))*W^5 + (41/90*AA^6 + (29/48*be - 3409/1920)*AA^5 + (-25/48*be^2 - 55/24*be + 1565/576)*AA^4 + (-5/6*be^3 + 5/16*be^2 + 10/3*be - 559/288)*AA^3 + (-1/12*be^4 + 11/12*be^3 + 11/16*be^2 - 97/48*be + 833/1440)*AA^2 + (7/24*be^4 - 1/12*be^3 - 7/12*be^2 + 3/8*be - 41/1440)*AA)*W^4 + (-67/180*AA^7 + (2/3*be + 737/360)*AA^6 + (3/4*be^2 - 7/6*be - 307/72)*AA^5 + (-2/3*be^3 - 29/12*be^2 + 307/72)*AA^4 + (-1/3*be^4 + 29/12*be^2 + 7/6*be - 737/360)*AA^3 + (1/3*be^4 + 2/3*be^3 - 3/4*be^2 - 2/3*be + 67/180)*AA^2)*W^3 + (41/1440*AA^8 + (-3/8*be - 833/1440)*AA^7 + (7/12*be^2 + 97/48*be + 559/288)*AA^6 + (1/12*be^3 - 11/16*be^2 - 10/3*be - 1565/576)*AA^5 + (-7/24*be^4 - 11/12*be^3 - 5/16*be^2 + 55/24*be + 3409/1920)*AA^4 + (1/12*be^4 + 5/6*be^3 + 25/48*be^2 - 29/48*be - 41/90)*AA^3)*W^2 + (1/360*AA^9 + 23/1440*AA^8 + (-1/12*be^2 - 1/3*be - 5/24)*AA^7 + (1/6*be^3 + 3/4*be^2 + 13/12*be + 65/144)*AA^6 + (-1/12*be^4 - 1/3*be^3 - 9/8*be^2 - 7/6*be - 71/192)*AA^5 + (-1/12*be^4 + 1/6*be^3 + 13/24*be^2 + 5/12*be + 33/320)*AA^4)*W + (1/720*AA^9 + (-1/24*be^2 - 1/24*be - 1/96)*AA^7 + (1/12*be^3 + 1/8*be^2 + 1/16*be + 1/96)*AA^6 + (-1/24*be^4 - 1/12*be^3 - 1/16*be^2 - 1/48*be - 1/384)*AA^5), (-1/3840*AA^5 + (-1/384*be + 1/768)*AA^4 + (-1/96*be^2 + 1/96*be - 1/576)*AA^3 + (-1/48*be^3 + 1/32*be^2 - 1/96*be)*AA^2 + (-1/48*be^4 + 1/24*be^3 - 1/48*be^2 + 1/1440)*AA + (-1/120*be^5 + 1/48*be^4 - 1/72*be^3 + 1/720*be))*W^9 + (31/768*AA^6 + (431/1920*be - 137/768)*AA^5 + (47/96*be^2 - 157/192*be + 313/1152)*AA^4 + (73/144*be^3 - 45/32*be^2 + 287/288*be - 5/32)*AA^3 + (11/48*be^4 - 13/12*be^3 + 31/24*be^2 - 7/16*be + 7/576)*AA^2 + (1/40*be^5 - 17/48*be^4 + 49/72*be^3 - 3/8*be^2 + 1/45*be + 1/96)*AA + (-1/20*be^5 + 1/8*be^4 - 1/12*be^3 + 1/120*be))*W^8 + (-673/1152*AA^7 + (-1787/960*be + 3847/1440)*AA^6 + (-179/96*be^2 + 3559/480*be - 27503/5760)*AA^5 + (-31/144*be^3 + 217/32*be^2 - 827/72*be + 2363/576)*AA^4 + (7/12*be^4 + 15/8*be^3 - 907/96*be^2 + 397/48*be - 917/576)*AA^3 + (1/5*be^5 - 5/24*be^4 - 455/144*be^3 + 179/32*be^2 - 353/144*be + 71/480)*AA^2 + (-1/10*be^5 - 1/2*be^4 + 37/24*be^3 - 17/16*be^2 + 9/80*be + 7/240)*AA + (-1/20*be^5 + 1/8*be^4 - 1/12*be^3 + 1/120*be))*W^7 + (1097/576*AA^8 + (1229/576*be - 5873/576)*AA^7 + (-181/96*be^2 - 9389/720*be + 26015/1152)*AA^6 + (-401/144*be^3 + 39/32*be^2 + 14489/480*be - 14971/576)*AA^5 + (-1/4*be^4 + 155/24*be^3 + 703/96*be^2 - 2417/72*be + 18397/1152)*AA^4 + (1/3*be^5 + 17/8*be^4 - 557/144*be^3 - 395/32*be^2 + 2621/144*be - 299/64)*AA^3 + (1/5*be^5 - 11/6*be^4 - 23/24*be^3 + 103/16*be^2 - 571/144*be + 55/144)*AA^2 + (-11/60*be^5 - 1/24*be^4 + 31/36*be^3 - 3/4*be^2 + 19/180*be + 1/48)*AA)*W^6 + (-947/576*AA^9 + (71/32*be + 2411/192)*AA^8 + (37/12*be^2 - 257/64*be - 9559/256)*AA^7 + (-127/72*be^3 - 121/8*be^2 - 42967/5760*be + 220531/3840)*AA^6 + (-73/48*be^4 - 37/24*be^3 + 1133/48*be^2 + 881/32*be - 113447/2304)*AA^5 + (1/8*be^5 + 139/48*be^4 + 109/12*be^3 - 307/24*be^2 - 33943/1152*be + 17599/768)*AA^4 + (3/4*be^5 - 13/48*be^4 - 91/12*be^3 - 5/8*be^2 + 1267/96*be - 1423/288)*AA^3 + (-7/40*be^5 - 53/48*be^4 + 11/9*be^3 + 89/48*be^2 - 61/32*be + 251/960)*AA^2)*W^5 + (251/960*AA^10 + (-61/32*be - 1423/288)*AA^9 + (89/48*be^2 + 1267/96*be + 17599/768)*AA^8 + (11/9*be^3 - 5/8*be^2 - 33943/1152*be - 113447/2304)*AA^7 + (-53/48*be^4 - 91/12*be^3 - 307/24*be^2 + 881/32*be + 220531/3840)*AA^6 + (-7/40*be^5 - 13/48*be^4 + 109/12*be^3 + 1133/48*be^2 - 42967/5760*be - 9559/256)*AA^5 + (3/4*be^5 + 139/48*be^4 - 37/24*be^3 - 121/8*be^2 - 257/64*be + 2411/192)*AA^4 + (1/8*be^5 - 73/48*be^4 - 127/72*be^3 + 37/12*be^2 + 71/32*be - 947/576)*AA^3)*W^4 + (1/48*AA^11 + (19/180*be + 55/144)*AA^10 + (-3/4*be^2 - 571/144*be - 299/64)*AA^9 + (31/36*be^3 + 103/16*be^2 + 2621/144*be + 18397/1152)*AA^8 + (-1/24*be^4 - 23/24*be^3 - 395/32*be^2 - 2417/72*be - 14971/576)*AA^7 + (-11/60*be^5 - 11/6*be^4 - 557/144*be^3 + 703/96*be^2 + 14489/480*be + 26015/1152)*AA^6 + (1/5*be^5 + 17/8*be^4 + 155/24*be^3 + 39/32*be^2 - 9389/720*be - 5873/576)*AA^5 + (1/3*be^5 - 1/4*be^4 - 401/144*be^3 - 181/96*be^2 + 1229/576*be + 1097/576)*AA^4)*W^3 + ((1/120*be + 7/240)*AA^11 + (9/80*be + 71/480)*AA^10 + (-1/12*be^3 - 17/16*be^2 - 353/144*be - 917/576)*AA^9 + (1/8*be^4 + 37/24*be^3 + 179/32*be^2 + 397/48*be + 2363/576)*AA^8 + (-1/20*be^5 - 1/2*be^4 - 455/144*be^3 - 907/96*be^2 - 827/72*be - 27503/5760)*AA^7 + (-1/10*be^5 - 5/24*be^4 + 15/8*be^3 + 217/32*be^2 + 3559/480*be + 3847/1440)*AA^6 + (1/5*be^5 + 7/12*be^4 - 31/144*be^3 - 179/96*be^2 - 1787/960*be - 673/1152)*AA^5)*W^2 + ((1/120*be + 1/96)*AA^11 + (1/45*be + 7/576)*AA^10 + (-1/12*be^3 - 3/8*be^2 - 7/16*be - 5/32)*AA^9 + (1/8*be^4 + 49/72*be^3 + 31/24*be^2 + 287/288*be + 313/1152)*AA^8 + (-1/20*be^5 - 17/48*be^4 - 13/12*be^3 - 45/32*be^2 - 157/192*be - 137/768)*AA^7 + (1/40*be^5 + 11/48*be^4 + 73/144*be^3 + 47/96*be^2 + 431/1920*be + 31/768)*AA^6)*W + ((1/720*be + 1/1440)*AA^11 + (-1/72*be^3 - 1/48*be^2 - 1/96*be - 1/576)*AA^9 + (1/48*be^4 + 1/24*be^3 + 1/32*be^2 + 1/96*be + 1/768)*AA^8 + (-1/120*be^5 - 1/48*be^4 - 1/48*be^3 - 1/96*be^2 - 1/384*be - 1/3840)*AA^7)]


==> anc/independent_checks/input/N5.txt <==
-A**15*W**5/1260 - A**15*W**4/504 - 5*A**15*W**3/3024 - A**15*W**2/2016 - A**15*W/30240 - 127*A**14*W**6/10080 - 107*A**14*W**5/3360 - 1633*A**14*W**4/60480 - 253*A**14*W**3/30240 - 37*A**14*W**2/60480 + 793*A**13*W**7/8640 + 5*A**13*W**6*beta/48 + 1325*A**13*W**6/3456 + A**13*W**5*beta**2/60 + 73*A**13*W**5*beta/240 + 10103*A**13*W**5/17280 + A**13*W**4*beta**2/24 + 51*A**13*W**4*beta/160 + 577*A**13*W**4/1440 + 5*A**13*W**3*beta**2/144 + 203*A**13*W**3*beta/1440 + 43*A**13*W**3/360 + A**13*W**2*beta**2/96 + 11*A**13*W**2*beta/480 + 23*A**13*W**2/1920 + A**13*W*beta**2/1440 + A**13*W*beta/1440 + A**13*W/5760 + 14569*A**12*W**8/6480 + 733*A**12*W**7*beta/480 + 41549*A**12*W**7/5184 + 89*A**12*W**6*beta**2/360 + 13087*A**12*W**6*beta/2880 + 93821*A**12*W**6/8640 + 19*A**12*W**5*beta**2/30 + 4703*A**12*W**5*beta/960 + 35681*A**12*W**5/5184 + 791*A**12*W**4*beta**2/1440 + 6547*A**12*W**4*beta/2880 + 325*A**12*W**4/162 + 257*A**12*W**3*beta**2/1440 + 1177*A**12*W**3*beta/2880 + 53*A**12*W**3/240 + 11*A**12*W**2*beta**2/720 + 5*A**12*W**2*beta/288 + A**12*W**2/192 - 83027*A**11*W**9/8640 - 6713*A**11*W**8*beta/576 - 1859999*A**11*W**8/34560 - 1687*A**11*W**7*beta**2/288 - 152213*A**11*W**7*beta/2880 - 399955*A**11*W**7/3456 - 5*A**11*W**6*beta**3/4 - 60617*A**11*W**6*beta**2/2880 - 264203*A**11*W**6*beta/2880 - 8528189*A**11*W**6/69120 - A**11*W**5*beta**4/12 - 11*A**11*W**5*beta**3/3 - 27337*A**11*W**5*beta**2/960 - 220801*A**11*W**5*beta/2880 - 529727*A**11*W**5/7680 - 5*A**11*W**4*beta**4/24 - 185*A**11*W**4*beta**3/48 - 25511*A**11*W**4*beta**2/1440 - 90653*A**11*W**4*beta/2880 - 111517*A**11*W**4/5760 - 25*A**11*W**3*beta**4/144 - 245*A**11*W**3*beta**3/144 - 439*A**11*W**3*beta**2/90 - 1813*A**11*W**3*beta/320 - 26857*A**11*W**3/11520 - 5*A**11*W**2*beta**4/96 - 13*A**11*W**2*beta**3/48 - 29*A**11*W**2*beta**2/64 - 61*A**11*W**2*beta/192 - 125*A**11*W**2/1536 - A**11*W*beta**4/288 - A**11*W*beta**3/144 - A**11*W*beta**2/192 - A**11*W*beta/576 - A**11*W/4608 + 185587*A**10*W**10/17280 + 2491*A**10*W**9*beta/240 + 299399*A**10*W**9/2880 + 21301*A**10*W**8*beta**2/2880 + 308471*A**10*W**8*beta/2880 + 2008333*A**10*W**8/5760 + 101*A**10*W**7*beta**3/24 + 168899*A**10*W**7*beta**2/2880 + 207713*A**10*W**7*beta/640 + 724719*A**10*W**7/1280 + 167*A**10*W**6*beta**4/144 + 184*A**10*W**6*beta**3/9 + 408887*A**10*W**6*beta**2/2880 + 5136337*A**10*W**6*beta/11520 + 6808855*A**10*W**6/13824 + A**10*W**5*beta**5/10 + 61*A**10*W**5*beta**4/16 + 2531*A**10*W**5*beta**3/72 + 438409*A**10*W**5*beta**2/2880 + 395131*A**10*W**5*beta/1280 + 3188321*A**10*W**5/13824 + A**10*W**4*beta**5/4 + 325*A**10*W**4*beta**4/72 + 7735*A**10*W**4*beta**3/288 + 14821*A**10*W**4*beta**2/192 + 121009*A**10*W**4*beta/1152 + 1859651*A**10*W**4/34560 + 5*A**10*W**3*beta**5/24 + 325*A**10*W**3*beta**4/144 + 2561*A**10*W**3*beta**3/288 + 9649*A**10*W**3*beta**2/576 + 8611*A**10*W**3*beta/576 + 7333*A**10*W**3/1440 + A**10*W**2*beta**5/16 + 13*A**10*W**2*beta**4/32 + 277*A**10*W**2*beta**3/288 + 613*A**10*W**2*beta**2/576 + 1301*A**10*W**2*beta/2304 + 2693*A**10*W**2/23040 + A**10*W*beta**5/240 + A**10*W*beta**4/96 + A**10*W*beta**3/96 + A**10*W*beta**2/192 + A**10*W*beta/768 + A**10*W/7680 - 51709*A**9*W**11/12960 + 4063*A**9*W**10*beta/384 - 16234117*A**9*W**10/207360 + 593*A**9*W**9*beta**2/36 - 8327*A**9*W**9*beta/1152 - 3338653*A**9*W**9/7680 + 161*A**9*W**8*beta**3/18 + 17531*A**9*W**8*beta**2/576 - 652657*A**9*W**8*beta/2304 - 449900249*A**9*W**8/414720 + 113*A**9*W**7*beta**4/72 + 79*A**9*W**7*beta**3/6 - 106225*A**9*W**7*beta**2/1152 - 624073*A**9*W**7*beta/768 - 591101171*A**9*W**7/414720 - 17*A**9*W**6*beta**5/120 - 37*A**9*W**6*beta**4/288 - 8387*A**9*W**6*beta**3/288 - 233243*A**9*W**6*beta**2/768 - 2275981*A**9*W**6*beta/2304 - 47580319*A**9*W**6/46080 - A**9*W**5*beta**6/30 - 7*A**9*W**5*beta**5/8 - 285*A**9*W**5*beta**4/32 - 21557*A**9*W**5*beta**3/288 - 721619*A**9*W**5*beta**2/2304 - 2259593*A**9*W**5*beta/3840 - 2055737*A**9*W**5/5120 - A**9*W**4*beta**6/12 - 71*A**9*W**4*beta**5/48 - 755*A**9*W**4*beta**4/64 - 893*A**9*W**4*beta**3/16 - 159091*A**9*W**4*beta**2/1152 - 1897967*A**9*W**4*beta/11520 - 3449879*A**9*W**4/46080 - 5*A**9*W**3*beta**6/72 - 15*A**9*W**3*beta**5/16 - 1007*A**9*W**3*beta**4/192 - 737*A**9*W**3*beta**3/48 - 3355*A**9*W**3*beta**2/144 - 200389*A**9*W**3*beta/11520 - 46865*A**9*W**3/9216 - A**9*W**2*beta**6/48 - 47*A**9*W**2*beta**5/240 - 127*A**9*W**2*beta**4/192 - 101*A**9*W**2*beta**3/96 - 671*A**9*W**2*beta**2/768 - 1423*A**9*W**2*beta/3840 - 327*A**9*W**2/5120 - A**9*W*beta**6/720 - A**9*W*beta**5/240 - A**9*W*beta**4/192 - A**9*W*beta**3/288 - A**9*W*beta**2/768 - A**9*W*beta/3840 - A**9*W/46080 + 8329*A**8*W**12/17920 - 12349*A**8*W**11*beta/1152 + 755537*A**8*W**11/32256 - 55619*A**8*W**10*beta**2/5760 - 1172081*A**8*W**10*beta/11520 + 77808991*A**8*W**10/322560 - 481*A**8*W**9*beta**3/72 - 135239*A**8*W**9*beta**2/1152 - 2268283*A**8*W**9*beta/11520 + 312357473*A**8*W**9/322560 - 147*A**8*W**8*beta**4/32 - 2103*A**8*W**8*beta**3/32 - 666745*A**8*W**8*beta**2/2304 + 262103*A**8*W**8*beta/1440 + 1872810019*A**8*W**8/967680 - 181*A**8*W**7*beta**5/120 - 2261*A**8*W**7*beta**4/96 - 39833*A**8*W**7*beta**3/288 - 378517*A**8*W**7*beta**2/2304 + 618839*A**8*W**7*beta/640 + 292288303*A**8*W**7/138240 - 43*A**8*W**6*beta**6/360 - 357*A**8*W**6*beta**5/80 - 19673*A**8*W**6*beta**4/576 - 5759*A**8*W**6*beta**3/72 + 151243*A**8*W**6*beta**2/720 + 893033*A**8*W**6*beta/768 + 412923881*A**8*W**6/322560 - 5*A**8*W**5*beta**6/24 - 185*A**8*W**5*beta**5/48 - 2425*A**8*W**5*beta**4/192 + 637*A**8*W**5*beta**3/18 + 215839*A**8*W**5*beta**2/720 + 7047529*A**8*W**5*beta/11520 + 78588809*A**8*W**5/193536 - 7*A**8*W**4*beta**6/144 - A**8*W**4*beta**5/3 + 3713*A**8*W**4*beta**4/576 + 13547*A**8*W**4*beta**3/288 + 1402667*A**8*W**4*beta**2/11520 + 264107*A**8*W**4*beta/1920 + 55607983*A**8*W**4/967680 + A**8*W**3*beta**6/16 + 7*A**8*W**3*beta**5/10 + 2411*A**8*W**3*beta**4/576 + 3253*A**8*W**3*beta**3/288 + 57293*A**8*W**3*beta**2/3840 + 18497*A**8*W**3*beta/1920 + 158503*A**8*W**3/64512 + A**8*W**2*beta**6/45 + 2*A**8*W**2*beta**5/15 + 11*A**8*W**2*beta**4/36 + 13*A**8*W**2*beta**3/36 + 19*A**8*W**2*beta**2/80 + A**8*W**2*beta/12 + 247*A**8*W**2/20160 - 247*A**7*W**13/20160 + 2653*A**7*W**12*beta/1280 - 158503*A**7*W**12/64512 - 50281*A**7*W**11*beta**2/5760 + 687503*A**7*W**11*beta/11520 - 55607983*A**7*W**11/967680 - 3815*A**7*W**10*beta**3/288 + 6311*A**7*W**10*beta**2/11520 + 253241*A**7*W**10*beta/720 - 78588809*A**7*W**10/193536 - 1193*A**7*W**9*beta**4/144 - 8993*A**7*W**9*beta**3/288 + 920131*A**7*W**9*beta**2/3840 + 1047581*A**7*W**9*beta/1440 - 412923881*A**7*W**9/322560 - 497*A**7*W**8*beta**5/240 - 3133*A**7*W**8*beta**4/192 + 10109*A**7*W**8*beta**3/144 + 7522181*A**7*W**8*beta**2/11520 + 2496209*A**7*W**8*beta/5760 - 292288303*A**7*W**8/138240 - 17*A**7*W**7*beta**6/360 - 523*A**7*W**7*beta**5/240 + 9931*A**7*W**7*beta**4/576 + 11729*A**7*W**7*beta**3/48 + 6973603*A**7*W**7*beta**2/11520 - 2496209*A**7*W**7*beta/5760 - 1872810019*A**7*W**7/967680 + 5*A**7*W**6*beta**6/16 + 59*A**7*W**6*beta**5/12 + 32395*A**7*W**6*beta**4/576 + 20285*A**7*W**6*beta**3/96 + 142897*A**7*W**6*beta**2/1280 - 1047581*A**7*W**6*beta/1440 - 312357473*A**7*W**6/322560 + 115*A**7*W**5*beta**6/144 + 95*A**7*W**5*beta**5/12 + 20965*A**7*W**5*beta**4/576 + 4267*A**7*W**5*beta**3/96 - 1378961*A**7*W**5*beta**2/11520 - 253241*A**7*W**5*beta/720 - 77808991*A**7*W**5/322560 + 25*A**7*W**4*beta**6/48 + 701*A**7*W**4*beta**5/240 + 69*A**7*W**4*beta**4/16 - 221*A**7*W**4*beta**3/16 - 602437*A**7*W**4*beta**2/11520 - 687503*A**7*W**4*beta/11520 - 755537*A**7*W**4/32256 + 59*A**7*W**3*beta**6/720 + 7*A**7*W**3*beta**5/240 - 161*A**7*W**3*beta**4/144 - 451*A**7*W**3*beta**3/144 - 941*A**7*W**3*beta**2/256 - 2653*A**7*W**3*beta/1280 - 8329*A**7*W**3/17920 + A**6*W**14/46080 - A**6*W**13*beta/12 + 327*A**6*W**13/5120 + 941*A**6*W**12*beta**2/256 - 18497*A**6*W**12*beta/1920 + 46865*A**6*W**12/9216 + 5*A**6*W**11*beta**3/12 + 602437*A**6*W**11*beta**2/11520 - 264107*A**6*W**11*beta/1920 + 3449879*A**6*W**11/46080 - 613*A**6*W**10*beta**4/576 + 1591*A**6*W**10*beta**3/32 + 1378961*A**6*W**10*beta**2/11520 - 7047529*A**6*W**10*beta/11520 + 2055737*A**6*W**10/5120 + 19*A**6*W**9*beta**5/60 + 13409*A**6*W**9*beta**4/576 + 45877*A**6*W**9*beta**3/288 - 142897*A**6*W**9*beta**2/1280 - 893033*A**6*W**9*beta/768 + 47580319*A**6*W**9/46080 + 259*A**6*W**8*beta**6/720 + 122*A**6*W**8*beta**5/15 + 41231*A**6*W**8*beta**4/576 + 15839*A**6*W**8*beta**3/144 - 6973603*A**6*W**8*beta**2/11520 - 618839*A**6*W**8*beta/640 + 591101171*A**6*W**8/414720 + 77*A**6*W**7*beta**6/48 + 415*A**6*W**7*beta**5/24 + 3505*A**6*W**7*beta**4/64 - 15839*A**6*W**7*beta**3/144 - 7522181*A**6*W**7*beta**2/11520 - 262103*A**6*W**7*beta/1440 + 449900249*A**6*W**7/414720 + 287*A**6*W**6*beta**6/144 + 119*A**6*W**6*beta**5/12 - 2731*A**6*W**6*beta**4/288 - 45877*A**6*W**6*beta**3/288 - 920131*A**6*W**6*beta**2/3840 + 2268283*A**6*W**6*beta/11520 + 3338653*A**6*W**6/7680 + 35*A**6*W**5*beta**6/48 - 11*A**6*W**5*beta**5/12 - 1991*A**6*W**5*beta**4/96 - 1591*A**6*W**5*beta**3/32 - 6311*A**6*W**5*beta**2/11520 + 1172081*A**6*W**5*beta/11520 + 16234117*A**6*W**5/207360 - 7*A**6*W**4*beta**6/360 - 163*A**6*W**4*beta**5/120 - 179*A**6*W**4*beta**4/48 - 5*A**6*W**4*beta**3/12 + 50281*A**6*W**4*beta**2/5760 + 12349*A**6*W**4*beta/1152 + 51709*A**6*W**4/12960 + A**5*W**14*beta/3840 - A**5*W**14/7680 - 19*A**5*W**13*beta**2/80 + 1423*A**5*W**13*beta/3840 - 2693*A**5*W**13/23040 + 451*A**5*W**12*beta**3/144 - 57293*A**5*W**12*beta**2/3840 + 200389*A**5*W**12*beta/11520 - 7333*A**5*W**12/1440 + 179*A**5*W**11*beta**4/48 + 221*A**5*W**11*beta**3/16 - 1402667*A**5*W**11*beta**2/11520 + 1897967*A**5*W**11*beta/11520 - 1859651*A**5*W**11/34560 + 569*A**5*W**10*beta**5/240 + 1991*A**5*W**10*beta**4/96 - 4267*A**5*W**10*beta**3/96 - 215839*A**5*W**10*beta**2/720 + 2259593*A**5*W**10*beta/3840 - 3188321*A**5*W**10/13824 + 119*A**5*W**9*beta**6/180 + 793*A**5*W**9*beta**5/80 + 2731*A**5*W**9*beta**4/288 - 20285*A**5*W**9*beta**3/96 - 151243*A**5*W**9*beta**2/720 + 2275981*A**5*W**9*beta/2304 - 6808855*A**5*W**9/13824 + 91*A**5*W**8*beta**6/48 + 181*A**5*W**8*beta**5/24 - 3505*A**5*W**8*beta**4/64 - 11729*A**5*W**8*beta**3/48 + 378517*A**5*W**8*beta**2/2304 + 624073*A**5*W**8*beta/768 - 724719*A**5*W**8/1280 + 175*A**5*W**7*beta**6/144 - 181*A**5*W**7*beta**5/24 - 41231*A**5*W**7*beta**4/576 - 10109*A**5*W**7*beta**3/144 + 666745*A**5*W**7*beta**2/2304 + 652657*A**5*W**7*beta/2304 - 2008333*A**5*W**7/5760 - 7*A**5*W**6*beta**6/16 - 793*A**5*W**6*beta**5/80 - 13409*A**5*W**6*beta**4/576 + 8993*A**5*W**6*beta**3/288 + 135239*A**5*W**6*beta**2/1152 + 8327*A**5*W**6*beta/1152 - 299399*A**5*W**6/2880 - 301*A**5*W**5*beta**6/720 - 569*A**5*W**5*beta**5/240 + 613*A**5*W**5*beta**4/576 + 3815*A**5*W**5*beta**3/288 + 55619*A**5*W**5*beta**2/5760 - 4063*A**5*W**5*beta/384 - 185587*A**5*W**5/17280 + A**4*W**14*beta**2/768 - A**4*W**14*beta/768 + A**4*W**14/4608 - 13*A**4*W**13*beta**3/36 + 671*A**4*W**13*beta**2/768 - 1301*A**4*W**13*beta/2304 + 125*A**4*W**13/1536 + 161*A**4*W**12*beta**4/144 - 3253*A**4*W**12*beta**3/288 + 3355*A**4*W**12*beta**2/144 - 8611*A**4*W**12*beta/576 + 26857*A**4*W**12/11520 + 163*A**4*W**11*beta**5/120 - 69*A**4*W**11*beta**4/16 - 13547*A**4*W**11*beta**3/288 + 159091*A**4*W**11*beta**2/1152 - 121009*A**4*W**11*beta/1152 + 111517*A**4*W**11/5760 + 301*A**4*W**10*beta**6/720 + 11*A**4*W**10*beta**5/12 - 20965*A**4*W**10*beta**4/576 - 637*A**4*W**10*beta**3/18 + 721619*A**4*W**10*beta**2/2304 - 395131*A**4*W**10*beta/1280 + 529727*A**4*W**10/7680 + 7*A**4*W**9*beta**6/16 - 119*A**4*W**9*beta**5/12 - 32395*A**4*W**9*beta**4/576 + 5759*A**4*W**9*beta**3/72 + 233243*A**4*W**9*beta**2/768 - 5136337*A**4*W**9*beta/11520 + 8528189*A**4*W**9/69120 - 175*A**4*W**8*beta**6/144 - 415*A**4*W**8*beta**5/24 - 9931*A**4*W**8*beta**4/576 + 39833*A**4*W**8*beta**3/288 + 106225*A**4*W**8*beta**2/1152 - 207713*A**4*W**8*beta/640 + 399955*A**4*W**8/3456 - 91*A**4*W**7*beta**6/48 - 122*A**4*W**7*beta**5/15 + 3133*A**4*W**7*beta**4/192 + 2103*A**4*W**7*beta**3/32 - 17531*A**4*W**7*beta**2/576 - 308471*A**4*W**7*beta/2880 + 1859999*A**4*W**7/34560 - 119*A**4*W**6*beta**6/180 - 19*A**4*W**6*beta**5/60 + 1193*A**4*W**6*beta**4/144 + 481*A**4*W**6*beta**3/72 - 593*A**4*W**6*beta**2/36 - 2491*A**4*W**6*beta/240 + 83027*A**4*W**6/8640 + A**3*W**14*beta**3/288 - A**3*W**14*beta**2/192 + A**3*W**14*beta/576 - 11*A**3*W**13*beta**4/36 + 101*A**3*W**13*beta**3/96 - 613*A**3*W**13*beta**2/576 + 61*A**3*W**13*beta/192 - A**3*W**13/192 - 7*A**3*W**12*beta**5/240 - 2411*A**3*W**12*beta**4/576 + 737*A**3*W**12*beta**3/48 - 9649*A**3*W**12*beta**2/576 + 1813*A**3*W**12*beta/320 - 53*A**3*W**12/240 + 7*A**3*W**11*beta**6/360 - 701*A**3*W**11*beta**5/240 - 3713*A**3*W**11*beta**4/576 + 893*A**3*W**11*beta**3/16 - 14821*A**3*W**11*beta**2/192 + 90653*A**3*W**11*beta/2880 - 325*A**3*W**11/162 - 35*A**3*W**10*beta**6/48 - 95*A**3*W**10*beta**5/12 + 2425*A**3*W**10*beta**4/192 + 21557*A**3*W**10*beta**3/288 - 438409*A**3*W**10*beta**2/2880 + 220801*A**3*W**10*beta/2880 - 35681*A**3*W**10/5184 - 287*A**3*W**9*beta**6/144 - 59*A**3*W**9*beta**5/12 + 19673*A**3*W**9*beta**4/576 + 8387*A**3*W**9*beta**3/288 - 408887*A**3*W**9*beta**2/2880 + 264203*A**3*W**9*beta/2880 - 93821*A**3*W**9/8640 - 77*A**3*W**8*beta**6/48 + 523*A**3*W**8*beta**5/240 + 2261*A**3*W**8*beta**4/96 - 79*A**3*W**8*beta**3/6 - 168899*A**3*W**8*beta**2/2880 + 152213*A**3*W**8*beta/2880 - 41549*A**3*W**8/5184 - 259*A**3*W**7*beta**6/720 + 497*A**3*W**7*beta**5/240 + 147*A**3*W**7*beta**4/32 - 161*A**3*W**7*beta**3/18 - 21301*A**3*W**7*beta**2/2880 + 6713*A**3*W**7*beta/576 - 14569*A**3*W**7/6480 + A**2*W**14*beta**4/192 - A**2*W**14*beta**3/96 + A**2*W**14*beta**2/192 - A**2*W**14/5760 - 2*A**2*W**13*beta**5/15 + 127*A**2*W**13*beta**4/192 - 277*A**2*W**13*beta**3/288 + 29*A**2*W**13*beta**2/64 - 5*A**2*W**13*beta/288 - 23*A**2*W**13/1920 - 59*A**2*W**12*beta**6/720 - 7*A**2*W**12*beta**5/10 + 1007*A**2*W**12*beta**4/192 - 2561*A**2*W**12*beta**3/288 + 439*A**2*W**12*beta**2/90 - 1177*A**2*W**12*beta/2880 - 43*A**2*W**12/360 - 25*A**2*W**11*beta**6/48 + A**2*W**11*beta**5/3 + 755*A**2*W**11*beta**4/64 - 7735*A**2*W**11*beta**3/288 + 25511*A**2*W**11*beta**2/1440 - 6547*A**2*W**11*beta/2880 - 577*A**2*W**11/1440 - 115*A**2*W**10*beta**6/144 + 185*A**2*W**10*beta**5/48 + 285*A**2*W**10*beta**4/32 - 2531*A**2*W**10*beta**3/72 + 27337*A**2*W**10*beta**2/960 - 4703*A**2*W**10*beta/960 - 10103*A**2*W**10/17280 - 5*A**2*W**9*beta**6/16 + 357*A**2*W**9*beta**5/80 + 37*A**2*W**9*beta**4/288 - 184*A**2*W**9*beta**3/9 + 60617*A**2*W**9*beta**2/2880 - 13087*A**2*W**9*beta/2880 - 1325*A**2*W**9/3456 + 17*A**2*W**8*beta**6/360 + 181*A**2*W**8*beta**5/120 - 113*A**2*W**8*beta**4/72 - 101*A**2*W**8*beta**3/24 + 1687*A**2*W**8*beta**2/288 - 733*A**2*W**8*beta/480 - 793*A**2*W**8/8640 + A*W**14*beta**5/240 - A*W**14*beta**4/96 + A*W**14*beta**3/144 - A*W**14*beta/1440 - A*W**13*beta**6/45 + 47*A*W**13*beta**5/240 - 13*A*W**13*beta**4/32 + 13*A*W**13*beta**3/48 - 11*A*W**13*beta**2/720 - 11*A*W**13*beta/480 + 37*A*W**13/60480 - A*W**12*beta**6/16 + 15*A*W**12*beta**5/16 - 325*A*W**12*beta**4/144 + 245*A*W**12*beta**3/144 - 257*A*W**12*beta**2/1440 - 203*A*W**12*beta/1440 + 253*A*W**12/30240 + 7*A*W**11*beta**6/144 + 71*A*W**11*beta**5/48 - 325*A*W**11*beta**4/72 + 185*A*W**11*beta**3/48 - 791*A*W**11*beta**2/1440 - 51*A*W**11*beta/160 + 1633*A*W**11/60480 + 5*A*W**10*beta**6/24 + 7*A*W**10*beta**5/8 - 61*A*W**10*beta**4/16 + 11*A*W**10*beta**3/3 - 19*A*W**10*beta**2/30 - 73*A*W**10*beta/240 + 107*A*W**10/3360 + 43*A*W**9*beta**6/360 + 17*A*W**9*beta**5/120 - 167*A*W**9*beta**4/144 + 5*A*W**9*beta**3/4 - 89*A*W**9*beta**2/360 - 5*A*W**9*beta/48 + 127*A*W**9/10080 + W**14*beta**6/720 - W**14*beta**5/240 + W**14*beta**4/288 - W**14*beta**2/1440 + W**14/30240 + W**13*beta**6/48 - W**13*beta**5/16 + 5*W**13*beta**4/96 - W**13*beta**2/96 + W**13/2016 + 5*W**12*beta**6/72 - 5*W**12*beta**5/24 + 25*W**12*beta**4/144 - 5*W**12*beta**2/144 + 5*W**12/3024 + W**11*beta**6/12 - W**11*beta**5/4 + 5*W**11*beta**4/24 - W**11*beta**2/24 + W**11/504 + W**10*beta**6/30 - W**10*beta**5/10 + W**10*beta**4/12 - W**10*beta**2/60 + W**10/1260

==> anc/independent_checks/input/U.gp <==
-167273713334632758109302370896933682134217976573696123234479594163615317238606955514520502790235370046653915070503165411565010981087698852795391427874203197404459337760602706257628824459970928728580474853515625/237083773915363435033743237051150726454516213068789500013937665811216884752333278178601657718819283125899242719249767648025758968242268059222842649299646333284927161239700174295816977116973800620070781106805261065596181019730606216548453134228790661362506193847248410533676398514176303354674231515366373687385842671608534620021746552575815461493386216703520780708152335245050695109858263232525987941423097045859072808351674181020729115546937446944248655952641831711907287631289473276188994599628124873685579932005392834699341060607792067281023958766243189471430757721260326932252433290557352539578616418342574084663953656410717984546873768056697172180137108486758752237867038833958415231901111457360432340921783156736*AA^462 + 12880075926766722374416282559063893524334784196174601489054928750598379427372735574618078714848123493592351460428743736690505845543752811665245139946313646200143369007566408381837419483417761512100696563720703125/79027924638454478344581079017050242151505404356263166671312555270405628250777759392867219239606427708633080906416589216008586322747422686407614216433215444428309053746566724765272325705657933540023593702268420355198727006576868738849484378076263553787502064615749470177892132838058767784891410505122124562461947557202844873340582184191938487164462072234506926902717445081683565036619421077508662647141032348619690936117224727006909705182312482314749551984213943903969095877096491092062998199876041624561859977335130944899780353535930689093674652922081063157143585907086775644084144430185784179859538806114191361554651218803572661515624589352232390726712369495586250745955679611319471743967037152453477446973927718912*AA^461 - 12593255079636833056011396281583364726248006539983953243456412061722193907753767165001178304429643799327477849819651959261722695126655922531105438226919631748534958462703935370206901556144885034882463514804840087890625/1229042283977244047214924940873165365940212048548604768072252859565348330556095714077870993614359163724661674256590795487365534491367917619011216293969366591749062403866605703549515209374392182414446929257678473364050602406283462626587181047842050788503232108904135760206578449897489956590631216175659281195408208409618643470192734128553027352381714147391051727191061705910342803449505236597414721488337335085733433438495078954411459734995323724958985032458495255594527379080604629463763748004472199345186046367515956455081384058190794076784828202244204694219897048027013534816796614178249315565175547512687904054897935754833162031890993613605918140581830770395357371601102729315240424562175361794956481255338523884519424*AA^460 - 321689753709302141632417965517770897460720698045074699668816960573973937815209950282738827422000071174513792123380593812979347965127896273565135680210138483873636811759504532247389498866851909042452462017536163330078125/614521141988622023607462470436582682970106024274302384036126429782674165278047857038935496807179581862330837128295397743682767245683958809505608146984683295874531201933302851774757604687196091207223464628839236682025301203141731313293590523921025394251616054452067880103289224948744978295315608087829640597704104204809321735096367064276513676190857073695525863595530852955171401724752618298707360744168667542866716719247539477205729867497661862479492516229247627797263689540302314731881874002236099672593023183757978227540692029095397038392414101122102347109948524013506767408398307089124657782587773756343952027448967877416581015945496806802959070290915385197678685800551364657620212281087680897478240627669261942259712*AA^459 + 134278614011421659377297280977738078137799642250078053866129744309137343983386578206405184182573233610884189848987609818964764225338193856680938118281625052351277231507739357047450692272718253406083022127859294414520263671875/1061892533356338856793695148914414876172343209945994519614426470664460957600466696963280538482806317458107686557694447301083821800541880822825690877989532735271189916940747327866781140899474845606082146878634200986539720479028911709371324425335531881266792542093173296818483780711431322494305370775769618952832692065910507958246522287069815632457801023345868692293077313906536182180372524420166319365923457514073686490859748216611501211035959698364563068044139900833671655525642399856691878275863980234240744061533786377190315826276846082342091566738992855805991049495339694081712274650007408648311673050962349103431816492175851995553818482155513273462701785621588769063352758128367726821719512590842399804612484636224782336*AA^458 - 10295864152264624893270306541124699100959362678507823774876465840242160544242004970915567333855966103254638645776673255986032459898784910120056824109597062327313997366546456213586332960976759576254835337749682366847991943359375/1061892533356338856793695148914414876172343209945994519614426470664460957600466696963280538482806317458107686557694447301083821800541880822825690877989532735271189916940747327866781140899474845606082146878634200986539720479028911709371324425335531881266792542093173296818483780711431322494305370775769618952832692065910507958246522287069815632457801023345868692293077313906536182180372524420166319365923457514073686490859748216611501211035959698364563068044139900833671655525642399856691878275863980234240744061533786377190315826276846082342091566738992855805991049495339694081712274650007408648311673050962349103431816492175851995553818482155513273462701785621588769063352758128367726821719512590842399804612484636224782336*AA^457 + 32200009731757516157207245976444199689079047862790283976648389143006773439590424856919409052512260382170250155913967603325104834751405570631079996309186574991479642578811363072780784131502457844131726005798554979264736175537109375/76456262401656397689146050721837871084408711116111605412238705887841188947233602181356198770762054856983753432154000205678035169639015419243449743215246356939525674019733807606408242144762188883637914575261662471030859874490081643074735358624158295451209063030708477370930832211223055219589986695855412564603953828745556572993749604669026725536961673680902545845101566601270605116986821758251974994346488941013305427341901871596028087194589098282248540899178072860024359197846252789681815235862206576865333572430432619157702739491932917928630592805207485618031355563664457973883283774800533422678440459669289135447090787436661343679874930715196955689314528564754391372561398585242476331163804906540652785932098893808184328192*AA^456 - 60959378001945099528152340333264906658917783791916993950554955542389641199413726048600185806047099667184246151535822237245481898197938614047358458532983985376996742237998149768101484839529022681237080405480810441076755523681640625/6371355200138033140762170893486489257034059259675967117686558823986765745602800181779683230896837904748646119346166683806502930803251284936954145267937196411627139501644483967200686845396849073636492881271805205919238322874173470256227946552013191287600755252559039780910902684268587934965832224654617713716996152395463047749479133722418893794746806140075212153758463883439217093082235146520997916195540745084442118945158489299669007266215758190187378408264839405002029933153854399140151269655183881405444464369202718263141894957661076494052549400433957134835946296972038164490273647900044451889870038305774094620590898953055111973322910892933079640776210713729532614380116548770206360930317075545054398827674907817348694016*AA^455 - 406264410633603155613931373711662149246127456574536715770706447119681279682989345752372033768515864552582269669902035652435531580512272433366211215699806998039901126268836093062368356896178962524001310185894908499903976917266845703125/5504850892919260633618515651972326718077427200360035589681186823924565604200819357057646311494867949702830247115088014808818532214009110185528381511497737699645848529420834147661393434422877599621929849418839697914221910963285878301380945820939397272487052538211010370707019919208059975810479042101589704651484675669680073255549971536169924238661240505024983300847312795291483568423051166594142199592947203752957990768616934754914022278010415076321894944740821245921753862244930200857090696982078873534304017214991148579354597243419170090861402681974938964498257600583840974119596431785638406432847713096188817752190536695439616744950995011494180809630646056662316178824420698137458295843793953270927000587111120354189271629824*AA^454 + 93513558355510078335194511505960214434457862076075888587685020235241601469434674022107716601615233417278728124314292490876089745783016488761627605023133344947332133636799404528353558210236710200716868879311505224904976785182952880859375/5504850892919260633618515651972326718077427200360035589681186823924565604200819357057646311494867949702830247115088014808818532214009110185528381511497737699645848529420834147661393434422877599621929849418839697914221910963285878301380945820939397272487052538211010370707019919208059975810479042101589704651484675669680073255549971536169924238661240505024983300847312795291483568423051166594142199592947203752957990768616934754914022278010415076321894944740821245921753862244930200857090696982078873534304017214991148579354597243419170090861402681974938964498257600583840974119596431785638406432847713096188817752190536695439616744950995011494180809630646056662316178824420698137458295843793953270927000587111120354189271629824*AA^453 - 1358103868523054588856260169898099739156461991095861622007459044531660421358457545369390584452462882770284927387099617786735671992926672145035599162873804565642909205054863332898953902881731380338414863193197135160517063923180103302001953125/1585397057160747062482132507768030094806299033703690249828181805290274894009835974832602137710521969514415111169145348264939737277634623733432173875311348457498004376473200234526481309113788748691115796632625832999295910357426332950797712396430546414476271131004770986763621736731921273033417964125257834939627586592867861097598391802416938180734437265447195190644026085043947267705838735979112953482768794680851901341361677209415238416066999541980705744085356518825465112326539897846842120730838715577879556957917450790854124006104720986168083972408782421775498188968146200546443772354263861052660141371702379512630874568286609622545886563310324073173626064318747059501433161063587989203012658542026976169088002662006510229389312*AA^452 + 22905036004897741773403533994588878474061615980929716926574070949924217830740177856357988558446666169979057379691516409395368322350256568952109601524410112910839253673292051533437171923026429539667918591068218603368222829885780811309814453125/792698528580373531241066253884015047403149516851845124914090902645137447004917987416301068855260984757207555584572674132469868638817311866716086937655674228749002188236600117263240654556894374345557898316312916499647955178713166475398856198215273207238135565502385493381810868365960636516708982062628917469813793296433930548799195901208469090367218632723597595322013042521973633852919367989556476741384397340425950670680838604707619208033499770990352872042678259412732556163269948923421060365419357788939778478958725395427062003052360493084041986204391210887749094484073100273221886177131930526330070685851189756315437284143304811272943281655162036586813032159373529750716580531793994601506329271013488084544001331003255114694656*AA^451 - 171846303604019040058027996927441875252034349233084435098782493104827739848814719978252493756196174613249500978464122145006899114243474432336708654281290035915468282835253333392221121515573406052877817674926061553009049021056853234767913818359375/228297176231147576997427081118596333652107060853331395975258179961799584737416380375894707830315163610075776008356930150151322167979385817614233038044834177879712630212140833771813308512385579811520674715098119951898611091469391944914870585085998683684583042864687022093961530089396663316812186834037128231306372469372971998054168419548039098025758966224396107452739756246328406549640777980992265301518706434042673793156081518155794331913647934045221627148291338710866976175021745289945265385240775043214656201940112913882993856879079822008204092026864668735671739211413052878687903219013995991583060357525142649818845937833271785646607665116686666537002153261899576568206375193156670445233822830051884568348672383328937473032060928*AA^450 + 403501013756462411998535428090280486639889024307320609691222079105721861343730228538070224607405421733439183602067583812277566748272973229565812473268407715216658107460571191657904843794671794244560577483710852586540340780629776418209075927734375/25366352914571952999714120124288481516900784539259043997250908884644398304157375597321634203368351512230641778706325572239035796442153979734914782004981575319968070023571203752423700945820619979057852746122013327988734565718821327212763398342888742631620338096076335788217947787710740368534687426004125359034041385485885777561574268838671010891750996247155123050304417360703156283293419775665807255724300714893630421461786835350643814657071992671691291905365704301207441797224638365549473931693419449246072911326679212653665984097675535778689343558540518748407971023490339208743100357668221776842562261947238072202093993092585753960734185012965185170778017029099952952022930577017407827248202536672431618705408042592104163670228992*AA^449 - 507072959141840865639034316010769323562863779398355667868514572132829828659085457765402462251316940977702216961239531139572037021020934383397189367251381518740631056881513267080825621043319052038961254560672908116014667712079244665801525115966796875/1826377409849180615979416648948770669216856486826651167802065439694396677899331043007157662642521308880606208066855441201210577343835086540913864304358673423037701041697126670174506468099084638492165397720784959615188888731755135559318964680687989469476664342917496176751692240715173306534497494672297025850450979754983775984433347356384312784206071729795168859621918049970627252397126223847938122412149651472341390345248652145246354655309183472361773017186330709686935809400173962319562123081926200345717249615520903311063950855032638576065632736214917349885373913691304423029503225752111967932664482860201141198550767502666174285172861320933493332296017226095196612545651001545253363561870582640415076546789379066631499784256487424*AA^448 + 227972958570681898347326668308170779672952099862074127747779083326390103250559347245567047423734205084957681050138423055123205043910176320460521148045575380854730403535864964508533775756400310488404812999108753397425886078053736127912998199462890625/57074294057786894249356770279649083413026765213332848993814544990449896184354095093973676957578790902518944002089232537537830541994846454403558259511208544469928157553035208442953327128096394952880168678774529987974652772867347986228717646271499670921145760716171755523490382522349165829203046708509282057826593117343242999513542104887009774506439741556099026863184939061582101637410194495248066325379676608510668448289020379538948582978411983511305406787072834677716744043755436322486316346310193760803664050485028228470748464219769955502051023006716167183917934802853263219671975804753498997895765089381285662454711484458317946411651916279171666634250538315474894142051593798289167611308455707512971142087168095832234368258015232*AA^447 - 6806845953027808065161610068376486550625542562652697862690348205942591477816448812734083686202964221849989081746835119405064394301998113102289421327217369906294691488433848585938513329191823649369329813810610024099053472212972337729297578334808349609375/147936570197783629894332748564850424206565375432958744591967300615246130909845814483579770674044226019329102853415290737298056764850642009814023008653052547266053784377467260284135023916025855717865397215383581728830299987272165980304836139135727147027609811776317190316887071497929037829294297068456059093886529360153685854739101135867129335520691810113408677629375362047620807444167224131682987915384121769259652617965140823764954727080043861261303614392092787484641800561414090947884531969636022228003097218857193168196180019257643724661316251633408305340715287008995658265389761285921069402545823111676292437082612167715960117099001766995612959915977395313710925616197731125165522448511517193873621200289939704397151482524775481344*AA^446 + 56674026160834614946963486422029932518177172187016590141189484963286165619633637170855220231338253521412188718841538646612350894388276027974391355942531055048208976387066788482132242798597813231937791482702587664262284139482517275610007345676422119140625/147936570197783629894332748564850424206565375432958744591967300615246130909845814483579770674044226019329102853415290737298056764850642009814023008653052547266053784377467260284135023916025855717865397215383581728830299987272165980304836139135727147027609811776317190316887071497929037829294297068456059093886529360153685854739101135867129335520691810113408677629375362047620807444167224131682987915384121769259652617965140823764954727080043861261303614392092787484641800561414090947884531969636022228003097218857193168196180019257643724661316251633408305340715287008995658265389761285921069402545823111676292437082612167715960117099001766995612959915977395313710925616197731125165522448511517193873621200289939704397151482524775481344*AA^445 - 210986521895671173774009184801397864784894426017751603470709603888003701223127982773199506802429549503139739300811283237762839037675917048572874755555714159734208012622090352189054037703098481547859466803566650654819254762539770808871253393590450286865234375/170422928867846741638271326346707688685963312498768473769946330308763542808142378285083895816498948374267126487134414929367361393107939595305754505968316534450493959602842283847323547551261785786980937592121886151612505585337535209311171232284357673375806503166317403245053906365614251579347030222861380076157281822897046104659444508518932994519836965250646796629040417078859170175680642199698802078522508278187119815895842228977227845596210528173021763779690891182307354246749032771962980829020697606659567996123486529761999382184805570809836321881686367752504010634362998321729005001381071951732788224651088887519169217208786054898050035578946129823205959401394986309859786256190681860685267807342411622734010539465518507868541354508288*AA^444 - 809389159427299977486780816376067014022997096991279146765896696945146847964713073519127051117901632781145450042123455904479061767163690914383838335099622783587079723381092667966645372634423476771571552067048794848436074659492334149035741575062274932861328125/28403821477974456939711887724451281447660552083128078961657721718127257134690396380847315969416491395711187747855735821561226898851323265884292417661386089075082326600473713974553924591876964297830156265353647691935417597556255868218528538714059612229301083861052900540842317727602375263224505037143563346026213637149507684109907418086488832419972827541774466104840069513143195029280107033283133679753751379697853302649307038162871307599368421362170293963281815197051225707791505461993830138170116267776594666020581088293666563697467595134972720313614394625417335105727166386954834166896845325288798037441848147919861536201464342483008339263157688303867659900232497718309964376031780310114211301223735270455668423244253084644756892418048*AA^443 + 5901612134426547986472970411071396199056099503788671134645784975517487505290093228689511170794424319047844990432971027079944189802265117162675587704929199482129624834835197721370134554026263790458201714460869378124891710991293702903703888296149671077728271484375/8180300585656643598637023664641969056926238999940886740957423854820650054790834157684026999191949521964822071382451916609633346869181100574676216286479193653623710060936429624671530282460565717775085004421850535277400268096201690046936219149649168322038712151983235355762587505549484075808657450697346243655549527499058213023653336408908783736952174332031046238193940019785240168432670825585542499769080397352981751163000426990906936588618105352305044661425162776750753003843953573054223079792993485119659263813927353428575970344870667398872143450320945652120192510449423919442992240066291453683173834783252266600920122426021730635106401707789414231513886051266959342873269740297152729312892854752435757891232505894344888377689985016397824*AA^442 - 83252152479887957076644971756809181663154526756305734472966850543710488086369731918063302921946482882838734782286982341525852317330335814084258658284099025913612978960871657470429997615731661511560834172946242740932605776166315347808222213643603026866912841796875/8180300585656643598637023664641969056926238999940886740957423854820650054790834157684026999191949521964822071382451916609633346869181100574676216286479193653623710060936429624671530282460565717775085004421850535277400268096201690046936219149649168322038712151983235355762587505549484075808657450697346243655549527499058213023653336408908783736952174332031046238193940019785240168432670825585542499769080397352981751163000426990906936588618105352305044661425162776750753003843953573054223079792993485119659263813927353428575970344870667398872143450320945652120192510449423919442992240066291453683173834783252266600920122426021730635106401707789414231513886051266959342873269740297152729312892854752435757891232505894344888377689985016397824*AA^441 + 30660812068053832151326899329631085390054186718844987510758465634028667520274947353542619437712322800196228942791208323379418035307228560842054597774091640166136817819252543940577426636301667974312706103332942010446384883522160032409686891696765087544918060302734375/294490821083639169550932851927110886049344603997871922674467258773543401972470029676624971970910182790733594569768268997946800487290519620688343786313250971530453562193711466488175090168580365839903060159186619269986409651463260841689703889387370059593393637471396472807453150199781426729111668225104464771599782989966095668851520110720716214530278275953117664574981840712268646063576149721079529991686894304707343041868015371672649717190251792682981607811305859963027108138382328629952030872547765464307733497301384723428734932415344026359397164211554043476326930376179261099947720642386492332594258052197081597633124407336782302863830461480418912334499897845610536343437710650697498255264142771087687284084370212196415981596839460590321664*AA^440 - 56507165951018830634061036253778946292895978326268021516005821838765733986098142345585287837299555660429639314323806217086549640983311569040827225022575844843317543683636837435870679064700705307560704130222090240206703869262296165754122512225876562297344207763671875/73622705270909792387733212981777721512336150999467980668616814693385850493117507419156242992727545697683398642442067249486700121822629905172085946578312742882613390548427866622043772542145091459975765039796654817496602412865815210422425972346842514898348409367849118201863287549945356682277917056276116192899945747491523917212880027680179053632569568988279416143745460178067161515894037430269882497921723576176835760467003842918162429297562948170745401952826464990756777034595582157488007718136941366076933374325346180857183733103836006589849291052888510869081732594044815274986930160596623083148564513049270399408281101834195575715957615370104728083624974461402634085859427662674374563816035692771921821021092553049103995399209865147580416*AA^439 + 31654413254431413320738117882998364218757438127860216016753597089358376176373164874815603224248214342520482825676999060374358753467870080201328704190957818920648284590240979805032462885272008192805350977274300737635938936260708834353305718423143844120204448699951171875/10601669559011010103833582669375991897776405743923389216280821315847562471008921068358498990952766580466409404511657683926084817542458706344780376307277034975096328238973612793574303246068893170236510165730718293719510747452677390300829340017945322145362170948970273021068313407192131362248020056103760731777592187638779444078654723985945783723090017934312235924699346265641671258288741389958863079700728194969464349507248553380215389818849064536587337881207010958668975892981763830678273111411719556715078405902849850043434457566952384948938297911615945565147769493542453399598117943125913723973393289879094937514792478664124162903097896613295080844041996322441979308363757583425109937189509139759156742227037327639070975337486220581251579904*AA^438 + 66655888798696813545875892021152164519561509016415375084647129210342661947211690330705654872179998331018393810060076229769605915516635066108844850892197184547699359399640135721810480142492153812620154641596553880465813944661434006470290825063784723170101642608642578125/3533889853003670034611194223125330632592135247974463072093607105282520823669640356119499663650922193488803134837219227975361605847486235448260125435759011658365442746324537597858101082022964390078836721910239431239836915817559130100276446672648440715120723649656757673689437802397377120749340018701253577259197395879593148026218241328648594574363339311437411974899782088547223752762913796652954359900242731656488116502416184460071796606283021512195779293735670319556325297660587943559424370470573185571692801967616616681144819188984128316312765970538648521715923164514151133199372647708637907991131096626364979171597492888041387634365965537765026948013998774147326436121252527808369979063169713253052247409012442546356991779162073527083859968*AA^437 - 605692901123961181396728978764209151832098789733847721459082914391581910551698035648363181056812859976402505532246101963659856039744917547232192677600770511212923855293289888838280118724881782980316956003386295806171284460366240574963131226837731446721591055393218994140625/1144980312373189091214026928292607124959851820343726035358328702111536746868963475382717891022898790690372215687259029864017160294585540285236280641185919777310403449809150181706024750575440462385543097898917575721707160724889158152489568721938094791699114462488789486275377847976750187122786166059206159031979956264988179960494710190482144642093721936905721479867529396689300495895184070115557212607678645056702149746782843765063262100435698969951432491170357183536249396442030493713253496032465712125228467837507783804690921417230857574485336174454522121035959105302584967156596737857598682189126475306942253251597587695725409593534572834235868731156535602823733765303285819009911873216466987093988928160520031385019665336448511822775170629632*AA^436 + 3671454338017060060438180033499573792321485571816255420498236305905564191128209067074975750951848048678090064720984919829721659490298556830116273871772253718689691180894022654794475277674735386418054356720495108435293135860449292183847288750797588363639079034328460693359375/572490156186594545607013464146303562479925910171863017679164351055768373434481737691358945511449395345186107843629514932008580147292770142618140320592959888655201724904575090853012375287720231192771548949458787860853580362444579076244784360969047395849557231244394743137688923988375093561393083029603079515989978132494089980247355095241072321046860968452860739933764698344650247947592035057778606303839322528351074873391421882531631050217849484975716245585178591768124698221015246856626748016232856062614233918753891902345460708615428787242668087227261060517979552651292483578298368928799341094563237653471126625798793847862704796767286417117934365578267801411866882651642909504955936608233493546994464080260015692509832668224255911387585314816*AA^435 - 6019124926003320817000603933698202569355117180926658759360621296037236711590407650400483935257870814976056126630457329151495500448320487867667271651924093095864138347202222279608389632277422773687779134551134692803704316195907897036022586528591915566721581853926181793212890625/109918109987826152756546585116090283996145774752997699394399555402707527699420493636740917538198283906275732705976866866945647388280211867382682941553848298621798731181678417443778376055242284389012137398296087269283887429589359182638998597306057100003114988398923790682436273405768017963787471941683791267070075801438865276207492178286285885640997305942949262067282822082172847605937670731093492410337149925443406375691153001446073161641827101115337519152354289619479942058434927396472335619116708364021932912400747245250328456054162327150592272747634123619452074109048156847033286834329473490156141629466456312153368418789639320979318992086643398191027417871078441469115438624951539828780830761022937103409923012961887872299057134986416380444672*AA^434 + 37343107091047455212336374360728081315483211050143925902330436180846483628944429582863604430947511138450124129622184651522855217706777679467462399904770194134374052301779394800671039259065343403472653175098164786191881099730062010419945685774312238436323241330683231353759765625/109918109987826152756546585116090283996145774752997699394399555402707527699420493636740917538198283906275732705976866866945647388280211867382682941553848298621798731181678417443778376055242284389012137398296087269283887429589359182638998597306057100003114988398923790682436273405768017963787471941683791267070075801438865276207492178286285885640997305942949262067282822082172847605937670731093492410337149925443406375691153001446073161641827101115337519152354289619479942058434927396472335619116708364021932912400747245250328456054162327150592272747634123619452074109048156847033286834329473490156141629466456312153368418789639320979318992086643398191027417871078441469115438624951539828780830761022937103409923012961887872299057134986416380444672*AA^433 - 537744720100641496243126567731343606941649479167954833546955172923531784276736108763242431861700480236515853966032347409152853832458237839226333182591261437231925259886220532928629947641056630336114456316667766539392398578620282204986794738115651881571466219611465930938720703125/439672439951304611026186340464361135984583099011990797577598221610830110797681974546963670152793135625102930823907467467782589553120847469530731766215393194487194924726713669775113504220969137556048549593184349077135549718357436730555994389224228400012459953595695162729745093623072071855149887766735165068280303205755461104829968713145143542563989223771797048269131288328691390423750682924373969641348599701773625502764612005784292646567308404461350076609417158477919768233739709585889342476466833456087731649602988981001313824216649308602369090990536494477808296436192627388133147337317893960624566517865825248613473675158557283917275968346573592764109671484313765876461754499806159315123323044091748413639692051847551489196228539945665521778688*AA^432 - 20400469685774674889204885417899930157983860417720370426556781103961810399785242310056437838580027097570321183127660984207133750460379056959669225512104999900249210461570466240308261614316533058331052639358154932008237556292326675171152666315332879776178742758929729461669921875/6106561665990341819808143617560571333119209708499872188577753077928195983301138535374495418788793550348651816998714825941424854904456214854593496752991572145655485065648800969098798669735682466056229855460893737182438190532742176813277699850336505555728610466606877260135348522542667664654859552315766181503893100079936959789305121015904771424499850330163847892626823449009602644774315040616305133907619440302411465316175166747004064535657061173074306619575238312193330114357495966470685312173150464667885161800041513625018247558564573730588459597090784645525115228280453158168515935240526305008674534970358684008520467710535517832184388449257966566168189881726580081617524368052863323821157264501274283522773500720104881794392063054800910024704*AA^431 + 278389355953252852694656772642213922911739500813822369515162183637161289677330571026734042306469469194888191596307037780424921287921646125057783997320105156615252706198108135128949864060353709244769901065551775066642033833485524535570995540037995130688841527444310486316680908203125/2638034639707827666157118042786166815907498594071944785465589329664980664786091847281782020916758813750617584943444804806695537318725084817184390597292359166923169548360282018650681025325814825336291297559106094462813298310144620383335966335345370400074759721574170976378470561738432431130899326600410990409681819234532766628979812278870861255383935342630782289614787729972148342542504097546243817848091598210641753016587672034705755879403850426768100459656502950867518609402438257515336054858801000736526389897617933886007882945299895851614214545943218966866849778617155764328798884023907363763747399107194951491680842050951343703503655810079441556584658028905882595258770526998836955890739938264550490481838152311085308935177371239673993130672128*AA^430 - 2915758890383240784266531340200556160720903638281640377691514193811005125267494770655856204410786350934074439251831608175347597425068601391960912373987780138374124815441157850946651095849831102954821814896672468149168820126521926854952215670210189824018698345753364264965057373046875/2638034639707827666157118042786166815907498594071944785465589329664980664786091847281782020916758813750617584943444804806695537318725084817184390597292359166923169548360282018650681025325814825336291297559106094462813298310144620383335966335345370400074759721574170976378470561738432431130899326600410990409681819234532766628979812278870861255383935342630782289614787729972148342542504097546243817848091598210641753016587672034705755879403850426768100459656502950867518609402438257515336054858801000736526389897617933886007882945299895851614214545943218966866849778617155764328798884023907363763747399107194951491680842050951343703503655810079441556584658028905882595258770526998836955890739938264550490481838152311085308935177371239673993130672128*AA^429 + 1358118276851561904286789763714414787179332421829015041091347287129293775146836087720824826895363511454488257304269678538267108716990045634292179657460935479877762873749763486888629685429703149881598798749470713793632124064746966918767923430182773631980097661653417162597179412841796875/168834216941300970634055554738314676218079910020604466269797717098558762546309878226034049338672564080039525436380467507628514388398405428299800998226710986683082851095058049193643585620852148821522643043782790045620051091849255704533501845462103705604784622180746942488222115951259675592377556902426303386219636431010097064254707985847735120344571861928370066535346414718217493922720262242959604342277862285481072193061611010221168376281846427313158429418016188855521191001756048480981507510963264047137688953447547768704504508499193334503309730940366013879478385831497968917043128577530071280879833542860476895467573891260885997024233971845084259621418113849976486096561313727925565177007356048931231390837641747909459771851351759339135560363016192*AA^428 - 3676817245603071723301157155503955431857108233716609524375319605236517848751157185504216063528346415668710364343294415001614581670735158279664321822527715451795130591151681317693433022675948892627509432020682373241593557897579756301096213432464770525687214330901042558252811431884765625/84417108470650485317027777369157338109039955010302233134898858549279381273154939113017024669336282040019762718190233753814257194199202714149900499113355493341541425547529024596821792810426074410761321521891395022810025545924627852266750922731051852802392311090373471244111057975629837796188778451213151693109818215505048532127353992923867560172285930964185033267673207359108746961360131121479802171138931142740536096530805505110584188140923213656579214709008094427760595500878024240490753755481632023568844476723773884352252254249596667251654865470183006939739192915748984458521564288765035640439916771430238447733786945630442998512116985922542129810709056924988243048280656863962782588503678024465615695418820873954729885925675879669567780181508096*AA^427 + 422199356591550784726377507952282725935634936228065625700991072493359529098729959048168248875136110677779715894691352848496220356452327977666044721188729143329249015406115597606480028364197383092711140734412699000994634933893848385971051201742792932727343924170781974680721759796142578125/2701347471060815530144888875813034819489278560329671460316763473576940200740958051616544789418761025280632406982087480122056230214374486852796815971627375786929325617520928787098297369933634381144362288700524640729920817469588091272536029527393659289676553954891951079811553855220154809478040910438820854179514182896161553028075327773563761925513149790853921064565542635491479902763524195887353669476445796567697155088985776163538694020509542837010534870688259021688339056028096775695704120175412224754203023255160764299272072135987093352052955695045856222071654173303967502672690057240481140494077336685767630327481182260174175952387743549521348153942689821599623777544981019646809042832117696782899702253402267966551356349621628149426168965808259072*AA^426 - 146754419511402439318891422401162598631645550855570809641973257576768013745701978147465276887965834516395444523436166934593761465398680187981545126323666875793158159825520681356867827306620997292309153076688678399014710109054204677572340107586998102628061957375393831171095371246337890625/2701347471060815530144888875813034819489278560329671460316763473576940200740958051616544789418761025280632406982087480122056230214374486852796815971627375786929325617520928787098297369933634381144362288700524640729920817469588091272536029527393659289676553954891951079811553855220154809478040910438820854179514182896161553028075327773563761925513149790853921064565542635491479902763524195887353669476445796567697155088985776163538694020509542837010534870688259021688339056028096775695704120175412224754203023255160764299272072135987093352052955695045856222071654173303967502672690057240481140494077336685767630327481182260174175952387743549521348153942689821599623777544981019646809042832117696782899702253402267966551356349621628149426168965808259072*AA^425 - 5531772695418041634770023063818142441018366508119127709172556821997041541228150832753404478399821686405179921128035118697970521042626693602604633412070744968073443540599891110845735521428010067450617444255055744230576707227556724207555053045914290396196211219148608506657183170318603515625/1200598876027029124508839500361348808661901582368742871251894877145306755884870245162908795297227122346947736436483324498691657873055327490131918209612167016413033607787079460932576608859393058286383239422455395879964807764261373898904902012174959684300690646618644924360690602320068804212462626861698157413117414620516245790255701232695005300228066573712853806473574504662879956783788531505490519767309242918976513372882567183794975120226463483115793275861448454083706247123598566975868497855738766557423565891182561910787587615994263712023535864464824987587401854801763334521195580995769395775145482971452280145547192115632967089950108244231710290641195476266499456686658230954137352369830087459066534334845452429578380599831834733078297318137004032*AA^424 + 121576986193739820053981287048092546218615057458981162220143203635744455194381861898306840671123358786821098919959872297028912194923018884164908332753068406958725750344231231365689138152335921156058410972601291190785150718519862737871089026968783008481579610560174842248670756816864013671875/2701347471060815530144888875813034819489278560329671460316763473576940200740958051616544789418761025280632406982087480122056230214374486852796815971627375786929325617520928787098297369933634381144362288700524640729920817469588091272536029527393659289676553954891951079811553855220154809478040910438820854179514182896161553028075327773563761925513149790853921064565542635491479902763524195887353669476445796567697155088985776163538694020509542837010534870688259021688339056028096775695704120175412224754203023255160764299272072135987093352052955695045856222071654173303967502672690057240481140494077336685767630327481182260174175952387743549521348153942689821599623777544981019646809042832117696782899702253402267966551356349621628149426168965808259072*AA^423 - 11865057203494938279225547260800999682250279226407847998450071094265160035479235672702621824347602000942628732094733486909710943200117022615357725950168083952856724411081758587531455982434939490032430664985629231551932107202360310822660229830534893467053637383656905512907542288303375244140625/43221559536973048482318222013008557111828456965274743365068215577231043211855328825864716630700176404490118511713399681952899683429991789644749055546038012590869209880334860593572757918938150098309796619208394251678733079513409460360576472438298548634824863278271217276984861683522476951648654567021133666872226926338584848449205244377020190808210396653662737033048682167863678444216387134197658711623132745083154481423772418616619104328152685392168557931012144347013424896449548411131265922806595596067248372082572228788353154175793493632847291120733699553146466772863480042763040915847698247905237386972282085239698916162786815238203896792341570463083037145593980440719696314348944685313883148526395236054436287464821701593946050390818703452932145152*AA^422 + 16879302891206881899365308903195290163673828190728682487610552162908386181859417177969042065853016323171305658819334318714723840990263321513895389377376899372457258729700361476947835101913595531513970186842563261765305654845144477021569876351319978493096704230680416003451682627201080322265625/14407186512324349494106074004336185703942818988424914455022738525743681070618442941954905543566725468163372837237799893984299894476663929881583018515346004196956403293444953531190919306312716699436598873069464750559577693171136486786858824146099516211608287759423739092328287227840825650549551522340377888957408975446194949483068414792340063602736798884554245677682894055954559481405462378065886237207710915027718160474590806205539701442717561797389519310337381449004474965483182803710421974268865198689082790694190742929451051391931164544282430373577899851048822257621160014254346971949232749301745795657427361746566305387595605079401298930780523487694345715197993480239898771449648228437961049508798412018145429154940567197982016796939567817644048384*AA^421 - 161459830256145415882589643505090662240326353472009840936413822786319971151406146130552448880954896218818081765687535205071400377349316700547335051014748547550135665431754741759650067346464116055124811977623865741068729951650197316804090386084221090336334271331253376047243364155292510986328125/57628746049297397976424296017344742815771275953699657820090954102974724282473771767819622174266901872653491348951199575937199577906655719526332074061384016787825613173779814124763677225250866797746395492277859002238310772684545947147435296584398064846433151037694956369313148911363302602198206089361511555829635901784779797932273659169360254410947195538216982710731576223818237925621849512263544948830843660110872641898363224822158805770870247189558077241349525796017899861932731214841687897075460794756331162776762971717804205567724658177129721494311599404195289030484640057017387887796930997206983182629709446986265221550382420317605195723122093950777382860791973920959595085798592913751844198035193648072581716619762268791928067187758271270576193536*AA^420 - 18816616507183078773681824215143496854963192486634079213226055047031721202106357497486350973470481697495103888660877379263822286370130304077163143886920831299628914012504650351572499333517235239171917756721393831655431782035514846447775979462596202817255873984692016165354289114475250244140625/3201597002738744332023572000963596823098404219649980990005053005720818015692987320434423454125938992925193963830622198663177754328147539973685115225632445377101422954098878562486870956958381488763688638459881055679906154038030330397079738699133225824801841724316386464961841606186850144566567004964528419768313105654709988774015203287186680800608177529900943483929532012434346551423436084014641386046157981117270702327686845823453266987270569288308782068963862544223216658996262845268982660948636710819796175709820165095433566975984703232062762305239533300233071612804702225389854882655385055400387954590539413721459178975021245573200288651284560775043187936710665217831088615877699606319546899890844091559587873145542348266218225954875459515032010752*AA^419 + 12936726875167257905697123315165413814688802691686535037471833103360871951936980182314130859631105209538510690369578824752048459062842692592441516437149961892030397323243585593456873068977344722139825340315508779880744030494868796279936217809373103846237764940507730671015451662242412567138671875/115257492098594795952848592034689485631542551907399315640181908205949448564947543535639244348533803745306982697902399151874399155813311439052664148122768033575651226347559628249527354450501733595492790984555718004476621545369091894294870593168796129692866302075389912738626297822726605204396412178723023111659271803569559595864547318338720508821894391076433965421463152447636475851243699024527089897661687320221745283796726449644317611541740494379116154482699051592035799723865462429683375794150921589512662325553525943435608411135449316354259442988623198808390578060969280114034775775593861994413966365259418893972530443100764840635210391446244187901554765721583947841919190171597185827503688396070387296145163433239524537583856134375516542541152387072*AA^418 - 253132732974757166435281633137469738746356692228913150425351129037877048904330637099871620212093800327500062768784856138209531786264369760279738718092930164563006823146241293441031120397232075890680383631212306811193545672668198454403469176405378070496364352924612006745519465766847133636474609375/345772476295784387858545776104068456894627655722197946920545724617848345694842630606917733045601411235920948093707197455623197467439934317157992444368304100726953679042678884748582063351505200786478372953667154013429864636107275682884611779506388389078598906226169738215878893468179815613189236536169069334977815410708678787593641955016161526465683173229301896264389457342909427553731097073581269692985061960665235851390179348932952834625221483137348463448097154776107399171596387289050127382452764768537986976660577830306825233406347949062778328965869596425171734182907840342104327326781585983241899095778256681917591329302294521905631174338732563704664297164751843525757570514791557482511065188211161888435490299718573612751568403126549627623457161216*AA^417 + 156991708887634582120647799745097733400796417334389768799659504202992334854307377159176101353204824791521845384741086621303209642141040003687316953618998683107609010304690443271429476180235641919929000838511961985429594205145885878054206560717543155055102971644931386663301964290440082550048828125/51225552043819909312377152015417549169574467514399695840080848091533088251087797126950775266015023886803103421289955178610844069250360639578961843610119126033622767265582056999789935311334103820219018215358096890878498464608485286353275819186131613196829467589062183439389465698989602313065072079432454716293009690475359820384243252594986892809730840478415095742872512198949544822774977344234262176738527697876331237242989533175252271796329108612940513103421800707571466543940205524303722575178187373116738811357122641526937071615755251713004196883832532803729145804875235606237678122486160886406207273448630619543346863600339929171204618420552972400691006987370643485297417854043193701112750398253505464953405970328677572259491615278007352240512172032*AA^416 - 622001370031878457309007114166056011150482463669848930213986848219980813717492694946786925449603757088416328143904122264861222024495968447318888509614947669546412181838783619429281488507336514679445087303884234269299556693566889773840991941381713225224501379795771782710289699025452136993408203125/86443119073946096964636444026017114223656913930549486730136431154462086423710657651729433261400352808980237023426799363905799366859983579289498111092076025181738419760669721187145515837876300196619593238416788503357466159026818920721152944876597097269649726556542434553969723367044953903297309134042267333744453852677169696898410488754040381616420793307325474066097364335727356888432774268395317423246265490166308962847544837233238208656305370784337115862024288694026849792899096822262531845613191192134496744165144457576706308351586987265694582241467399106292933545726960085526081831695396495810474773944564170479397832325573630476407793584683140926166074291187960881439392628697889370627766297052790472108872574929643403187892100781637406905864290304*AA^415 - 54707065983343633634589961529676890578448683574470797431154468542625654797513921965058801760150788559317825889222727071771720040967573615618374113488309686467462608981490209635784791720744871482434755647182882453191309212671150502533428925697645183393750384465431313429917281609959900379180908203125/5532359620732550205736732417665095310314042491555167150728731593885573531117482089710683728729622579774735169499315159289971159479038949074527879109892865611631258864682862155977313013624083212583653967258674464214877834177716410926153788472102214225257582499618715811454062295490877049811027784578705109359645046571338860601498271280258584423450930771668830340230231317486550840859697553177300315087760991370643773622242869582927245354003543730197575415169554476417718386745542196624802038119244236296607791626569245284909203734501567185004453263453913542802747746926525445473669237228505375731870385532452106910681461268836712350490098789419721019274628754636029496412121128236664919720177043011378590214967844795497177804025094450024794041975314579456*AA^414 + 1140380359548604194376742117857697254851626249268242020292766780832961356386041916802021904675239674987297326800482955464160198300797625209502599405873485069148941428389045215352856023627107019046220846460066398640374570792929399249038686212253853066695028669344974314725504882517270743846893310546875/5532359620732550205736732417665095310314042491555167150728731593885573531117482089710683728729622579774735169499315159289971159479038949074527879109892865611631258864682862155977313013624083212583653967258674464214877834177716410926153788472102214225257582499618715811454062295490877049811027784578705109359645046571338860601498271280258584423450930771668830340230231317486550840859697553177300315087760991370643773622242869582927245354003543730197575415169554476417718386745542196624802038119244236296607791626569245284909203734501567185004453263453913542802747746926525445473669237228505375731870385532452106910681461268836712350490098789419721019274628754636029496412121128236664919720177043011378590214967844795497177804025094450024794041975314579456*AA^413 - 8883918975384442127317994164618015657906713164075924038643899101411019606912188621359031685992894258948782580875689067243790336856662837689516118079092717463105903940392963619906400157326083579566332546288290094576761187781104304612966551284968127707451764036089055576184136953088454902172088623046875/7376479494310066940982309890220127080418723322073556200971642125180764708156642786280911638306163439699646892665753545719961545972051932099370505479857154148841678486243816207969750684832110950111538623011565952286503778903621881234871717962802952300343443332824954415272083060654502733081370379438273479146193395428451814135331028373678112564601241028891773786973641756648734454479596737569733753450347988494191698162990492777236327138671391640263433886892739301890291182327389595499736050825658981728810388835425660379878938312668756246672604351271884723736996995902033927298225649638007167642493847376602809214241948358448949800653465052559628025699505006181372661882828170982219892960236057348504786953290459727329570405366792600033058722633752772608*AA^412 + 15510854957877111901272330218787554804235832494775918543116900252714247533568013076128367365002109812782853018228688997364095241606486298592890888942606229641755020839578404722639151709837624589865487252912520650210630670636000276529918401959540456507753160920352310636616266492637805640697479248046875/3688239747155033470491154945110063540209361661036778100485821062590382354078321393140455819153081719849823446332876772859980772986025966049685252739928577074420839243121908103984875342416055475055769311505782976143251889451810940617435858981401476150171721666412477207636041530327251366540685189719136739573096697714225907067665514186839056282300620514445886893486820878324367227239798368784866876725173994247095849081495246388618163569335695820131716943446369650945145591163694797749868025412829490864405194417712830189939469156334378123336302175635942361868498497951016963649112824819003583821246923688301404607120974179224474900326732526279814012849752503090686330941414085491109946480118028674252393476645229863664785202683396300016529361316876386304*AA^411 - 1039196642824645557039998353649985238507158367269752773582198868705199500410026404750968876607723682050436996925010599454729325992321126750024683001534175369135609511334053693603217720999084643964915154397034844105640706561578544411683821817304996592410580341572297227603627334246993996202945709228515625/177035507863441606583575437365283049930049359729765348823319411004338352995759426870741879319347922552791525423978085097279077103329246370384892131516571699572200283669851588991274016435970662802676926952277582854876090693686925149636921231107270855208242639987798905966529993455708065593952889106518563499508641490282843539247944680968274701550429784693402570887367402159569626907510321701673610082808351723860600755911771826653671851328113399366322413285425743245366988375857350291993665219815815561491449332050215849117094519504050149920142504430525233369687927901648814255157415591312172023419852337038467421141806760602774795215683161261431072616788120148352943885187876103573277431045665376364114886878971033455909689728803022400793409343210066542592*AA^410 - 6337053318375195180722341876256593786111516371194586866226673498606661166446935567958194388241435697349219964249992358076389654916581603241586572433207306529979912179632170043655344775051248814994330034082846577208996522407625194054945016681976888307933039392064127852233212934152106754481792449951171875/177035507863441606583575437365283049930049359729765348823319411004338352995759426870741879319347922552791525423978085097279077103329246370384892131516571699572200283669851588991274016435970662802676926952277582854876090693686925149636921231107270855208242639987798905966529993455708065593952889106518563499508641490282843539247944680968274701550429784693402570887367402159569626907510321701673610082808351723860600755911771826653671851328113399366322413285425743245366988375857350291993665219815815561491449332050215849117094519504050149920142504430525233369687927901648814255157415591312172023419852337038467421141806760602774795215683161261431072616788120148352943885187876103573277431045665376364114886878971033455909689728803022400793409343210066542592*AA^409 + 230872233595584556866131795140280111617712320518699137828345688824064421438016783265101256436529155744325933864886677190624054733093280449226895198556484616343639553014199371361889625455179196919734037719982321305647567116474601003310102365475123419464990612443345239683356595605800976045429706573486328125/708142031453766426334301749461132199720197438919061395293277644017353411983037707482967517277391690211166101695912340389116308413316985481539568526066286798288801134679406355965096065743882651210707707809110331419504362774747700598547684924429083420832970559951195623866119973822832262375811556426074253998034565961131374156991778723873098806201719138773610283549469608638278507630041286806694440331233406895442403023647087306614687405312453597465289653141702972981467953503429401167974660879263262245965797328200863396468378078016200599680570017722100933478751711606595257020629662365248688093679409348153869684567227042411099180862732645045724290467152480593411775540751504414293109724182661505456459547515884133823638758915212089603173637372840266170368*AA^408 - 252952222080564872696390164765511937770102146013890247755598872487781846694120204376822829435180401937079443998574051092603068660997505143778248557217274967821489221007408158183710174193586862929400733872254795880235322009888525678803937531151452375883164105805453938240479061505538993515074253082275390625/177035507863441606583575437365283049930049359729765348823319411004338352995759426870741879319347922552791525423978085097279077103329246370384892131516571699572200283669851588991274016435970662802676926952277582854876090693686925149636921231107270855208242639987798905966529993455708065593952889106518563499508641490282843539247944680968274701550429784693402570887367402159569626907510321701673610082808351723860600755911771826653671851328113399366322413285425743245366988375857350291993665219815815561491449332050215849117094519504050149920142504430525233369687927901648814255157415591312172023419852337038467421141806760602774795215683161261431072616788120148352943885187876103573277431045665376364114886878971033455909689728803022400793409343210066542592*AA^407 + 3227789822028861556574996407748995695276627784925210260660634743269146397561367499122268201198436854354929233987041992078328588394603289709220839677721313090991892571386525287718657191111794014025770891886219001879294692370010363060407377548877683973655723704235971673413896354531971155665814876556396484375/944189375271688568445735665948176266293596585225415193724370192023137882644050276643956689703188920281554802261216453852155077884422647308719424701421715731051734846239208474620128087658510201614276943745480441892672483699663600798063579899238777894443960746601594165154826631763776349834415408568099005330712754614841832209322371631830798408268958851698147044732626144851038010173388382408925920441644542527256537364862783075486249873749938129953719537522270630641957271337905868223966214505684349661287729770934484528624504104021600799574093356962801244638335615475460342694172883153664917458239212464205159579422969389881465574483643526727632387289536640791215700721002005885724146298910215340608612730021178845098185011886949452804231516497120354893824*AA^406 + 6642674832022658079999256969463531389076053081174477713128314303627615602362101566736532135493898902191591904351802302040210024488945480820051892446080402053920765429640299970895570380248317880554145757606328508947645292100246915580400086044586610809033889087032917215938088162374697276391088962554931640625/2832568125815065705337206997844528798880789755676245581173110576069413647932150829931870069109566760844664406783649361556465233653267941926158274104265147193155204538717625423860384262975530604842830831236441325678017451098990802394190739697716333683331882239804782495464479895291329049503246225704297015992138263844525496627967114895492395224806876555094441134197878434553114030520165147226777761324933627581769612094588349226458749621249814389861158612566811891925871814013717604671898643517053048983863189312803453585873512312064802398722280070888403733915006846426381028082518649460994752374717637392615478738268908169644396723450930580182897161868609922373647102163006017657172438896730646021825838190063536535294555035660848358412694549491361064681472*AA^405 - 780559656705811041677434954014476131276568670038964436795832846015420592585284868551377297914597621607552425073203535879446844618782497213013609425943834080401133722692855058263225801337364500427140319358182387657236223605121282479925756942622588686412947390931454272333884336632081613061018288135528564453125/11330272503260262821348827991378115195523159022704982324692442304277654591728603319727480276438267043378657627134597446225860934613071767704633096417060588772620818154870501695441537051902122419371323324945765302712069804395963209576762958790865334733327528959219129981857919581165316198012984902817188063968553055378101986511868459581969580899227506220377764536791513738212456122080660588907111045299734510327078448378353396905834998484999257559444634450267247567703487256054870418687594574068212195935452757251213814343494049248259209594889120283553614935660027385705524112330074597843979009498870549570461914953075632678577586893803722320731588647474439689494588408652024070628689755586922584087303352760254146141178220142643393433650778197965444258725888*AA^404 + 2142447244285946383784288659392168727846447017011332345479107647902630893051151099967787777532475013564560463562971701669275572604197568404913465566859844530726222101732113306530116862250459124101344765271691068207073162776073534663704536571087203758892729478192543508219813030990508195827715098857879638671875/5665136251630131410674413995689057597761579511352491162346221152138827295864301659863740138219133521689328813567298723112930467306535883852316548208530294386310409077435250847720768525951061209685661662472882651356034902197981604788381479395432667366663764479609564990928959790582658099006492451408594031984276527689050993255934229790984790449613753110188882268395756869106228061040330294453555522649867255163539224189176698452917499242499628779722317225133623783851743628027435209343797287034106097967726378625606907171747024624129604797444560141776807467830013692852762056165037298921989504749435274785230957476537816339288793446901861160365794323737219844747294204326012035314344877793461292043651676380127073070589110071321696716825389098982722129362944*AA^403 - 6814733380443007022804939871443610194578436795256401294216639898158752156435508842449676234402623485060622080699961355055879542892584240944401450999074397384661629138418389186845879319837854053982565152573831353551508202201639235707427693708662368615179551369215368025841985666346545258420519530773162841796875/5665136251630131410674413995689057597761579511352491162346221152138827295864301659863740138219133521689328813567298723112930467306535883852316548208530294386310409077435250847720768525951061209685661662472882651356034902197981604788381479395432667366663764479609564990928959790582658099006492451408594031984276527689050993255934229790984790449613753110188882268395756869106228061040330294453555522649867255163539224189176698452917499242499628779722317225133623783851743628027435209343797287034106097967726378625606907171747024624129604797444560141776807467830013692852762056165037298921989504749435274785230957476537816339288793446901861160365794323737219844747294204326012035314344877793461292043651676380127073070589110071321696716825389098982722129362944*AA^402 + 16576322485160321020911638320826749132417572861956287441293218866440371235839986625580203739618801862921272651986464053250603687261890357186793564638667725288612406201964296987807366481622996857993550680976456672681157377028525850054147656093516162263752548573499575026340073780062311925576068460941314697265625/11330272503260262821348827991378115195523159022704982324692442304277654591728603319727480276438267043378657627134597446225860934613071767704633096417060588772620818154870501695441537051902122419371323324945765302712069804395963209576762958790865334733327528959219129981857919581165316198012984902817188063968553055378101986511868459581969580899227506220377764536791513738212456122080660588907111045299734510327078448378353396905834998484999257559444634450267247567703487256054870418687594574068212195935452757251213814343494049248259209594889120283553614935660027385705524112330074597843979009498870549570461914953075632678577586893803722320731588647474439689494588408652024070628689755586922584087303352760254146141178220142643393433650778197965444258725888*AA^401 + 12667913911185143481521493729265270536811956359188531418732594429590682277398737736904404135189807011387864226294747794331451397158329237717518566035245886295008222561566238819731409011256795827738325262040354419094838501393478001322314393165050912490552310000595215563262877278560836202814243733882904052734375/1416284062907532852668603498922264399440394877838122790586555288034706823966075414965935034554783380422332203391824680778232616826633970963079137052132573596577602269358812711930192131487765302421415415618220662839008725549495401197095369848858166841665941119902391247732239947645664524751623112852148507996069131922262748313983557447746197612403438277547220567098939217276557015260082573613388880662466813790884806047294174613229374810624907194930579306283405945962935907006858802335949321758526524491931594656401726792936756156032401199361140035444201866957503423213190514041259324730497376187358818696307739369134454084822198361725465290091448580934304961186823551081503008828586219448365323010912919095031768267647277517830424179206347274745680532340736*AA^400 - 34200492640760452966117172586662122103503269950111490875623553952255362330450931990895825006327354434443738639767293004350627547704890184927823625002843221091075488139418467747315990952089966926662459980145342042891758197959724671556483047829661335084026802126405232770554577736987766911624930799007415771484375/472094687635844284222867832974088133146798292612707596862185096011568941322025138321978344851594460140777401130608226926077538942211323654359712350710857865525867423119604237310064043829255100807138471872740220946336241849831800399031789949619388947221980373300797082577413315881888174917207704284049502665356377307420916104661185815915399204134479425849073522366313072425519005086694191204462960220822271263628268682431391537743124936874969064976859768761135315320978635668952934111983107252842174830643864885467242264312252052010800399787046678481400622319167807737730171347086441576832458729119606232102579789711484694940732787241821763363816193644768320395607850360501002942862073149455107670304306365010589422549092505943474726402115758248560177446912*AA^399 + 13182024738168278846605096596051287890234185289645406863352047213412033109731936486935428361978384670636951791717469819804583715099990453861014340965850635243595135836339787257312002702534345849712594999344248226509481535748657726705305845009762226622805492893947473084283048873732724359797430224716663360595703125/45321090013041051285395311965512460782092636090819929298769769217110618366914413278909921105753068173514630508538389784903443738452287070818532385668242355090483272619482006781766148207608489677485293299783061210848279217583852838307051835163461338933310115836876519927431678324661264792051939611268752255874212221512407946047473838327878323596910024881511058147166054952849824488322642355628444181198938041308313793513413587623339993939997030237778537801068990270813949024219481674750378296272848783741811029004855257373976196993036838379556481134214459742640109542822096449320298391375916037995482198281847659812302530714310347575214889282926354589897758757978353634608096282514759022347690336349213411041016584564712880570573573734603112791861777034903552*AA^398 - 30471116134557283464682379367279072868856103102539888321171006384575823883180676149161624392744948099740681347708518126528859046853632680750668681096627885920425108972504330706918503243817950229554626508176544952268426241076867929315150224778890002945789444117400980898823956404708468426179024390876293182373046875/45321090013041051285395311965512460782092636090819929298769769217110618366914413278909921105753068173514630508538389784903443738452287070818532385668242355090483272619482006781766148207608489677485293299783061210848279217583852838307051835163461338933310115836876519927431678324661264792051939611268752255874212221512407946047473838327878323596910024881511058147166054952849824488322642355628444181198938041308313793513413587623339993939997030237778537801068990270813949024219481674750378296272848783741811029004855257373976196993036838379556481134214459742640109542822096449320298391375916037995482198281847659812302530714310347575214889282926354589897758757978353634608096282514759022347690336349213411041016584564712880570573573734603112791861777034903552*AA^397 - 24834939359087490333840482387702382221985462940715199226586197861601306228191069552937092486853743350553158448640032690644271327713215219903410601186032679322129939937594697937240506393133301549746265169159580876679008439538502723674968943736029228292850870353853287431269458884752765470693702809512615203857421875/725137440208656820566324991448199372513482177453118868780316307473769893870630612462558737692049090776234088136614236558455099815236593133096518170691877681447732361911712108508258371321735834839764692796528979373572467481341645412912829362615381422932961853390024318838906853194580236672831033780300036093987395544198527136759581413246053177550560398104176930354656879245597191813162277690055106899183008660933020696214617401973439903039952483804456604817103844333023184387511706796006052740365580539868976464077684117983619151888589414072903698147431355882241752685153543189124774262014656607927715172509562556996840491428965561203438228526821673438364140127653658153729540520236144357563045381587414576656265353035406089129177179753649804669788432558456832*AA^396 + 3144876306907872692200480540248958649906635717917982522633951692335225224622975569367246344072746893178706892947571733076422959018379396682390978845415747059038400532804558516826814362062579364241873614769381675877173855040945025540400074935773828804522724166618587710600578870499877126576393493451178073883056640625/362568720104328410283162495724099686256741088726559434390158153736884946935315306231279368846024545388117044068307118279227549907618296566548259085345938840723866180955856054254129185660867917419882346398264489686786233740670822706456414681307690711466480926695012159419453426597290118336415516890150018046993697772099263568379790706623026588775280199052088465177328439622798595906581138845027553449591504330466510348107308700986719951519976241902228302408551922166511592193755853398003026370182790269934488232038842058991809575944294707036451849073715677941120876342576771594562387131007328303963857586254781278498420245714482780601719114263410836719182070063826829076864770260118072178781522690793707288328132676517703044564588589876824902334894216279228416*AA^395 - 180289355635423915042373244793701672660306691373641095898270915535312721495416549033108340408272138738783595438192374435320349100783027411814030297348580578161168807669482359688519674430145674835861576411073446760181091240345871377945093059255118701910012525748986636171097970195277948590728556155227124691009521484375/3867399681112836376353733287723729986738571613083300633495020306526772767310029933133646601024261817473248470061942594978427199014595163376514763577023347634387905930195797912044044647049257785812078361581487889992386493233822108868868423267282034255642463218080129700474169883704427928921765513494933525834599442902392144729384434203978950280269655456555610295224836689309851689670198814346960570128976046191642777046477959477191679482879746580290435225691220503109456983400062436245365614615283096212634541141747648629245968810072476875055486390119633898038622680987485563675332129397411501908947814253384333637316482620954482993085003885476382258337942080680819510153224216107926103240336242035132877742166748549522165808688944958686132291572204973645103104*AA^394 + 1694878065809313507028521692337747221439468713514471259069858882371436447058474701774623693032495530688987786799421610723511316821799953196496447489618014712088953838850668514079046025133780066607825250674296262396489545058925662154222239939434698490473928701657618042266673019291799651142582661123014986515045166015625/11602199043338509129061199863171189960215714839249901900485060919580318301930089799400939803072785452419745410185827784935281597043785490129544290731070042903163717790587393736132133941147773357436235084744463669977159479701466326606605269801846102766927389654240389101422509651113283786765296540484800577503798328707176434188153302611936850840808966369666830885674510067929555069010596443040881710386928138574928331139433878431575038448639239740871305677073661509328370950200187308736096843845849288637903623425242945887737906430217430625166459170358901694115868042962456691025996388192234505726843442760153000911949447862863448979255011656429146775013826242042458530459672648323778309721008726105398633226500245648566497426066834876058396874716614920935309312*AA^393 - 10741274292114339515570746983189028299552719015279434680113756970837990231503212978802617022971110858145078393228049711816737822148124333273020202010486303745749000408803539010511434008385144596546411612845442301175909228555666222868367648818950529186108717052199210416300610933783298062138555906130932271480560302734375/46408796173354036516244799452684759840862859356999607601940243678321273207720359197603759212291141809678981640743311139741126388175141960518177162924280171612654871162349574944528535764591093429744940338977854679908637918805865306426421079207384411067709558616961556405690038604453135147061186161939202310015193314828705736752613210447747403363235865478667323542698040271718220276042385772163526841547712554299713324557735513726300153794556958963485222708294646037313483800800749234944387375383397154551614493700971783550951625720869722500665836681435606776463472171849826764103985552768938022907373771040612003647797791451453795917020046625716587100055304968169834121838690593295113238884034904421594532906000982594265989704267339504233587498866459683741237248*AA^392 - 5077388124107761919528430279269237358501840814580614029570906645527273990306857759353033063670982009503795691773182076371919796265532367672852379456536820983583741290584431810864737396876306975178204662754558221047138459528788680361064137324772895237312477169967669388695379084488754184434355920529924333095550537109375/11602199043338509129061199863171189960215714839249901900485060919580318301930089799400939803072785452419745410185827784935281597043785490129544290731070042903163717790587393736132133941147773357436235084744463669977159479701466326606605269801846102766927389654240389101422509651113283786765296540484800577503798328707176434188153302611936850840808966369666830885674510067929555069010596443040881710386928138574928331139433878431575038448639239740871305677073661509328370950200187308736096843845849288637903623425242945887737906430217430625166459170358901694115868042962456691025996388192234505726843442760153000911949447862863448979255011656429146775013826242042458530459672648323778309721008726105398633226500245648566497426066834876058396874716614920935309312*AA^391 + 886115046571707237315543465220688163676243264353397680018071947403525867179502325569180298666150353909983271881793464516249130619828460151797805088304379817292571816610707595752747077959906469684329897118904153297885431475342408187719311493696787846514888749630604546528564933584937888699784025448025204241275787353515625/185635184693416146064979197810739039363451437427998430407760974713285092830881436790415036849164567238715926562973244558964505552700567842072708651697120686450619484649398299778114143058364373718979761355911418719634551675223461225705684316829537644270838234467846225622760154417812540588244744647756809240060773259314822947010452841790989613452943461914669294170792161086872881104169543088654107366190850217198853298230942054905200615178227835853940890833178584149253935203202996939777549501533588618206457974803887134203806502883478890002663346725742427105853888687399307056415942211075752091629495084162448014591191165805815183668080186502866348400221219872679336487354762373180452955536139617686378131624003930377063958817069358016934349995465838734964948992*AA^390 - 3621027901745168982238236658038377781318585399262465145528968562677709818558352517614073819579936041434388256513181346447759928798722020328642076942018866045314589119004197774260683250080017751079352960285927983901024920552118164758431516347397257355611775447869772125193145240080063089305184576005558483302593231201171875/185635184693416146064979197810739039363451437427998430407760974713285092830881436790415036849164567238715926562973244558964505552700567842072708651697120686450619484649398299778114143058364373718979761355911418719634551675223461225705684316829537644270838234467846225622760154417812540588244744647756809240060773259314822947010452841790989613452943461914669294170792161086872881104169543088654107366190850217198853298230942054905200615178227835853940890833178584149253935203202996939777549501533588618206457974803887134203806502883478890002663346725742427105853888687399307056415942211075752091629495084162448014591191165805815183668080186502866348400221219872679336487354762373180452955536139617686378131624003930377063958817069358016934349995465838734964948992*AA^389 + 11892893397663899603793206199233030346852683311648628321098189336268439168480214707420098194705954859517215053191308064141876864778835758374048300183222055705063227368901026201170719103307506312133203930546481317106066653915715589295450556968702799198913501443647270166972360902446807930932237695742514915764331817626953125/247513579591221528086638930414318719151268583237331240543681299617713457107841915720553382465552756318287902083964326078619340736934090456096944868929494248600825979532531066370818857411152498291973015141215224959512735566964614967607579089106050192361117645957128300830346872557083387450992992863675745653414364345753097262680603789054652817937257949219559058894389548115830508138892724118205476488254466956265137730974589406540267486904303781138587854444238112199005246937603995919703399335378118157608610633071849512271742003844638520003551128967656569474471851583199076075221256281434336122172660112216597352788254887741086911557440248670488464533628293163572448649806349830907270607381519490248504175498671907169418611756092477355912466660621118313286598656*AA^388 - 15057445326550800340524128307904823973191245321121970479757447189067038533503948667809967982017395874077847689942594615846243497109980267582597886716133776328272946395080781648285415324966354629826987762683715469867521313873699277575009963822188872668053000874137136294690665378908865943419215227550012059509754180908203125/371270369386832292129958395621478078726902874855996860815521949426570185661762873580830073698329134477431853125946489117929011105401135684145417303394241372901238969298796599556228286116728747437959522711822837439269103350446922451411368633659075288541676468935692451245520308835625081176489489295513618480121546518629645894020905683581979226905886923829338588341584322173745762208339086177308214732381700434397706596461884109810401230356455671707881781666357168298507870406405993879555099003067177236412915949607774268407613005766957780005326693451484854211707777374798614112831884422151504183258990168324896029182382331611630367336160373005732696800442439745358672974709524746360905911072279235372756263248007860754127917634138716033868699990931677469929897984*AA^387 - 135024934994126016006423886238538274290053714962105110111145362066597592015621395293006600695402053846643601193226678692835286612630362185782656339826344667228855462108220071687031936393526083239758152818208257089567910914226144281724614373360755651658525575938798130153898170858492939152117884304971084930002689361572265625/495027159182443056173277860828637438302537166474662481087362599235426914215683831441106764931105512636575804167928652157238681473868180912193889737858988497201651959065062132741637714822304996583946030282430449919025471133929229935215158178212100384722235291914256601660693745114166774901985985727351491306828728691506194525361207578109305635874515898439118117788779096231661016277785448236410952976508933912530275461949178813080534973808607562277175708888476224398010493875207991839406798670756236315217221266143699024543484007689277040007102257935313138948943703166398152150442512562868672244345320224433194705576509775482173823114880497340976929067256586327144897299612699661814541214763038980497008350997343814338837223512184954711824933321242236626573197312*AA^386 + 2513139070884542559853129403533908863291768068592999983598434465143693910998190732170163666614697701871691799889246351691687803147338150434725734655969393323303434436962768379585898200375221580737144131525634142984318766314156317341548816675958569989326851204579918855694324064938070843683082244979232200421392917633056640625/1485081477547329168519833582485912314907611499423987443262087797706280742647051494323320294793316537909727412503785956471716044421604542736581669213576965491604955877195186398224913144466914989751838090847291349757076413401787689805645474534636301154166705875742769804982081235342500324705957957182054473920486186074518583576083622734327916907623547695317354353366337288694983048833356344709232858929526801737590826385847536439241604921425822686831527126665428673194031481625623975518220396012268708945651663798431097073630452023067831120021306773805939416846831109499194456451327537688606016733035960673299584116729529326446521469344641492022930787201769758981434691898838098985443623644289116941491025052992031443016511670536554864135474799963726709879719591936*AA^385 - 3610170843677705928514863233376694886891814646430801230189243317694299867219881634694584059425858132052806257064837750323177545877407084656736362124216204598602822849020908308576285175179258583445447521936188918697210599937681783998837339720688144052655541406922279242490534269196318057126848799498475273139774799346923828125/660036212243257408231037147771516584403382888632883308116483465647235885620911775254809019908140683515434405557238202876318241965157574549591852983811984662935535945420082843655516953096406662111928040376573933225367294845238973246953544237616133846296313722552342135547591660152222366535981314303135321742438304922008259367148276770812407514499354531252157490385038794975548021703713930981881270635345245216707033949265571750774046631744810083036234278517968299197347325166943989119209064894341648420289628354858265366057978676919036053342803010580417518598591604221864202867256683417158229659127093632577592940768679700642898430819840663121302572089675448436193196399483599549086054953017385307329344467996458419118449631349579939615766577761656315502097596416*AA^384 + 105553235966187247580505424065707209226682606661072377886377544566346444116428456807679781045385053244790139875254836536311029833137184386027142710984965923227930316870716884823098403911475454028812752322949605096943203284710268653077249752297520452445828239841941359772170499252812534097589747261736192740499973297119140625/10313065816300897003609955433929946631302857634888801689320054150738060712826746488356390936064698179928662586831846919942472530705587102337372702872062260358367749147188794432117452392131354095498875630883967706646363981956858956983649128712752091348379901914880345867931119689878474477124708035986489402225598514406379052611691824543943867414052414550814960787266231171492937839120530171591894853677269456511047405457274558605844478621012657547441160601843254674958551955733499829987641638974088256567025443044660396344655916826859938333481297040319023728102993815966628169800885678393097338423860838009024889699510620322545287981560010361270352688901178881815518693741931242954469608640896645427021007312444662798725775489837186556496352777525879929720274944*AA^383 + 23255139211833363529860511983167961517134854148223931596280875785642714886007406269458997052135263221835939858636998710385036251819255247702865144023807895303519493399773553080572902241621544088597612040213881788195330955128991704393233477374783991105060180135126818947555410772525997788628071560879106982611119747161865234375/23761303640757266696317337319774597038521783990783799092193404763300491882352823909173124716693064606555638600060575303547456710745672683785306707417231447865679294035122982371598610311470639836029409453556661596113222614428603036890327592554180818466667294011884316879713299765480005195295327314912871582727778977192297337217337963749246670521976763125077669653861396619119728781333701515347725742872428827801453222173560583027865678742813162989304434026646858771104503706009983608291526336196299343130426620774897553178087232369085297920340908380895030669549297751987111303221240603017696267728575370772793345867672469223144343509514263872366892595228316143702955070381409583767097978308625871063856400847872503088264186728584877826167596799419627358075513470976*AA^382 - 2187774206094489901944028208382732023212157863632108534395364702853045384691009449974679582807461249723867978173706484456854130854972399999459144605900715019242113587114973450313916061892714679674774470466357554467306023654825712904795327155676235184730334820964509231720539718324265181363890153676265981630422174930572509765625/23761303640757266696317337319774597038521783990783799092193404763300491882352823909173124716693064606555638600060575303547456710745672683785306707417231447865679294035122982371598610311470639836029409453556661596113222614428603036890327592554180818466667294011884316879713299765480005195295327314912871582727778977192297337217337963749246670521976763125077669653861396619119728781333701515347725742872428827801453222173560583027865678742813162989304434026646858771104503706009983608291526336196299343130426620774897553178087232369085297920340908380895030669549297751987111303221240603017696267728575370772793345867672469223144343509514263872366892595228316143702955070381409583767097978308625871063856400847872503088264186728584877826167596799419627358075513470976*AA^381 + 38433238880328126094770393543557752784397649663940869442068004250578111664278016406732484406080582955440553119531044045650903823891437717348204578595195573484262003816428670580026973839728094818119087712146157323963731071842945226868489243121856221390513137762122174672101338724912794290279931086473652612767182290554046630859375/95045214563029066785269349279098388154087135963135196368773619053201967529411295636692498866772258426222554400242301214189826842982690735141226829668925791462717176140491929486394441245882559344117637814226646384452890457714412147561310370216723273866669176047537267518853199061920020781181309259651486330911115908769189348869351854996986682087907052500310678615445586476478915125334806061390902971489715311205812888694242332111462714971252651957217736106587435084418014824039934433166105344785197372521706483099590212712348929476341191681363633523580122678197191007948445212884962412070785070914301483091173383470689876892577374038057055489467570380913264574811820281525638335068391913234503484255425603391490012353056746914339511304670387197678509432302053883904*AA^380 - 49391990191851519770166195892041611226846009833883242615717835683097003651518850924200257043288541296567806464758503638418437265965228585830978478190683182161283373084347058197648258863006987046502734459812146188280344059024829715739799811209547558409340864173336328218659732908993629928488578340051162740564905107021331787109375/47522607281514533392634674639549194077043567981567598184386809526600983764705647818346249433386129213111277200121150607094913421491345367570613414834462895731358588070245964743197220622941279672058818907113323192226445228857206073780655185108361636933334588023768633759426599530960010390590654629825743165455557954384594674434675927498493341043953526250155339307722793238239457562667403030695451485744857655602906444347121166055731357485626325978608868053293717542209007412019967216583052672392598686260853241549795106356174464738170595840681816761790061339098595503974222606442481206035392535457150741545586691735344938446288687019028527744733785190456632287405910140762819167534195956617251742127712801695745006176528373457169755652335193598839254716151026941952*AA^379 + 1011358669854999221748728566039013340577625553805357843312931245228294300277062991588447837426280108013164613612835711199909080802218715559635191451379101683078069052742194962446905889279264739708450610386458997357570155948285552350486059475592169370162832641391340482161802482660111527690670373491599320914247073233127593994140625/760361716504232534282154794232787105232697087705081570950188952425615740235290365093539990934178067409780435201938409713518614743861525881129814637351406331701737409123935435891155529967060474752941102513813171075623123661715297180490482961733786190933353408380298140150825592495360166249450474077211890647288927270153514790954814839975893456703256420002485428923564691811831321002678448491127223771917722489646503109553938656891701719770021215657741888852699480675344118592319475465328842758281578980173651864796721701698791435810729533450909068188640981425577528063587561703079699296566280567314411864729387067765519015140618992304456443915740563047306116598494562252205106680547135305876027874043404827131920098824453975314716090437363097581428075458416431071232*AA^378 + 1753733457541693103773949084014191602198864169592612876917271445640309144985978661306728025836650455989956783281430212148266223273500926609253760130026952854300710823673754560063255297108427945340057739749736026284742992079910144320267918781228530337179649396539820813582169976553050866203125234488169326141360215842723846435546875/760361716504232534282154794232787105232697087705081570950188952425615740235290365093539990934178067409780435201938409713518614743861525881129814637351406331701737409123935435891155529967060474752941102513813171075623123661715297180490482961733786190933353408380298140150825592495360166249450474077211890647288927270153514790954814839975893456703256420002485428923564691811831321002678448491127223771917722489646503109553938656891701719770021215657741888852699480675344118592319475465328842758281578980173651864796721701698791435810729533450909068188640981425577528063587561703079699296566280567314411864729387067765519015140618992304456443915740563047306116598494562252205106680547135305876027874043404827131920098824453975314716090437363097581428075458416431071232*AA^377 - 60362970665050252463646752197495796860521402285541277198106987430365956036156936878955928853826444418633605530680970709590725816683769020750647356345976006397689522982900046789705575889177638732937296660080168808074356336997959209875404079504195415606167554226956562126335367585708590780958458541949340769861009903252124786376953125/3041446866016930137128619176931148420930788350820326283800755809702462960941161460374159963736712269639121740807753638854074458975446103524519258549405625326806949636495741743564622119868241899011764410055252684302492494646861188721961931846935144763733413633521192560603302369981440664997801896308847562589155709080614059163819259359903573826813025680009941715694258767247325284010713793964508895087670889958586012438215754627566806879080084862630967555410797922701376474369277901861315371033126315920694607459186886806795165743242918133803636272754563925702310112254350246812318797186265122269257647458917548271062076060562475969217825775662962252189224466393978249008820426722188541223504111496173619308527680395297815901258864361749452390325712301833665724284928*AA^376 + 16827830562134737009695840451949726283181292784151715595747722510142775298556403845616008787053408189710738622915998504003323961258286058055119563259726606987980575074165044841647207383451254307173541638173535210845089802216865733216845707676631430371582387594955841089988367547164426100469504452572522268383181653916835784912109375/253453905501410844760718264744262368410899029235027190316729650808538580078430121697846663644726022469926811733979469904506204914620508627043271545783802110567245803041311811963718509989020158250980367504604390358541041220571765726830160987244595396977784469460099380050275197498453388749816824692403963549096309090051171596984938279991964485567752140000828476307854897270610440334226149497042407923972574163215501036517979552297233906590007071885913962950899826891781372864106491821776280919427192993391217288265573900566263811936909844483636356062880327141859176021195853901026566432188760189104803954909795689255173005046872997434818814638580187682435372199498187417401702226849045101958675958014468275710640032941484658438238696812454365860476025152805477023744*AA^375 - 538792651332741747067552886718924622513120762727002387865314656326151068785699788046835090772442050354788905377628940643332945277828820960528243018440828416309669458589966076299029024534496472675385641817653068733869807972477211374719678294648506401372658073894482202038459328740686331478830482429653869758112705312669277191162109375/4055262488022573516171492235908197894574384467760435045067674412936617281254881947165546618315616359518828987743671518472099278633928138032692344732540833769075932848660988991419496159824322532015685880073670245736656659529148251629282575795913526351644551511361590080804403159975254219997069195078463416785540945440818745551759012479871431769084034240013255620925678356329767045347618391952678526783561186611448016584287672836755742505440113150174623407214397230268501965825703869148420494710835087894259476612249182409060220990990557511738181697006085234269746816339133662416425062915020163025676863278556731028082768080749967958957101034217283002918965955191970998678427235629584721631338815328231492411370240527063754535011819148999269853767616402444887632379904*AA^374 + 959751980355352064090458566028006098028395420408267210951641697328963368142614210107926920099406944254849387571103994500435324725105936813442142584078393130162778086211569340062388345115032499157998653619000052555794429844213288521958375632608267411192706751530853528024693452030149964923598450562192141433115466497838497161865234375/12165787464067720548514476707724593683723153403281305135203023238809851843764645841496639854946849078556486963231014555416297835901784414098077034197622501307227798545982966974258488479472967596047057640221010737209969978587444754887847727387740579054933654534084770242413209479925762659991207585235390250356622836322456236655277037439614295307252102720039766862777035068989301136042855175858035580350683559834344049752863018510267227516320339450523870221643191690805505897477111607445261484132505263682778429836747547227180662972971672535214545091018255702809240449017400987249275188745060489077030589835670193084248304242249903876871303102651849008756897865575912996035281706888754164894016445984694477234110721581191263605035457446997809561302849207334662897139712*AA^373 + 28694944322480965719429878820946044326180023683706291142171768921701266510103768417761880003834898144553906676230626693910825508627460690146322501961705201995781985191237811905910241529205646871432690384175739389068759531944222457126197773335865133596938573604487353103988425616267047466171675382121453168338121031410992145538330078125/48663149856270882194057906830898374734892613613125220540812092955239407375058583365986559419787396314225947852924058221665191343607137656392308136790490005228911194183931867897033953917891870384188230560884042948839879914349779019551390909550962316219734618136339080969652837919703050639964830340941561001426491345289824946621108149758457181229008410880159067451108140275957204544171420703432142321402734239337376199011452074041068910065281357802095480886572766763222023589908446429781045936530021054731113719346990188908722651891886690140858180364073022811236961796069603948997100754980241956308122359342680772336993216968999615507485212410607396035027591462303651984141126827555016659576065783938777908936442886324765054420141829787991238245211396829338651588558848*AA^372 - 23373936121300863603562725076985207767301607440205911761434673231385040982644231339802717368969981292732188079680147046109551192636824858071117537497471791245930222049638013913976847596054192292156426130658394555280739531462296485057848228688903822799388381537682437286540077833406193502848829575607059183539604418911039829254150390625/8110524976045147032342984471816395789148768935520870090135348825873234562509763894331093236631232719037657975487343036944198557267856276065384689465081667538151865697321977982838992319648645064031371760147340491473313319058296503258565151591827052703289103022723180161608806319950508439994138390156926833571081890881637491103518024959742863538168068480026511241851356712659534090695236783905357053567122373222896033168575345673511485010880226300349246814428794460537003931651407738296840989421670175788518953224498364818120441981981115023476363394012170468539493632678267324832850125830040326051353726557113462056165536161499935917914202068434566005837931910383941997356854471259169443262677630656462984822740481054127509070023638297998539707535232804889775264759808*AA^371 + 122056767605385441160654187408976489102288841608330798121227600166965742855000139577307670046930465143547502163723007999693015713547801946572849134650599792701042712741586647356211239094813040748428358263460084224143016967949185989716233321203736409228184773149720941604141852329343831858289759795610951442768055130727589130401611328125/16221049952090294064685968943632791578297537871041740180270697651746469125019527788662186473262465438075315950974686073888397114535712552130769378930163335076303731394643955965677984639297290128062743520294680982946626638116593006517130303183654105406578206045446360323217612639901016879988276780313853667142163781763274982207036049919485727076336136960053022483702713425319068181390473567810714107134244746445792066337150691347022970021760452600698493628857588921074007863302815476593681978843340351577037906448996729636240883963962230046952726788024340937078987265356534649665700251660080652102707453114226924112331072322999871835828404136869132011675863820767883994713708942518338886525355261312925969645480962108255018140047276595997079415070465609779550529519616*AA^370 - 29665656925008735881942761561682007881643095799740409702656597989114466048502142344404901996030026325380707536599946904553784483467322076181365907942092200429156847517795206812174146162539929856346688580012467608569848161844809699768807701908936266688982733288316384565938983589555784263513371270390539535810603410936892032623291015625/2703508325348382344114328157272131929716256311840290030045116275291078187503254631443697745543744239679219325162447678981399519089285425355128229821693889179383955232440659327612997439882881688010457253382446830491104439686098834419521717197275684234429701007574393387202935439983502813331379463385642277857027296960545830367839341653247621179389356160008837080617118904219844696898412261301785684522374124407632011056191781891170495003626742100116415604809598153512334643883802579432280329807223391929506317741499454939373480660660371674492121131337390156179831210892755774944283375276680108683784575519037820685388512053833311972638067356144855335279310636794647332452284823753056481087559210218820994940913493684709169690007879432666179902511744268296591754919936*AA^369 - 884357311343797367175896576487523954224219843798168191016920539231185260064663597720543565599031012207501822403804065206272298926214838523852472608539119592529872933453784591169991329714413048852579155516528719896591749039785280203260116184596622756088901129045180419078932285749290469618725348105496397721481116604991257190704345703125/194652599425083528776231627323593498939570454452500882163248371820957629500234333463946237679149585256903791411696232886660765374428550625569232547161960020915644776735727471588135815671567481536752922243536171795359519657399116078205563638203849264878938472545356323878611351678812202559859321363766244005705965381159299786484432599033828724916033643520636269804432561103828818176685682813728569285610936957349504796045808296164275640261125431208381923546291067052888094359633785719124183746120084218924454877387960755634890607567546760563432721456292091244947847184278415795988403019920967825232489437370723089347972867875998462029940849642429584140110365849214607936564507310220066638304263135755111635745771545299060217680567319151964952980845587317354606354235392*AA^368 + 2040758368919286087824188540347298918147088010011343896452267783798841195048639850938797574167904211730217011859658040128250481998014141547555750120702104941130673079908790175723578349343523384864316866014846452037000917564737647438209792979052708354505549179096185366981896252924019886222268177004585343325970825389958918094635009765625/24331574928135441097028953415449187367446306806562610270406046477619703687529291682993279709893698157112973926462029110832595671803568828196154068395245002614455597091965933948516976958945935192094115280442021474419939957174889509775695454775481158109867309068169540484826418959851525319982415170470780500713245672644912473310554074879228590614504205440079533725554070137978602272085710351716071160701367119668688099505726037020534455032640678901047740443286383381611011794954223214890522968265010527365556859673495094454361325945943345070429090182036511405618480898034801974498550377490120978154061179671340386168496608484499807753742606205303698017513795731151825992070563413777508329788032891969388954468221443162382527210070914893995619122605698414669325794279424*AA^367 - 224178500210526641740540152915744717440726840316892706201283573159397037401949583710844836154153843061715256349629098583981795047504689370632082732042895287425145286035741879896778612504566119988752188655964927774684504211096434403774200045014781669578096531649913403788957454960288337015482037984790733009532459618640132248401641845703125/778610397700334115104926509294373995758281817810003528652993487283830518000937333855784950716598341027615165646784931546643061497714202502276930188647840083662579106942909886352543262686269926147011688974144687181438078629596464312822254552815397059515753890181425295514445406715248810239437285455064976022823861524637199145937730396135314899664134574082545079217730244415315272706742731254914277142443747829398019184183233184657102561044501724833527694185164268211552377438535142876496734984480336875697819509551843022539562430270187042253730885825168364979791388737113663183953612079683871300929957749482892357391891471503993848119763398569718336560441463396858431746258029240880266553217052543020446542983086181196240870722269276607859811923382349269418425416941568*AA^366 + 453045612690282137446069588216863437389679706831856066456257381300459512917884910431351027050799149034099879146924786253488084854817980354309002472905188827765139674223953771133316404557017223435066207012757673325293060392399674677065685178737219333306675207434528723816692128907191648010307432926019408636619800745393149554729461669921875/778610397700334115104926509294373995758281817810003528652993487283830518000937333855784950716598341027615165646784931546643061497714202502276930188647840083662579106942909886352543262686269926147011688974144687181438078629596464312822254552815397059515753890181425295514445406715248810239437285455064976022823861524637199145937730396135314899664134574082545079217730244415315272706742731254914277142443747829398019184183233184657102561044501724833527694185164268211552377438535142876496734984480336875697819509551843022539562430270187042253730885825168364979791388737113663183953612079683871300929957749482892357391891471503993848119763398569718336560441463396858431746258029240880266553217052543020446542983086181196240870722269276607859811923382349269418425416941568*AA^365 - 1563817009662448759598808498062080086797707100205979111015380352799899659589875632306356953193133276491616518447461907951394766235726425908144196311968256957804345993822672064354743636488111970481058639014973921012438975777674772429744693794765323549490081997628220492637003556850001583493240333769931344587433841297752223908901214599609375/3114441590801336460419706037177495983033127271240014114611973949135322072003749335423139802866393364110460662587139726186572245990856810009107720754591360334650316427771639545410173050745079704588046755896578748725752314518385857251289018211261588238063015560725701182057781626860995240957749141820259904091295446098548796583750921584541259598656538296330180316870920977661261090826970925019657108569774991317592076736732932738628410244178006899334110776740657072846209509754140571505986939937921347502791278038207372090158249721080748169014923543300673459919165554948454652735814448318735485203719830997931569429567565886015975392479053594278873346241765853587433726985032116963521066212868210172081786171932344724784963482889077106431439247693529397077673701667766272*AA^364 - 726683448323978851431913502628397306688054988544956902160601121134738536706743980433020755327245067688361357070528211159596793546689977649351883452727380617571583170578708395259927342910715917582728676760852857068925625082491465195781204883720357152630153779864462100458938926406278032119162948715235848862192824526573531329631805419921875/519073598466889410069951006196249330505521211873335685768662324855887012000624889237189967144398894018410110431189954364428707665142801668184620125765226722441719404628606590901695508457513284098007792649429791454292052419730976208548169701876931373010502593454283530342963604476832540159624856970043317348549241016424799430625153597423543266442756382721696719478486829610210181804495154169942851428295831886265346122788822123104735040696334483222351796123442845474368251625690095250997823322986891250465213006367895348359708286846791361502487257216778909986527592491409108789302408053122580867286638499655261571594594314335995898746508932379812224373627642264572287830838686160586844368811368362013631028655390787464160580481512851071906541282254899512945616944627712*AA^363 + 8009629994249732992152819195691508707091371566761440754086760628450501120233438505113771525253506227334401735218947361799158818989851788864862423161192736319449955901147774239371456040127621162503319812674254845525768255829727552084529090036258990213613166975902133173036883349894057517304663404137132396432008363262866623699665069580078125/1038147196933778820139902012392498661011042423746671371537324649711774024001249778474379934288797788036820220862379908728857415330285603336369240251530453444883438809257213181803391016915026568196015585298859582908584104839461952417096339403753862746021005186908567060685927208953665080319249713940086634697098482032849598861250307194847086532885512765443393438956973659220420363608990308339885702856591663772530692245577644246209470081392668966444703592246885690948736503251380190501995646645973782500930426012735790696719416573693582723004974514433557819973055184982818217578604816106245161734573276999310523143189188628671991797493017864759624448747255284529144575661677372321173688737622736724027262057310781574928321160963025702143813082564509799025891233889255424*AA^362 - 107306886842311368708720394999826412321025604143577961884320032760607219196391679185714502467722122210736441994651979602284370493991272069685656126368424253592746041209221724487551343901249049045452034879451170776546175190465696783609892868066526556345056150026606948023290475308807773233442172760598250835784028822672553360462188720703125/5407016650696764688228656314544263859432512623680580060090232550582156375006509262887395491087488479358438650324895357962799038178570850710256459643387778358767910464881318655225994879765763376020914506764893660982208879372197668839043434394551368468859402015148786774405870879967005626662758926771284555714054593921091660735678683306495242358778712320017674161234237808439689393796824522603571369044748248815264022112383563782340990007253484200232831209619196307024669287767605158864560659614446783859012635482998909878746961321320743348984242262674780312359662421785511549888566750553360217367569151038075641370777024107666623945276134712289710670558621273589294664904569647506112962175118420437641989881826987369418339380015758865332359805023488536593183509839872*AA^361 + 20347757565659934610224910563690362333131744948779711368320096237821109038360067362481671156273991856112981552549621457942518337775958086788384239144942973614186394408170406174969432279588883622442539239845629446046014431498475883052761011122646732827015985848906958214842965804806573278525210921463695052491260639726533554494380950927734375/692098131289185880093268008261665774007361615831114247691549766474516016000833185649586622859198525357880147241586605819238276886857068890912826834353635629922292539504808787868927344610017712130677056865906388605722736559641301611397559602502575164014003457939044707123951472635776720212833142626724423131398988021899732574166871463231391021923675176962262292637982439480280242405993538893257135237727775848353794830385096164139646720928445977629802394831257127299157668834253460334663764430649188333953617341823860464479611049129055148669983009622371879982036789988545478385736544070830107823048851332873682095459459085781327864995345243173082965831503523019429717107784914880782459158415157816018174704873854383285547440642017134762542055043006532683927489259503616*AA^360 - 931790213147773204617845488493305073131375217909705182000936785525854196125296507949259724718881951659346085343709322450329431781815772950293946333088755894809761349132833078905787997469656456115158567564037305876392438790966218436591974143125625391119693581075206549204300051520416232919955708563027140467482922758790664374828338623046875/778610397700334115104926509294373995758281817810003528652993487283830518000937333855784950716598341027615165646784931546643061497714202502276930188647840083662579106942909886352543262686269926147011688974144687181438078629596464312822254552815397059515753890181425295514445406715248810239437285455064976022823861524637199145937730396135314899664134574082545079217730244415315272706742731254914277142443747829398019184183233184657102561044501724833527694185164268211552377438535142876496734984480336875697819509551843022539562430270187042253730885825168364979791388737113663183953612079683871300929957749482892357391891471503993848119763398569718336560441463396858431746258029240880266553217052543020446542983086181196240870722269276607859811923382349269418425416941568*AA^359 - 219320557056358867103080039529627114674507341573911460101816863032701555610248486501139413864986947810807743333478334501544306423206389437000889385800846857979546601658888083755827431597913458427596930217089496131320428540293530061978391900393938631755437592136046979415390049098796809637945476579114573302486945749478763900697231292724609375/1557220795400668230209853018588747991516563635620007057305986974567661036001874667711569901433196682055230331293569863093286122995428405004553860377295680167325158213885819772705086525372539852294023377948289374362876157259192928625644509105630794119031507780362850591028890813430497620478874570910129952045647723049274398291875460792270629799328269148165090158435460488830630545413485462509828554284887495658796038368366466369314205122089003449667055388370328536423104754877070285752993469968960673751395639019103686045079124860540374084507461771650336729959582777474227326367907224159367742601859915498965784714783782943007987696239526797139436673120882926793716863492516058481760533106434105086040893085966172362392481741444538553215719623846764698538836850833883136*AA^358 + 10362306711784695657308793864364558598546925866248178639691120822326299948259037848779350656304759203716151771587315527108697360415439574808866828666216749367049144234639992598102848737781425045343615707886619896083768834751417681739523758658980411651186833291409027426348886748772458915774272203718032260066905791973113082349300384521484375/21628066602787058752914625258177055437730050494722320240360930202328625500026037051549581964349953917433754601299581431851196152714283402841025838573551113435071641859525274620903979519063053504083658027059574643928835517488790675356173737578205473875437608060595147097623483519868022506651035707085138222856218375684366642942714733225980969435114849280070696644936951233758757575187298090414285476178992995261056088449534255129363960029013936800931324838476785228098677151070420635458242638457787135436050541931995639514987845285282973395936969050699121249438649687142046199554267002213440869470276604152302565483108096430666495781104538849158842682234485094357178659618278590024451848700473681750567959527307949477673357520063035461329439220093954146372734039359488*AA^357 - 7699147139617762796190287086872080953935593988721943617724059822449764673452849028950556720576806276447289935014042063877785169793521863310889593320028948178471252284428183895885127649142935148031270122559322201709750697751771758184281186817821369419301066582641414038362755703779129553724126258881913847084366153694645618088543415069580078125/8305177575470230561119216099139989288088339389973370972298597197694192192009998227795039474310382304294561766899039269830859322642284826690953922012243627559067510474057705454427128135320212545568124682390876663268672838715695619336770715230030901968168041495268536485487417671629320642553997711520693077576787856262796790890002457558776692263084102123547147511655789273763362908871922466719085622852733310180245537964621153969675760651141351731557628737975085527589892026011041524015965173167790260007443408101886325573755332589548661784039796115468462559784441479862545740628838528849961293876586215994484185145513509029375934379944142918076995589978042276233156605293418978569389509900981893792218096458486252599426569287704205617150504660516078392207129871114043392*AA^356 + 10374654102685870903734623071473700974337824568137000589447399382085779052254010689425740621966947799822768830677750676105399379360754183574261075956932296834244781162446745449502453796554676703830614464857228647378669182011294542437473064924591865324368607812020582651514781849389273963928241876193340937507780807891322183422744274139404296875/12457766363205345841678824148709983932132509084960056458447895796541288288014997341692559211465573456441842650348558904746288983963427240036430883018365441338601265711086558181640692202980318818352187023586314994903009258073543429005156072845046352952252062242902804728231126507443980963830996567281039616365181784394195186335003686338165038394626153185320721267483683910645044363307883700078628434279099965270368306946931730954513640976712027597336443106962628291384838039016562286023947759751685390011165112152829488360632998884322992676059694173202693839676662219793818610943257793274941940814879323991726277718270263544063901569916214377115493384967063414349734907940128467854084264851472840688327144687729378899139853931556308425725756990774117588310694806671065088*AA^355 + 147389777085515424699231051236620463105230661253844629325194320583287729430437576681274286347255731829505549510367348723245864561627423448900052801383121927564067840141371989991229260863522795412081977602121153963513918386271533089632800743165920976067700680307485098009857127498409047911243566801678475406827129035036705317907035350799560546875/99662130905642766733430593189679871457060072679680451667583166372330306304119978733540473691724587651534741202788471237970311871707417920291447064146923530708810125688692465453125537623842550546817496188690519959224074064588347432041248582760370823618016497943222437825849012059551847710647972538248316930921454275153561490680029490705320307157009225482565770139869471285160354906463069600629027474232799722162946455575453847636109127813696220778691544855701026331078704312132498288191582078013483120089320897222635906885063991074583941408477553385621550717413297758350548887546062346199535526519034591933810221746162108352511212559329715016923947079736507314797879263521027742832674118811782725506617157501835031193118831452450467405806055926192940706485558453368520704*AA^354 - 279101476780237122818499211407687654025453278584366144234438549672256226527037678840570888600083901938310511112666339940836174795635042541914873175724676569031415059954423000593208315196971049992952700602545033852057035811899257233056872265319112125294299332524884109865491078835490874683019394232799319336877363895155212958343327045440673828125/33220710301880922244476864396559957152353357559893483889194388790776768768039992911180157897241529217178247067596157079323437290569139306763815688048974510236270041896230821817708512541280850182272498729563506653074691354862782477347082860920123607872672165981074145941949670686517282570215990846082772310307151425051187163560009830235106769052336408494188590046623157095053451635487689866876342491410933240720982151858484615878703042604565406926230514951900342110359568104044166096063860692671161040029773632407545302295021330358194647136159184461873850239137765919450182962515354115399845175506344863977936740582054036117503737519776571672307982359912169104932626421173675914277558039603927575168872385833945010397706277150816822468602018642064313568828519484456173568*AA^353 + 8044043865770102131065855366467670356366865613340299845419347596160598770196459330410938570043255618643371080484045530314542871505384338210189882293944927943904677871884035741434175683540558913015277176283678072832401372819375129814587877673218686119143217256115555636525097884121971812098724425275525250226463125358122852048836648464202880859375/398648523622571066933722372758719485828240290718721806670332665489321225216479914934161894766898350606138964811153884951881247486829671681165788256587694122835240502754769861812502150495370202187269984754762079836896296258353389728164994331041483294472065991772889751303396048238207390842591890152993267723685817100614245962720117962821281228628036901930263080559477885140641419625852278402516109896931198888651785822301815390544436511254784883114766179422804105324314817248529993152766328312053932480357283588890543627540255964298335765633910213542486202869653191033402195550184249384798142106076138367735240886984648433410044850237318860067695788318946029259191517054084110971330696475247130902026468630007340124772475325809801869623224223704771762825942233813474082816*AA^352 - 686838289338397503421140570962039025522561922602195856819272427798095308046121786596192942548929233834635855382803737491027960000798315787021399147557894705870816809248376659659512661238021167791222292719469480994781417444838140493248519822662984311043950230115131907348117750370855617577412826697547030538826273726726867607794702053070068359375/24915532726410691683357648297419967864265018169920112916895791593082576576029994683385118422931146912883685300697117809492577967926854480072861766036730882677202531422173116363281384405960637636704374047172629989806018516147086858010312145690092705904504124485805609456462253014887961927661993134562079232730363568788390372670007372676330076789252306370641442534967367821290088726615767400157256868558199930540736613893863461909027281953424055194672886213925256582769676078033124572047895519503370780022330224305658976721265997768645985352119388346405387679353324439587637221886515586549883881629758647983452555436540527088127803139832428754230986769934126828699469815880256935708168529702945681376654289375458757798279707863112616851451513981548235176621389613342130176*AA^351 + 1396863641452911879714539251604652510887313932903494691950024727747154289096631760967528208974608319025131912566966351508442442667176744065882857393971927375392775931565225193441001496704004915357091852269691100518933117655077603430231140935627081758248210932409480527779829940944408690511118842243871213590022950512548050028271973133087158203125/797297047245142133867444745517438971656480581437443613340665330978642450432959829868323789533796701212277929622307769903762494973659343362331576513175388245670481005509539723625004300990740404374539969509524159673792592516706779456329988662082966588944131983545779502606792096476414781685183780305986535447371634201228491925440235925642562457256073803860526161118955770281282839251704556805032219793862397777303571644603630781088873022509569766229532358845608210648629634497059986305532656624107864960714567177781087255080511928596671531267820427084972405739306382066804391100368498769596284212152276735470481773969296866820089700474637720135391576637892058518383034108168221942661392950494261804052937260014680249544950651619603739246448447409543525651884467626948165632*AA^350 + 84492226341952728263531070976222054875983177143674566426083435481379268803836855168805055519904035710060047737322699901682435188990315716558876853213929449522028523255465321774231210009752436782535417793120921436028030454376533027635811053912174525222186694342558907430836278097834829830293248799751191212206248071225900275749154388904571533203125/797297047245142133867444745517438971656480581437443613340665330978642450432959829868323789533796701212277929622307769903762494973659343362331576513175388245670481005509539723625004300990740404374539969509524159673792592516706779456329988662082966588944131983545779502606792096476414781685183780305986535447371634201228491925440235925642562457256073803860526161118955770281282839251704556805032219793862397777303571644603630781088873022509569766229532358845608210648629634497059986305532656624107864960714567177781087255080511928596671531267820427084972405739306382066804391100368498769596284212152276735470481773969296866820089700474637720135391576637892058518383034108168221942661392950494261804052937260014680249544950651619603739246448447409543525651884467626948165632*AA^349 - 1039026148197442255845811395320487971499854391422484605161155985998445735540523594738143767350498183174364581982061549122932856470518360852382649548240833402869914647121382486928341342614864485423109846948024302888206855944173006976820444405668935377400394997135393996801013061436618189696058929783192095958190772631013487625750713050365447998046875/3189188188980568535469778982069755886625922325749774453362661323914569801731839319473295158135186804849111718489231079615049979894637373449326306052701552982681924022038158894500017203962961617498159878038096638695170370066827117825319954648331866355776527934183118010427168385905659126740735121223946141789486536804913967701760943702570249829024295215442104644475823081125131357006818227220128879175449591109214286578414523124355492090038279064918129435382432842594518537988239945222130626496431459842858268711124349020322047714386686125071281708339889622957225528267217564401473995078385136848609106941881927095877187467280358801898550880541566306551568234073532136432672887770645571801977047216211749040058720998179802606478414956985793789638174102607537870507792662528*AA^348 + 296794357443279747716726749352812875786219501978325144076786706375514390232069626538877759789401760169206505518735980585342811482467961833747498235786128173664918825470099322841796101830225129510355408199411378892065625669423878982782790238962894759543403705250271155687506665117570230494396723191999963450540550358169866740354336798191070556640625/531531364830094755911629830344959314437653720958295742227110220652428300288639886578882526355864467474851953081538513269174996649106228908221051008783592163780320670339693149083336200660493602916359979673016106449195061677804519637553325774721977725962754655697186335071194730984276521123455853537324356964914422800818994616960157283761708304837382535907017440745970513520855226167803037870021479862574931851535714429735753854059248681673046510819688239230405473765753089664706657537021771082738576640476378118520724836720341285731114354178546951389981603826204254711202927400245665846397522808101517823646987849312864577880059800316425146756927717758594705678922022738778814628440928633662841202701958173343120166363300434413069159497632298273029017101256311751298777088*AA^347 - 1292733805275376956041662009946906293872184520026715550269046041765948346389199671782767933850912278996967527459978679471194363203057644046152469209476418044481571979400229772904000528436004964624977200519014185841628111670012664360009194093852907135132861454211106424891857874380246612526170493829483879007925173798554396853432990610599517822265625/3189188188980568535469778982069755886625922325749774453362661323914569801731839319473295158135186804849111718489231079615049979894637373449326306052701552982681924022038158894500017203962961617498159878038096638695170370066827117825319954648331866355776527934183118010427168385905659126740735121223946141789486536804913967701760943702570249829024295215442104644475823081125131357006818227220128879175449591109214286578414523124355492090038279064918129435382432842594518537988239945222130626496431459842858268711124349020322047714386686125071281708339889622957225528267217564401473995078385136848609106941881927095877187467280358801898550880541566306551568234073532136432672887770645571801977047216211749040058720998179802606478414956985793789638174102607537870507792662528*AA^346 - 178529644135081741827993111724556613938100473210350186425485079333766937911912468760664890845945540456432368493946719458454826166537607693875226541041748482622856562510493023769792440475291164541951047201742458607700725544358142503597296548988041254430036490241315270124244513961656574021494336380370421953633407685657630281639285385608673095703125/199324261811285533466861186379359742914120145359360903335166332744660612608239957467080947383449175303069482405576942475940623743414835840582894128293847061417620251377384930906251075247685101093634992377381039918448148129176694864082497165520741647236032995886444875651698024119103695421295945076496633861842908550307122981360058981410640614314018450965131540279738942570320709812926139201258054948465599444325892911150907695272218255627392441557383089711402052662157408624264996576383164156026966240178641794445271813770127982149167882816955106771243101434826595516701097775092124692399071053038069183867620443492324216705022425118659430033847894159473014629595758527042055485665348237623565451013234315003670062386237662904900934811612111852385881412971116906737041408*AA^345 + 51530991275067645693115184066160369727234286231661683988158540071108893291908353375140031565356673535652192321021511849516874955197079548852331783147191010167721603002657956530689351310703307809707747575150613692569003433928760050538795410178034036440156505184547272663862268075229861833585011468455383667592636324439325790081056766211986541748046875/12756752755922274141879115928279023546503689302999097813450645295658279206927357277893180632540747219396446873956924318460199919578549493797305224210806211930727696088152635578000068815851846469992639512152386554780681480267308471301279818593327465423106111736732472041708673543622636506962940484895784567157946147219655870807043774810280999316097180861768418577903292324500525428027272908880515516701798364436857146313658092497421968360153116259672517741529731370378074151952959780888522505985725839371433074844497396081288190857546744500285126833359558491828902113068870257605895980313540547394436427767527708383508749869121435207594203522166265226206272936294128545730691551082582287207908188864846996160234883992719210425913659827943175158552696410430151482031170650112*AA^344 - 26302623072259080163376767968489722503914845001189581110696676097521461390631428312253635497729308823075077989037696231771763651531027673283731818270375992684642131985553590951841031759636330825145634270381179522084237365844474998155634667427372148482953514105872816385575950223096994756959184708373119337676413205695524766269954852759838104248046875/3189188188980568535469778982069755886625922325749774453362661323914569801731839319473295158135186804849111718489231079615049979894637373449326306052701552982681924022038158894500017203962961617498159878038096638695170370066827117825319954648331866355776527934183118010427168385905659126740735121223946141789486536804913967701760943702570249829024295215442104644475823081125131357006818227220128879175449591109214286578414523124355492090038279064918129435382432842594518537988239945222130626496431459842858268711124349020322047714386686125071281708339889622957225528267217564401473995078385136848609106941881927095877187467280358801898550880541566306551568234073532136432672887770645571801977047216211749040058720998179802606478414956985793789638174102607537870507792662528*AA^343 + 458097966309783912531273380271703351186569324143133035230815136782426457888742763856748159746343094536987405001447801452025638060304533442730501987901064698175690011536603330132846450204136795362706790739477182285819112715841048477270156119223708337596505192344658581261505758660519191118244301981638998984755536628465932835752028040587902069091796875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^342 + 172737010689716904537628835276003350333743546756741314354770701974777902246333504427314447368375481935030688405510494406366098685799144817691458375990292277565086074847230413040018467069584579717735689342490005489810829785736938224142107404387589318652879296998849692143059202450909751438099022539345578924500053742630001352154067717492580413818359375/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^341 - 891899301234340788353704866673857705174523461861079425053468274521747424376692594138181924783212451559593495153924021193348286329193244854120356947676587111008061763898456188465815846928379838987370445810557395832578323556308566754423038675179865520349188638834155168993686748829530496594495235308577402968710969534793520097082364372909069061279296875/22678671566084042918896206094718264082673225427553951668356702747836940812315301827365654457850217278927016664812309899484799857028532433417431509708099932321293681934493574360889011228181060391098025799382020541832322631586326171202275233054804382974410865309746616963037641855329131567934116417592505897169682039501610436990300044107166221006394988198699410805161408576889822983159596282454249807469863758998857149002058831106527943751383317794973364873830633547338798492360817388246262232863512603326992133056884259700067894857860879111618003259305881763251381534344658235743815076112960973145664760475604814904015555322882551480167472928295582624366707442300672970187896090813479621702947891315283548729306460431500818534957617471898978059649238062986935968055414489088*AA^340 + 1077067249679034633681711510844099880037494694080644498227541207679975747222155350232302270602810524874098478364885985735879373338511780434001585529504503276671113383882911691664132823580685041195221536365115973640344441796757511066571918859113627424484776304461012117636816313020961235946289270439097053227748689814280425025572185404598712921142578125/11339335783042021459448103047359132041336612713776975834178351373918470406157650913682827228925108639463508332406154949742399928514266216708715754854049966160646840967246787180444505614090530195549012899691010270916161315793163085601137616527402191487205432654873308481518820927664565783967058208796252948584841019750805218495150022053583110503197494099349705402580704288444911491579798141227124903734931879499428574501029415553263971875691658897486682436915316773669399246180408694123131116431756301663496066528442129850033947428930439555809001629652940881625690767172329117871907538056480486572832380237802407452007777661441275740083736464147791312183353721150336485093948045406739810851473945657641774364653230215750409267478808735949489029824619031493467984027707244544*AA^339 - 25825134366704067630089482679537456653120371167552869729728329864898254002388946858563457052487660921804981042377500880534946098648344285598972445491368102965432509804567581884788032866223338762181631046241400797124097471872554502345419878256273232643187644285803210284632487848019538937992735572906602177700714337182485991206704056821763515472412109375/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^338 + 1693257194369566463172601916138460000492912911130523009704888405154707734193818425386340515475224259880280453539786033587264661647842750584929533214863996900596325460278161003282058944356652991064553362175704598223880270782566528908849644707290547563121821741235296788149547728878064193280653953624837015418556683055140155147455516271293163299560546875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^337 + 650285423961574644543860634994309734916852485028069232658529718688159023183483724681477248159867072750197875790021548906802896246534983780778127839195710837720422209921286642077824812956991861111904624020932563678848595574653621621883441830866549644129358259047248600863696124152930733706947170406502188321349542336147209198315977118909358978271484375/2126125459320379023646519321379837257750614883833182968908440882609713201154559546315530105423457869899407812326154053076699986596424915632884204035134368655121282681358772596333344802641974411665439918692064425796780246711218078550213303098887910903851018622788745340284778923937106084493823414149297427859657691203275978467840629135046833219349530143628069762983882054083420904671212151480085919450299727406142857718943015416236994726692186043278752956921621895063012358658826630148087084330954306561905512474082899346881365142924457416714187805559926415304817018844811709600982663385590091232406071294587951397251458311520239201265700587027710871034378822715688090955115258513763714534651364810807832693372480665453201737652276637990529193092116068405025247005195108352*AA^336 - 45310080808733560991467433572420740717058608216954288258247444222672116930585058818432671937944774083430731088481760798617115060321848291315429242279564687472554858695650945683877337554716573639669834348412065402216540198999045202974259305206398503153636398531768463224639289201699630719805763454775941552185181526630319837067872867919504642486572265625/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^335 + 137282510977402357987585608632317063044034019765974116594437904481822020952224153777431974582189695550598445390332730089624413659266811803954090021155233236044811217071034175307080468448190865266481349510427372698973961663428279383686040683513244579911522210278397787450264468841326597409726886669292511589606188765576799681866759783588349819183349609375/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^334 - 39770329407878563284375414571314984659195307925042192023064924192472631862568573515986949816740385333321815340048309963308532100871271858418445812187210735923002532712013914720908596941179959003632922700950523327218144285935464291853065041860971098534777619918666355027255806570460886909715439244435178239650629683489935217721722438000142574310302734375/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^333 - 24662153641568261314326017282286385269392468992407003158575046915799580036078887799669183303776102394491303524903161224932499662268210682908638371642543495521129205360063386335003382217216177702702654415522149149128931936235556571424961317669972891700261190305199385415188629747829354612647288477729955276835011125152075095456893905065953731536865234375/12756752755922274141879115928279023546503689302999097813450645295658279206927357277893180632540747219396446873956924318460199919578549493797305224210806211930727696088152635578000068815851846469992639512152386554780681480267308471301279818593327465423106111736732472041708673543622636506962940484895784567157946147219655870807043774810280999316097180861768418577903292324500525428027272908880515516701798364436857146313658092497421968360153116259672517741529731370378074151952959780888522505985725839371433074844497396081288190857546744500285126833359558491828902113068870257605895980313540547394436427767527708383508749869121435207594203522166265226206272936294128545730691551082582287207908188864846996160234883992719210425913659827943175158552696410430151482031170650112*AA^332 + 4924866922261382664443049632771716030847048284576877538787665762429174571515771242237559705824491630900015092963023284720932749547393611972932456564912952759973262496430849452971674990887802257565398301107080294793660584894115020933538772849255901189549450660919302931213439882052290555758642698322677029080488820534267091488800360821187496185302734375/708708486440126341215506440459945752583538294611060989636146960869904400384853182105176701807819289966469270775384684358899995532141638544294734678378122885040427560452924198777781600880658137221813306230688141932260082237072692850071101032962636967950339540929581780094926307979035361497941138049765809286552563734425326155946876378348944406449843381209356587661294018027806968223737383826695306483433242468714285906314338472078998242230728681092917652307207298354337452886275543382695694776984768853968504158027633115627121714308152472238062601853308805101605672948270569866994221128530030410802023764862650465750486103840079733755233529009236957011459607571896030318371752837921238178217121603602610897790826888484400579217425545996843064364038689468341749001731702784*AA^331 - 1174179372657703133895468409597862105353112651541181539259282233812812392509627290714545295039770073681802005645891465488522767691915477620059781606935256094965573957328047516307934163436946573391095247358252336786840339476826310652007714827214922123963144524223942621807732947144913112792652886636843583170505631647001276718356166384182870388031005859375/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^330 + 3073148870841439697026722141110574672250768411987539825508630396851786069601951012500833740574440617154654074211107675306893189357811641818801209674999447192702137961389657158884187780937285014579284393547074070703370516925419897761520030702315749980721231042677880303944342314040365003702370993453227471425343134400431921449126093648374080657958984375/354354243220063170607753220229972876291769147305530494818073480434952200192426591052588350903909644983234635387692342179449997766070819272147367339189061442520213780226462099388890800440329068610906653115344070966130041118536346425035550516481318483975169770464790890047463153989517680748970569024882904643276281867212663077973438189174472203224921690604678293830647009013903484111868691913347653241716621234357142953157169236039499121115364340546458826153603649177168726443137771691347847388492384426984252079013816557813560857154076236119031300926654402550802836474135284933497110564265015205401011882431325232875243051920039866877616764504618478505729803785948015159185876418960619089108560801801305448895413444242200289608712772998421532182019344734170874500865851392*AA^329 + 2087820862407738895933245963350559529185235406200358408373694847654040903607534392693043268619165607067570555065851398369674983456439786668511399510075713085133101022384214379420408052258847404800287902930618445435889837122025586806514173968784691611295656206100477114635386704633686315035119120785699575640780053681996530912101661670021712779998779296875/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^328 - 4775948682253073446097947403778084264568177951001979464847330735171115845318511155983786809850073251646712782687334127392365057997555675098826256798105083913805535303178025251471707103044902898624325873413744380148506305783056791663795447247741392352730333606176365284121051090449348529409931370509950598297577625928826083878675490268506109714508056640625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^327 + 16743713576236898979471179246697916876370251487480488024956312092102242681418091878820701932009928367763087614780568943015713942418950188689696391456748689606113663300355477765922284229914726609832195022514019677127376042224060043513189057632548981809739628891897298768935015152352564429060342428184085626758518430958595057944648942793719470500946044921875/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^326 - 3523349826760641898980436157325553453689606391973601246113458064218073454496719045669320988022878239166903877784126332913027891744643459254763471489082029493814563845819187297449888239989206637133863164392372416378085270024350060294601456653614163649982578779178537071597933197097580694089304457357059328794094657391881231234265214879997074604034423828125/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^325 - 9913721439241089595746034056444067874803146031232440159127073999471071928708433610717027208320444696382101156015608107416710094565647225919859491708800023386433698785036233742395058550869980412423753160780455713636984339670522864850190597228808637324241330752355187893646535910766692734547420517923628861498107849482925413298062267131172120571136474609375/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^324 + 28422895687982665942249067668527202007402203638398469091954860853138132505287344657783374437340643336803852818668799439776066570229108308557967643121222143563719448972126337655467445565766136925223082063366780953625614670320702790964474256706773475696430993837196005888556635334331403842653005968425395750014963354956503582826599085819907486438751220703125/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^323 - 11325019512021105186161414687478193203734722847169998258311395120394280227553804532171656280837103220553889683426273042858120885661498384813725965993467409078754714122116427701004109307260309036869258267951860275052676217409877682054888589272476782641698579283348944074814670294357018664968975601672696104000836451696759166196670776116661727428436279296875/22678671566084042918896206094718264082673225427553951668356702747836940812315301827365654457850217278927016664812309899484799857028532433417431509708099932321293681934493574360889011228181060391098025799382020541832322631586326171202275233054804382974410865309746616963037641855329131567934116417592505897169682039501610436990300044107166221006394988198699410805161408576889822983159596282454249807469863758998857149002058831106527943751383317794973364873830633547338798492360817388246262232863512603326992133056884259700067894857860879111618003259305881763251381534344658235743815076112960973145664760475604814904015555322882551480167472928295582624366707442300672970187896090813479621702947891315283548729306460431500818534957617471898978059649238062986935968055414489088*AA^322 + 21986191361068138929778038157774121991745419974494491095519456604716914215710373891580823473222710040385225631497521549252558264724222049485723703354770271625927532140852201088473160859375732969304777288602639628304373093655736344992184561170748443532797549277901128713049637430928134670899968404294355977627766734983917995549518309417180716991424560546875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^321 + 24138391989500426165622370748669591504682864678659697053407250576170372062466012237632433021151363610858837558205489900168397450248381310746749292647023078145698741908170457467022244813146063580039265585195536627684367468710096460323586994384215545893588467997335745802791472496380291148169126373793125281680604383192710660210877904319204390048980712890625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^320 - 19137207398440341456217996776874169278303394222192470522454592147091582100810700762334951929603030276187065970122346856998244391064883871404820206457441786049609472211307868174102154600525295735993654567789718185670756038157871540405844379409504441130017760507042195172975220776693904917792628231169692606831681394578361210534467318211682140827178955078125/12756752755922274141879115928279023546503689302999097813450645295658279206927357277893180632540747219396446873956924318460199919578549493797305224210806211930727696088152635578000068815851846469992639512152386554780681480267308471301279818593327465423106111736732472041708673543622636506962940484895784567157946147219655870807043774810280999316097180861768418577903292324500525428027272908880515516701798364436857146313658092497421968360153116259672517741529731370378074151952959780888522505985725839371433074844497396081288190857546744500285126833359558491828902113068870257605895980313540547394436427767527708383508749869121435207594203522166265226206272936294128545730691551082582287207908188864846996160234883992719210425913659827943175158552696410430151482031170650112*AA^319 + 16839951830346481676479042365071933769361475557945308083010268997864696324993252202491170243643103752522764301462659532379480849584696798547792518350055755983415240364431966357789906124284010487924767846648868285232432833835145383877080846431146490832423277263295548047259978554621086626734669585442886684840303642624842250796746156993322074413299560546875/6378376377961137070939557964139511773251844651499548906725322647829139603463678638946590316270373609698223436978462159230099959789274746898652612105403105965363848044076317789000034407925923234996319756076193277390340740133654235650639909296663732711553055868366236020854336771811318253481470242447892283578973073609827935403521887405140499658048590430884209288951646162250262714013636454440257758350899182218428573156829046248710984180076558129836258870764865685189037075976479890444261252992862919685716537422248698040644095428773372250142563416679779245914451056534435128802947990156770273697218213883763854191754374934560717603797101761083132613103136468147064272865345775541291143603954094432423498080117441996359605212956829913971587579276348205215075741015585325056*AA^318 - 1733280301216285326330552817117810939264506381393086014832956118021477750889513317448716456525426655850800582520475873095191592782791305625352395459339543240299512557333588390034043875200474408164097807841205102544262977516463429785560932374780456381055986610195765930299080865702129746177518818882940329233510654609542900317364910733886063098907470703125/797297047245142133867444745517438971656480581437443613340665330978642450432959829868323789533796701212277929622307769903762494973659343362331576513175388245670481005509539723625004300990740404374539969509524159673792592516706779456329988662082966588944131983545779502606792096476414781685183780305986535447371634201228491925440235925642562457256073803860526161118955770281282839251704556805032219793862397777303571644603630781088873022509569766229532358845608210648629634497059986305532656624107864960714567177781087255080511928596671531267820427084972405739306382066804391100368498769596284212152276735470481773969296866820089700474637720135391576637892058518383034108168221942661392950494261804052937260014680249544950651619603739246448447409543525651884467626948165632*AA^317 - 269045458838086585472650958966062644267931617588569206304650908372260722082318285183421545386630853485928159482472756755406756612250089468072200551644534870209671131956411673086449563998280247127747603910950674219023012802900801812275856407638904111120017797354376238031649761500544084563081620727056466833782354550014054073159286417649127542972564697265625/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^316 + 758437634409819203526858676605664161098770377936283588264664301306138667232034813945613485902248143488618161876064149721925397796984145113915072086900008587296021396363765382158516927688662546467579607496358566243562784921907238244705235145296244124930348910831788719614750742913147403681838539188486117348710414619653298995416434991057030856609344482421875/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^315 - 833765374722628323640371040899575985966799268088382875083406616253781253676232104864537520627082980170376138077701268262011847423461094417480103348312939524340685333103030406170222597960215472666503318139464281676123953526317361446180095323104135657874285510227069026044684875552673062338423748077016050936516569170667516619488424112205393612384796142578125/68036014698252128756688618284154792248019676282661855005070108243510822436945905482096963373550651836781049994436929698454399571085597300252294529124299796963881045803480723082667033684543181173294077398146061625496967894758978513606825699164413148923232595929239850889112925565987394703802349252777517691509046118504831310970900132321498663019184964596098232415484225730669468949478788847362749422409591276996571447006176493319583831254149953384920094621491900642016395477082452164738786698590537809980976399170652779100203684573582637334854009777917645289754144603033974707231445228338882919436994281426814444712046665968647654440502418784886747873100122326902018910563688272440438865108843673945850646187919381294502455604872852415696934178947714188960807904166243467264*AA^314 + 453376454402595596194483169063918860283711529287394325830930443489676272586780843225205439884948504820923502813120621398623089528129367303067917887680426059186450834967625000465335391428280633867280328054853836310135160096908288138575549452947022161219134622910810096598566451992481078098160374332295137760843426126102469364553826380870305001735687255859375/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^313 + 1620185932849272194478698176969336813696997304472816487648524268249823034488373976358583164922030219700510750004776025460660929263012960054033493338067471034184211391383387408668508872525972857606482586907869481488292663272063870635999710815102706114414555121944484071583159527965149854455568165872939766778620812827623657081943520097411237657070159912109375/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^312 - 3466436214776919599213794964929745446742167826612615844683699576604036194337085695235534112708514032534112871129576613898223492101328162720980386879843897885728358360889613585562679273218685643426685433042202628737986978030932312908318497255907405653978345563189641657285385885595915028302728523089950526226653722858582144628059040769585408270359039306640625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^311 + 10221581857000172334904256574065228567993230891770425999473488650179634766039062840041791128688067609800075079933638562864608882226652225730333611127982129919570182588158319899809219774905944054490984654538188499959739939100017468944456862941887744679508843106014407695255573762963597103521906219884929436298973662994004127479996668625972233712673187255859375/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^310 - 362037850846139466016219188717504448247552248152413560973918808751562092123101145200379070373567621134706610294551604528909341939582973253310438918533079923673274566238321040938656576010493870815883665969167168734270361315793316143857118090319751307970468588351157682684784784415753119713260677306763695772389505218843939626793826391804032027721405029296875/12756752755922274141879115928279023546503689302999097813450645295658279206927357277893180632540747219396446873956924318460199919578549493797305224210806211930727696088152635578000068815851846469992639512152386554780681480267308471301279818593327465423106111736732472041708673543622636506962940484895784567157946147219655870807043774810280999316097180861768418577903292324500525428027272908880515516701798364436857146313658092497421968360153116259672517741529731370378074151952959780888522505985725839371433074844497396081288190857546744500285126833359558491828902113068870257605895980313540547394436427767527708383508749869121435207594203522166265226206272936294128545730691551082582287207908188864846996160234883992719210425913659827943175158552696410430151482031170650112*AA^309 - 4624719779229829104063999563906376358155131263368582551401887866650821014067669430430240660461314532496140542643149613346242795401303360518097855531961205552563618896449022593596306799560440886002689487232656351440578813459737766186449548807516982674041467953459148983818098056109364863392976481560630225865148953113716272955713293413282372057437896728515625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^308 + 2412662722815598972701544827743514213119568589764909140489049058938947884249276169961205997829550407743682909725737507610326889931499863379873455240544029314288348057265027091038677657014650990615888234506042094687121425851846558840522708645795933085570818341555125572590848115450232985931761727516212043517910763333765195692848237740690819919109344482421875/17009003674563032189172154571038698062004919070665463751267527060877705609236476370524240843387662959195262498609232424613599892771399325063073632281074949240970261450870180770666758421135795293323519349536515406374241973689744628401706424791103287230808148982309962722278231391496848675950587313194379422877261529626207827742725033080374665754796241149024558103871056432667367237369697211840687355602397819249142861751544123329895957813537488346230023655372975160504098869270613041184696674647634452495244099792663194775050921143395659333713502444479411322438536150758493676807861307084720729859248570356703611178011666492161913610125604696221686968275030581725504727640922068110109716277210918486462661546979845323625613901218213103924233544736928547240201976041560866816*AA^307 - 18245474106355076538878987382535758986309803239500597557885958206876109310200351397900472023740773513299943916129898007845419518945525389593423272349970009228184569903797514630545294770085450957762747069006687617712483648607438869313650141404142032777488590524920052866918352853070671856292031612757095237885576987988730162104644705323153175413608551025390625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^306 + 775777607645998558884778213921987997807610516808783497729746625620463401027531729245804189389100362526369803382530172467520976825071317796499060589620360014754600899062328332830659276695861697770649827556117832968820649956588401246035306019396494321503464250922587222198397975314910546074352582340039607233730805382315394158609933583647944033145904541015625/12756752755922274141879115928279023546503689302999097813450645295658279206927357277893180632540747219396446873956924318460199919578549493797305224210806211930727696088152635578000068815851846469992639512152386554780681480267308471301279818593327465423106111736732472041708673543622636506962940484895784567157946147219655870807043774810280999316097180861768418577903292324500525428027272908880515516701798364436857146313658092497421968360153116259672517741529731370378074151952959780888522505985725839371433074844497396081288190857546744500285126833359558491828902113068870257605895980313540547394436427767527708383508749869121435207594203522166265226206272936294128545730691551082582287207908188864846996160234883992719210425913659827943175158552696410430151482031170650112*AA^305 + 15472269076775228965076814885950828342554900964580304040159467193684799686511486598748039606531479828162130453270438122196516755004178251891662642796228513027310708937386897920690252131497175783038462422253364677684037764677586238143515956495756538183877730684296341893477179776386152917373455837558695098925954769453075151819376742423628456890583038330078125/68036014698252128756688618284154792248019676282661855005070108243510822436945905482096963373550651836781049994436929698454399571085597300252294529124299796963881045803480723082667033684543181173294077398146061625496967894758978513606825699164413148923232595929239850889112925565987394703802349252777517691509046118504831310970900132321498663019184964596098232415484225730669468949478788847362749422409591276996571447006176493319583831254149953384920094621491900642016395477082452164738786698590537809980976399170652779100203684573582637334854009777917645289754144603033974707231445228338882919436994281426814444712046665968647654440502418784886747873100122326902018910563688272440438865108843673945850646187919381294502455604872852415696934178947714188960807904166243467264*AA^304 - 18086993312954393379841412081914334910412017943622011484587458192402712909542275874863815635135355282589680996513720852372178092165584038878529767260622395263011091980746645833429652382977421493033455629008568853301847173243698923875913616012725421057929788857088197325549290228149558226350929045133785430534614107645351079423079454500111751258373260498046875/34018007349126064378344309142077396124009838141330927502535054121755411218472952741048481686775325918390524997218464849227199785542798650126147264562149898481940522901740361541333516842271590586647038699073030812748483947379489256803412849582206574461616297964619925444556462782993697351901174626388758845754523059252415655485450066160749331509592482298049116207742112865334734474739394423681374711204795638498285723503088246659791915627074976692460047310745950321008197738541226082369393349295268904990488199585326389550101842286791318667427004888958822644877072301516987353615722614169441459718497140713407222356023332984323827220251209392443373936550061163451009455281844136220219432554421836972925323093959690647251227802436426207848467089473857094480403952083121733632*AA^303 + 37087368063616440774244941622229559726121468830545728057121297182279321583694139835724769922228352237426012080693380996992689840658063265613413450820547768460777597352168302157289173190376363310806482479066577890126939225642821526735710730488099775573758189794851652231774950373144424239897842630871564311282760174785463899826964961903286166489124298095703125/68036014698252128756688618284154792248019676282661855005070108243510822436945905482096963373550651836781049994436929698454399571085597300252294529124299796963881045803480723082667033684543181173294077398146061625496967894758978513606825699164413148923232595929239850889112925565987394703802349252777517691509046118504831310970900132321498663019184964596098232415484225730669468949478788847362749422409591276996571447006176493319583831254149953384920094621491900642016395477082452164738786698590537809980976399170652779100203684573582637334854009777917645289754144603033974707231445228338882919436994281426814444712046665968647654440502418784886747873100122326902018910563688272440438865108843673945850646187919381294502455604872852415696934178947714188960807904166243467264*AA^302 - 361251194257848070080951716716472623610150939750350221491131093445461951299058853532647471642489886415103504167385249157303453590494693127840514604911495660695318021583123864450709790603693916384135390857792263234572108485464355838786607989890559869412759446522615953180029208827534455036346740667949302148753500784784475019506544413161464035511016845703125/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^301 - 66532432049656625167178059028918444926743200286936431537707813592280604196955620553759107736632689298512396425414903999625476731571196441253728980438371955299620264479537046001243491524734739754780351537806308287559981525544935621889310399540308090996411294051009342204622803476124091671434443751217953518135468825720992445571511098023620434105396270751953125/68036014698252128756688618284154792248019676282661855005070108243510822436945905482096963373550651836781049994436929698454399571085597300252294529124299796963881045803480723082667033684543181173294077398146061625496967894758978513606825699164413148923232595929239850889112925565987394703802349252777517691509046118504831310970900132321498663019184964596098232415484225730669468949478788847362749422409591276996571447006176493319583831254149953384920094621491900642016395477082452164738786698590537809980976399170652779100203684573582637334854009777917645289754144603033974707231445228338882919436994281426814444712046665968647654440502418784886747873100122326902018910563688272440438865108843673945850646187919381294502455604872852415696934178947714188960807904166243467264*AA^300 + 178644443171581310284877641752164336435468768613134811859438173114146187013642783710594028321095945006277903581191459959885012588300078509777150560231459211012864025124598184354994168384766182524270617207348357210515444867360945977601537574551912321439575225194844089875037356021876208769710354225119590059056911990191431594876547706007841043174266815185546875/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^299 - 275408067888172614828499117361100168077566376044178787407029827286710158099327750866188537864349164548095347081708016191129806944042713447091496693920595535767670689757074229568995982152724540590396027625049840658035383055457729351140860470931173220459238524669371410187029100817070541368839700569366029422434772854350500323139527836246998049318790435791015625/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^298 - 252568575737726495780168755270509946191014581346204882568980423910915111386343958316929270528988723030281243691618809817224979857130404662785231176432199507296666270235993931966123771584401516281670235384226865853656294362018783251536010677224642319089004489856351394156323285638138005185355244190829215877880485116876517093231768740224651992321014404296875/354354243220063170607753220229972876291769147305530494818073480434952200192426591052588350903909644983234635387692342179449997766070819272147367339189061442520213780226462099388890800440329068610906653115344070966130041118536346425035550516481318483975169770464790890047463153989517680748970569024882904643276281867212663077973438189174472203224921690604678293830647009013903484111868691913347653241716621234357142953157169236039499121115364340546458826153603649177168726443137771691347847388492384426984252079013816557813560857154076236119031300926654402550802836474135284933497110564265015205401011882431325232875243051920039866877616764504618478505729803785948015159185876418960619089108560801801305448895413444242200289608712772998421532182019344734170874500865851392*AA^297 + 182508118156271847210424969962253782601045129080343641928920212335168422221783003024444604346518982858669663030636611204140196518169131008374545618906967596542666154854491929142708767834047572082848514504384329291089272528261504302277926462914207463721448777378842527537485973814539575522169726153488772925956493298443495045813023125447216443717479705810546875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^296 - 125813193470362444457930963640456244533642951016246125511985025020179814491462161285106758585633848900311338738942503894024684140310446642641715448186254365559822510005382029413803477653757624135567957056461090273560850213334382099120341929418299307578895605813094126206414344755086237041338261398726070326475177744502941006299323589701089076697826385498046875/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^295 + 240312786482916247035798819462015740275384207161507946130088566721367819960397648210573082524483138249545247631925621722632401743289290830309497685569162116641297039576244195474857332126610798979690425373267938047186931485083015065831222070640441017622875875171699595601767155789554685522051528017146847343478126098037024119147275769137195311486721038818359375/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^294 + 217914241600961999418044382660145207132071982340011269610643200510604412087010621756752522133107973629769722045484096207099973562334980811527973812069573861946498490627618228931135674451708065604740270849226595998052336913504786044947864863943263817175531531308760113577386702562211507667477121854778719023577924899620066999883505332036293111741542816162109375/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^293 - 2257821104202287756165571598126006396051248214292136518485463164240167885066869291265831666843099635842787768688071349715379675772905888720182229967110159089956241454232204364199140793984349244535972822655930316339211207695418006589050583088811928004401696076128606641537673033010190156774389184404333338256810021767795669938916347518897964619100093841552734375/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^292 + 1166032604752305887038402581653116568019634283961990080163233774679058673308151543803706782182212087875821187278605353409983784622642520031242993896260299120798009197207164575079680924716566081702693090025586633537098255805420611052505467146756553872477690311812828749209701637616249518213597749505893607536908989852426276423447148999912315048277378082275390625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^291 - 199774576823283136130279572994297803144245245468086605728230128577453660230085011219822901475067684692642026067087840153120135651310328798058955428051728435521605829216073727260799673155891755504159102358462917988775859448420057236864276865969196998426799054801372951032879895828787287436933573470860860293425919945265836950465399013410205952823162078857421875/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^290 - 849600402284753097187548449362060589948720467113800280204828763432523514015215152085524276935119325434191741717482277908577307032666775601530571626936697223460035634473453453185800879936376086756670151376775755076366172593559019048995122434148867451193184666488403480070091050027580431713358761457233104236019451032131743480224628228825167752802371978759765625/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^289 + 647907620179655145604835687310083260710865328443312802602649204185490880001523185937664608411624989030146854120599431564542894426447871036617013421677110924888414919771606412945794393178674560867626566537486908522145197920001778842935442775371269638623158095960412309526551753477382977593732955178540331900576187185352823898920604506201925687491893768310546875/22678671566084042918896206094718264082673225427553951668356702747836940812315301827365654457850217278927016664812309899484799857028532433417431509708099932321293681934493574360889011228181060391098025799382020541832322631586326171202275233054804382974410865309746616963037641855329131567934116417592505897169682039501610436990300044107166221006394988198699410805161408576889822983159596282454249807469863758998857149002058831106527943751383317794973364873830633547338798492360817388246262232863512603326992133056884259700067894857860879111618003259305881763251381534344658235743815076112960973145664760475604814904015555322882551480167472928295582624366707442300672970187896090813479621702947891315283548729306460431500818534957617471898978059649238062986935968055414489088*AA^288 - 2039937620939888196520962660477411834158278584728541037345660266952382607943255312946714835005680915183484669168262279775859728025241225190016890740396366935388716033110428737743157100750930978349172942200713660728971806747891344532749254812427910791930194305350191509366625185096705171139318193751383891535544934804161296361346700223293737508356571197509765625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^287 - 2489995858892517959346691339249668956903847560674068565736747291147928223702842258417613030924804830347963030193577499789852227631015717270185142840310127418437036728457751066572293238730500746144157915678818326041910523286897279180395957366105341190600232290687140224978228005971334889399788202814514656928687594123537991322780982272888650186359882354736328125/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^286 + 79483180417628360248668522014852352935378634464558144165637130595182800597155353576595103645008226855642734293757785132028601360439246642591871528586674592771420084054415029581445813131953336927048420285819948410922267313554097262424237663874687218631428132190464423817531940547322977852917312357155768259745678984630807631273086144574335776269435882568359375/1594594094490284267734889491034877943312961162874887226681330661957284900865919659736647579067593402424555859244615539807524989947318686724663153026350776491340962011019079447250008601981480808749079939019048319347585185033413558912659977324165933177888263967091559005213584192952829563370367560611973070894743268402456983850880471851285124914512147607721052322237911540562565678503409113610064439587724795554607143289207261562177746045019139532459064717691216421297259268994119972611065313248215729921429134355562174510161023857193343062535640854169944811478612764133608782200736997539192568424304553470940963547938593733640179400949275440270783153275784117036766068216336443885322785900988523608105874520029360499089901303239207478492896894819087051303768935253896331264*AA^285 - 6111523223336645285006068097898153406520126498616747404536987630040706594144518153304176753856637878703333743995724236938460891257534944147194795044542392415021087305956774193389243231691282620335291937485970973813481510455363192429904490660451096067386392850158355073837616020236266514086099497608942724478482481119647871148803375263014459051191806793212890625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^284 + 481339892883850449713237620875079014850292596591116538794174529700371103695225056957384953721459777931166918681917083338028412116210299417004784283784071519330983431474056223324077320236636409152148841921709089873244860324409205790806884252407146736029934036684801218210709165439324043265481259823205425554024059156995273226709031177961151115596294403076171875/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^283 + 3028209599945183008176993092853993882427336242132715874312957016964824802688048090547027524901077227497675329085090583713946789308232077825098076976771392695258173934110881284119710829757459957928936342298623487611036725088867356726393850569911448545980904782277645648513994101942473566940274313097346196847069058548758864719108174767825403250753879547119140625/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^282 - 6055446141936717381278165213370871841091691975555946771964637071937861685321515681610164563592512479067970869929249606705957637590192631344733042688147823401925022488443025193990018570536999551485158843589338201729596208092423218318979752802889694944199925811283433480659905818190199590244613543099563090147314995473335144537951890697513590566813945770263671875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^281 + 9681875790529901566952456953147987105555216272784240020218247707447449281128820324803779087953170405181353046223775517932693842747993856251144396186881414813856674555353883299097005198747413609085664254941763488112314460550959702022056011604257004820898202747666561721716424751623848489355976112409137221758057539410154295503208032869224552996456623077392578125/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^280 + 150267353215866112823771559118369278364115143617933506391630367245247280282369409104931145151433371260467084866494944593449293769676171476408393536359588790590573269138847260282458598084798001531707151682053818006563427697715664676285070169208437723018748715241965374637570662207040817191257914418702172378723134018014644489813491645691101439297199249267578125/5669667891521010729724051523679566020668306356888487917089175686959235203078825456841413614462554319731754166203077474871199964257133108354357877427024983080323420483623393590222252807045265097774506449845505135458080657896581542800568808263701095743602716327436654240759410463832282891983529104398126474292420509875402609247575011026791555251598747049674852701290352144222455745789899070613562451867465939749714287250514707776631985937845829448743341218457658386834699623090204347061565558215878150831748033264221064925016973714465219777904500814826470440812845383586164558935953769028240243286416190118901203726003888830720637870041868232073895656091676860575168242546974022703369905425736972828820887182326615107875204633739404367974744514912309515746733992013853622272*AA^279 - 8886944697345270429328908193105570728864088243615670858033517691223110966322452782369131750778853730511293030203056192360805413243318713132159281203821755870180864801048237753533221174317043238119180520275020564055459482156111848434880636981014035802971200267919124306335675296464251935037430798521197040337513294128125809098417420273108291439712047576904296875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^278 + 11338061074690533186511590953608424342806535267629451170997119160394547681374853660876334742412994597366687362284705206491430012113750449858605845032386458701860207792481718660261427820793953708261778975173564863415099918532428098927968378497210197463613899247826498899677135948039766756227484155221906485297478443150145227843683670698737842030823230743408203125/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^277 - 17732187979221881177405531712269020184959248000985371491401910897657766394756775358144938738985256636006952686693852201613581127477913473701221716282760384927511983254104548547118160495608477621283246596767760414880922405226829845273249459314816998728414222739069620916850242957299289285482431291952731785572965867353285679092866899964064941741526126861572265625/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^276 - 18110514299049276912800271952186375483886725113903050912197059187701721291478068688877452173435874529582478633857645269394558803741260785227961989308496007433611160988006801901568866822675437156859062017910310466165793018813147385988395435176614901703298878487684432227156358805445812266824660716378757891162108344397779668203174452401071903295814990997314453125/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^275 + 76827584126121143489657944535495169466412163579766433595866015512062348603407739886117171269808886864680230458656622418146646499500946634601848037422708658729078666895926026569602930745136656153166924511074344685776093220631768567362116072476195439071540072055228763173545929821216791142762848620279370621544986515231208333357226791804350796155631542205810546875/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^274 - 15599612969300842029852529433639046346363639466744025098380307794070057400724120256740095046987358821284828264339055520607449929122556491071555427411687013027241092786530227534256608354880295511576739525061765121492112297746590192684516258067661170180437961933263940366887851108118901733416704676672880770559478934275195544854053508743163547478616237640380859375/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^273 - 1574739449413832586321767660335478431343255260749503285387967725215365513960774760106121276160781264817369586488100693487651608291512735499630198824741502816336298196624797399646195356392852700389467719413864961480256220398945469945053649090101782377889422457055203819350550617635333386665360322973860826568423851171930159634992918427087715826928615570068359375/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^272 + 1563075301221926351935976839150231682158496627973583004125640336192861143221224301284539951180459169020194670767321836935290748218409834982575676508478909861684108547397137200450588974468983433641978537710739833831438381404450806150339540347427828816934796511258177989417108247006256262335829569653036275594326828767018304362945713137378334067761898040771484375/3189188188980568535469778982069755886625922325749774453362661323914569801731839319473295158135186804849111718489231079615049979894637373449326306052701552982681924022038158894500017203962961617498159878038096638695170370066827117825319954648331866355776527934183118010427168385905659126740735121223946141789486536804913967701760943702570249829024295215442104644475823081125131357006818227220128879175449591109214286578414523124355492090038279064918129435382432842594518537988239945222130626496431459842858268711124349020322047714386686125071281708339889622957225528267217564401473995078385136848609106941881927095877187467280358801898550880541566306551568234073532136432672887770645571801977047216211749040058720998179802606478414956985793789638174102607537870507792662528*AA^271 - 2605445159925416011781227240991864084017043656882638293863925526020924157011365000551338330714823807638446005313747134036717660765122409679394846674521953886497634032433179128811692658149063885656756908956427589636872643396678005747813969446694417337654547333530018275255994280007166709685408181625139365569951532347320263530487949310554540716111660003662109375/4252250918640758047293038642759674515501229767666365937816881765219426402309119092631060210846915739798815624652308106153399973192849831265768408070268737310242565362717545192666689605283948823330879837384128851593560493422436157100426606197775821807702037245577490680569557847874212168987646828298594855719315382406551956935681258270093666438699060287256139525967764108166841809342424302960171838900599454812285715437886030832473989453384372086557505913843243790126024717317653260296174168661908613123811024948165798693762730285848914833428375611119852830609634037689623419201965326771180182464812142589175902794502916623040478402531401174055421742068757645431376181910230517027527429069302729621615665386744961330906403475304553275981058386184232136810050494010390216704*AA^270 + 5833041818608067755807500477466100334677556214238979060821635189736982115676220237434447149028522964930425875472542758169711192091222011275312732074264172803759743801812062750996802464469669271924776336873882997071110317539700498630376830114201072105883614116392808622059631901817367747393231340920090025260615875719010624394389452618270297534763813018798828125/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^269 + 23618396125592955107393636131658338646137564084531134063402173210876975152561146372463542213123227561951001984422619829574730112600815120826052388242071365813203053908575000805777578381713618509398929557460476650375109124629621574921187032478687195667216223034535457887599565717307860605889356650718625992863227346523201985375894906837856979109346866607666015625/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^268 - 23708358746044702254092560730320293447136604965901132525562564278540091832466831538691667556348904594271715702299522367919334689143148603988214403510286156311949865820484726916438198942478853382522287131476358933617849749277955660130163192405392846138179115462175422053741280250522000874557174876600576480241492517569626873847443704335091752000153064727783203125/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^267 + 17818359310463472023310165487741135635576609605867789509144023154503515238921627438126126191194331463932515527091937565667809167373929953534452355759869762471808323945182065346039522871858449825493630373351831459705228804912382619980725993913618575362018633300238929532302400671034785610181763110586726237619178978248420491707459945018854341469705104827880859375/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^266 + 628641690848583070229480780576172353395803903273575785167866494760709322614996926048336704311229237090878570580408304164680633568905608594081260802079676767804473507890010708923162830784368060752934938579802654551742018443305631649554812482132235575243487180360731479597512982751701680564171927630121712935693507278993520663856742203279281966388225555419921875/3189188188980568535469778982069755886625922325749774453362661323914569801731839319473295158135186804849111718489231079615049979894637373449326306052701552982681924022038158894500017203962961617498159878038096638695170370066827117825319954648331866355776527934183118010427168385905659126740735121223946141789486536804913967701760943702570249829024295215442104644475823081125131357006818227220128879175449591109214286578414523124355492090038279064918129435382432842594518537988239945222130626496431459842858268711124349020322047714386686125071281708339889622957225528267217564401473995078385136848609106941881927095877187467280358801898550880541566306551568234073532136432672887770645571801977047216211749040058720998179802606478414956985793789638174102607537870507792662528*AA^265 - 114639765158817090702812798794488826919378903069501626418241591785757048175456525730043873664537058775735625537855275849769558256972353553836749783070682187055030012407791904838675273729973433896208016627272565393848165296947663780158639764140584420012698475846717606014519038131567179637962412351197229820080160691989294745869454317244162666611373424530029296875/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^264 + 64973034424585745602591185554441693470520531859017177597086066403746303190457620314083592590497242954538944105798230551129090706859940210844643347107167960488369462487970222159888428875207791153493758915594357072548040333120357266597280579150485550861627388507468152951792806311684583079230272076418616587546515422705278359801983611987452604807913303375244140625/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^263 - 35978608791438897434150977845450265970380941216025605988299169611376196629499576396902276407975057873674617614874848922086577876616236254785011743103448252537548708271257736298756772441497648218310860433491076867046638582041505817224563163048572643613911572006826954780965381289977897660002511286300519610970732099799311322639194798966855159960687160491943359375/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^262 - 2971544820617036989022866651767526672480268104312632194653216621680922973520914592376896841844505534991797535774835979809452110851826005165829788090058775242427820068400571389346489551622948217853758320289246541579993213212934340297256648820482763551205199648995686099408462267819810341257962189385904222910751811259246343745576979245015536434948444366455078125/2834833945760505364862025761839783010334153178444243958544587843479617601539412728420706807231277159865877083101538737435599982128566554177178938713512491540161710241811696795111126403522632548887253224922752567729040328948290771400284404131850547871801358163718327120379705231916141445991764552199063237146210254937701304623787505513395777625799373524837426350645176072111227872894949535306781225933732969874857143625257353888315992968922914724371670609228829193417349811545102173530782779107939075415874016632110532462508486857232609888952250407413235220406422691793082279467976884514120121643208095059450601863001944415360318935020934116036947828045838430287584121273487011351684952712868486414410443591163307553937602316869702183987372257456154757873366996006926811136*AA^261 + 183771902983533987401762357065009140419796258316784860523178712041390935465602461738393676019113858945803345635865854590766499655230123383057052208971369162475701494449169947059943997759860480700656554318509802163351712971100925779166753558509099128603587958633387450704603756881696264716184046968463279624090730930944496024244561027671807096339762210845947265625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^260 - 58096522052160830044236050915903103139010141214432850314298463965869296961178954424527003571646879318040856815753833463451476484860911925256937045824032484099541743427675064994044821382274850427766501679036043627770270422233015003640851618929051787328863092330770650691198222520881610278850328667247150004397888511597190329946993614385064574889838695526123046875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^259 - 61258028235136256083137329891066027244582406210414704130285536772964323430930213959391102022136669342014408723214191150487789424413793797985094456671263572532565236047392566999180648113737063985897909236791195261135530218543259154244653808246579112058160427309674736390525523412880636295942327404165909276592010817652791020602176530474025639705359935760498046875/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^258 + 53211259053642407079901606275949114615427722952611226664040929241890173602873996018080317323238480534884211494012622567568321981982356333083157037320605059161347638563966837205898850804534965441752511000370362848018853174201068704861491954826107117740318707034214398452961267201637159655832730264903405593297121737877399524918597961686828057281672954559326171875/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^257 - 51218997517844826555500876140553346116708209357777783385303537069904896958516155700247248021692843735661221896542115866580327120716214776911423681447194575017043685873594406249876015090002297241556543182199474164199396417461629644541500409498739295583570529703798036188651738910382672691366149787965103199727714179097108439340235719328120467253029346466064453125/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^256 + 5725568757799790510820468725370797619136074480949240073082205791135762231037662332043098337225939401312006297440682593714986014837767394570816321239175150703343221448055248049404273756500615564476819721276679388017445373610863275563646504490106737986185296615090767845261729475791665821319013234511678619892929562044366799420824776234439923427999019622802734375/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^255 + 99791671240302155573542377354461106318429171740994037365290927033074792158308592231896172932215362355851388536576220793794107269506946855628790706671568494031289500713945360349755784737649088173932571578206154424872166602405768129044313644410158353569216660207954454321439728379048864444379602360274660716135444627677443923575051343277664273045957088470458984375/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^254 - 8704210579627558725601331495097542239300605551717849601159754414014425100879730748423987881654364825972489354625505407112668840597404993951300394282064817229568927339784369974564777448938177753024261803831632102817231952901521699600023691035144836651852592224424128377731208514104612533272141368526491140125022725145779755692831969327016850002110004425048828125/3189188188980568535469778982069755886625922325749774453362661323914569801731839319473295158135186804849111718489231079615049979894637373449326306052701552982681924022038158894500017203962961617498159878038096638695170370066827117825319954648331866355776527934183118010427168385905659126740735121223946141789486536804913967701760943702570249829024295215442104644475823081125131357006818227220128879175449591109214286578414523124355492090038279064918129435382432842594518537988239945222130626496431459842858268711124349020322047714386686125071281708339889622957225528267217564401473995078385136848609106941881927095877187467280358801898550880541566306551568234073532136432672887770645571801977047216211749040058720998179802606478414956985793789638174102607537870507792662528*AA^253 + 14734227774083850573654399687552038404927933892182887682682450183038055625911435820151957572924859586076413793802203526706431892506517156277847926507958257561817118462164086360544671680572050543014465238651603191489370957189034198481354038282305950914921498011027867185364552795384419897020624651704862505825180011870646293062225851144830812700092792510986328125/11339335783042021459448103047359132041336612713776975834178351373918470406157650913682827228925108639463508332406154949742399928514266216708715754854049966160646840967246787180444505614090530195549012899691010270916161315793163085601137616527402191487205432654873308481518820927664565783967058208796252948584841019750805218495150022053583110503197494099349705402580704288444911491579798141227124903734931879499428574501029415553263971875691658897486682436915316773669399246180408694123131116431756301663496066528442129850033947428930439555809001629652940881625690767172329117871907538056480486572832380237802407452007777661441275740083736464147791312183353721150336485093948045406739810851473945657641774364653230215750409267478808735949489029824619031493467984027707244544*AA^252 + 68102857248522844486557929625258857501617100251437671264113464869955377376477619320501826319775776395535768031092123233493374762486218601353673970093975310841539007169780898552659850621265362346455573251804479245417847765643232934953235895057414522731158244415056039622752179431423762271817883587048357759201333036468559053215887644228132558055222034454345703125/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^251 - 312872296599870543410794901299903875718895137628896672659549429116324195052988423199954367273544802920820166192533198357470236167635268366828958334730659443673893998930251316810388803139503787337690335872204307803856703137398014382775812032159500765153715614121533082022641743471693224635219891989072957437904289719767861634027728001683499314822256565093994140625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^250 + 60850750662456833568350669000428197552576091689654487131561018738618535820001195449345819549037465622403516527471963903980346413618949409209051769149014031014360131437639281652407151523579581821869308129082682340046454383761464295656881883137801792746546353220742041565237913046572847603905415671370522432505532648238334704021479382163306581787765026092529296875/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^249 + 29859268700887828390158141611693686369980459810534254510943291359958828014764720696924553831944867619951835827550142550079081521763966748024097402789296872813828269429695018266893260348070831538574065698607304584844459224421242726506421608793295789994898596730196319344854143793291815583868666215453778075328620888736689035046101281523078796453773975372314453125/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^248 - 145846899018769300183798782890420988217202406136271576846286838742823738565401375406786825973279781725212788549980661360612803350940771416547077014234314996323515870384991909476938041772137477124083214473864970146985649404079570082823737711970443663695681382394180194291328272242935483287647676268363295004935563681024902633605488944112948956899344921112060546875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^247 + 326086134575209646609512430940507720754242093742371535009266910791446151828728454591859738994793399526964983879415267909735938763526721566279205589660394023938721816184358957654132171765931066502366199603820374876196105903118733775140826787039547692047628964312627352444784772474809883909399396564209740808364920943373033404628191789242919185198843479156494140625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^246 - 6081657100106233978909639250284097828594018531138577826605678439157438053260553048076169443798210156574244790470580398278708618111638336499732539412034566466403015376585302156992441050579001570699618428611495008591489844234668408482770930551580931771361155495225337419219907745705543985497685621380326783966725327198260300067378381072558113373816013336181640625/6378376377961137070939557964139511773251844651499548906725322647829139603463678638946590316270373609698223436978462159230099959789274746898652612105403105965363848044076317789000034407925923234996319756076193277390340740133654235650639909296663732711553055868366236020854336771811318253481470242447892283578973073609827935403521887405140499658048590430884209288951646162250262714013636454440257758350899182218428573156829046248710984180076558129836258870764865685189037075976479890444261252992862919685716537422248698040644095428773372250142563416679779245914451056534435128802947990156770273697218213883763854191754374934560717603797101761083132613103136468147064272865345775541291143603954094432423498080117441996359605212956829913971587579276348205215075741015585325056*AA^245 - 107117771922604912658476435825016031542731276990475101692536189177355564364820381951723849082301417601356301196921155761564728642831867192672883792291780785699045427791612202284202678924475291552480461411141271298074933160099495960698272229697075126827290594826216812031510315783561676524920579724101823205883711523881807498994600535979770938865840435028076171875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^244 + 29728214441912571710726448747553290289540122878238037282317896925555567944579486144960820512006782311180442602837398204450001828220775245189011339650113228886111844065431010672106532506489799820803657118792542470518824143811631923614668102656720367650796565303466416126923277338526055576180318434114506409221908818247603988812688413645446416921913623809814453125/8504501837281516094586077285519349031002459535332731875633763530438852804618238185262120421693831479597631249304616212306799946385699662531536816140537474620485130725435090385333379210567897646661759674768257703187120986844872314200853212395551643615404074491154981361139115695748424337975293656597189711438630764813103913871362516540187332877398120574512279051935528216333683618684848605920343677801198909624571430875772061664947978906768744173115011827686487580252049434635306520592348337323817226247622049896331597387525460571697829666856751222239705661219268075379246838403930653542360364929624285178351805589005833246080956805062802348110843484137515290862752363820461034055054858138605459243231330773489922661812806950609106551962116772368464273620100988020780433408*AA^243 - 107117771922604912658476435825016031542731276990475101692536189177355564364820381951723849082301417601356301196921155761564728642831867192672883792291780785699045427791612202284202678924475291552480461411141271298074933160099495960698272229697075126827290594826216812031510315783561676524920579724101823205883711523881807498994600535979770938865840435028076171875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^242 - 6081657100106233978909639250284097828594018531138577826605678439157438053260553048076169443798210156574244790470580398278708618111638336499732539412034566466403015376585302156992441050579001570699618428611495008591489844234668408482770930551580931771361155495225337419219907745705543985497685621380326783966725327198260300067378381072558113373816013336181640625/6378376377961137070939557964139511773251844651499548906725322647829139603463678638946590316270373609698223436978462159230099959789274746898652612105403105965363848044076317789000034407925923234996319756076193277390340740133654235650639909296663732711553055868366236020854336771811318253481470242447892283578973073609827935403521887405140499658048590430884209288951646162250262714013636454440257758350899182218428573156829046248710984180076558129836258870764865685189037075976479890444261252992862919685716537422248698040644095428773372250142563416679779245914451056534435128802947990156770273697218213883763854191754374934560717603797101761083132613103136468147064272865345775541291143603954094432423498080117441996359605212956829913971587579276348205215075741015585325056*AA^241 + 326086134575209646609512430940507720754242093742371535009266910791446151828728454591859738994793399526964983879415267909735938763526721566279205589660394023938721816184358957654132171765931066502366199603820374876196105903118733775140826787039547692047628964312627352444784772474809883909399396564209740808364920943373033404628191789242919185198843479156494140625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^240 - 145846899018769300183798782890420988217202406136271576846286838742823738565401375406786825973279781725212788549980661360612803350940771416547077014234314996323515870384991909476938041772137477124083214473864970146985649404079570082823737711970443663695681382394180194291328272242935483287647676268363295004935563681024902633605488944112948956899344921112060546875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^239 + 29859268700887828390158141611693686369980459810534254510943291359958828014764720696924553831944867619951835827550142550079081521763966748024097402789296872813828269429695018266893260348070831538574065698607304584844459224421242726506421608793295789994898596730196319344854143793291815583868666215453778075328620888736689035046101281523078796453773975372314453125/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^238 + 60850750662456833568350669000428197552576091689654487131561018738618535820001195449345819549037465622403516527471963903980346413618949409209051769149014031014360131437639281652407151523579581821869308129082682340046454383761464295656881883137801792746546353220742041565237913046572847603905415671370522432505532648238334704021479382163306581787765026092529296875/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^237 - 312872296599870543410794901299903875718895137628896672659549429116324195052988423199954367273544802920820166192533198357470236167635268366828958334730659443673893998930251316810388803139503787337690335872204307803856703137398014382775812032159500765153715614121533082022641743471693224635219891989072957437904289719767861634027728001683499314822256565093994140625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^236 + 68102857248522844486557929625258857501617100251437671264113464869955377376477619320501826319775776395535768031092123233493374762486218601353673970093975310841539007169780898552659850621265362346455573251804479245417847765643232934953235895057414522731158244415056039622752179431423762271817883587048357759201333036468559053215887644228132558055222034454345703125/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^235 + 14734227774083850573654399687552038404927933892182887682682450183038055625911435820151957572924859586076413793802203526706431892506517156277847926507958257561817118462164086360544671680572050543014465238651603191489370957189034198481354038282305950914921498011027867185364552795384419897020624651704862505825180011870646293062225851144830812700092792510986328125/11339335783042021459448103047359132041336612713776975834178351373918470406157650913682827228925108639463508332406154949742399928514266216708715754854049966160646840967246787180444505614090530195549012899691010270916161315793163085601137616527402191487205432654873308481518820927664565783967058208796252948584841019750805218495150022053583110503197494099349705402580704288444911491579798141227124903734931879499428574501029415553263971875691658897486682436915316773669399246180408694123131116431756301663496066528442129850033947428930439555809001629652940881625690767172329117871907538056480486572832380237802407452007777661441275740083736464147791312183353721150336485093948045406739810851473945657641774364653230215750409267478808735949489029824619031493467984027707244544*AA^234 - 8704210579627558725601331495097542239300605551717849601159754414014425100879730748423987881654364825972489354625505407112668840597404993951300394282064817229568927339784369974564777448938177753024261803831632102817231952901521699600023691035144836651852592224424128377731208514104612533272141368526491140125022725145779755692831969327016850002110004425048828125/3189188188980568535469778982069755886625922325749774453362661323914569801731839319473295158135186804849111718489231079615049979894637373449326306052701552982681924022038158894500017203962961617498159878038096638695170370066827117825319954648331866355776527934183118010427168385905659126740735121223946141789486536804913967701760943702570249829024295215442104644475823081125131357006818227220128879175449591109214286578414523124355492090038279064918129435382432842594518537988239945222130626496431459842858268711124349020322047714386686125071281708339889622957225528267217564401473995078385136848609106941881927095877187467280358801898550880541566306551568234073532136432672887770645571801977047216211749040058720998179802606478414956985793789638174102607537870507792662528*AA^233 + 99791671240302155573542377354461106318429171740994037365290927033074792158308592231896172932215362355851388536576220793794107269506946855628790706671568494031289500713945360349755784737649088173932571578206154424872166602405768129044313644410158353569216660207954454321439728379048864444379602360274660716135444627677443923575051343277664273045957088470458984375/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^232 + 5725568757799790510820468725370797619136074480949240073082205791135762231037662332043098337225939401312006297440682593714986014837767394570816321239175150703343221448055248049404273756500615564476819721276679388017445373610863275563646504490106737986185296615090767845261729475791665821319013234511678619892929562044366799420824776234439923427999019622802734375/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^231 - 51218997517844826555500876140553346116708209357777783385303537069904896958516155700247248021692843735661221896542115866580327120716214776911423681447194575017043685873594406249876015090002297241556543182199474164199396417461629644541500409498739295583570529703798036188651738910382672691366149787965103199727714179097108439340235719328120467253029346466064453125/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^230 + 53211259053642407079901606275949114615427722952611226664040929241890173602873996018080317323238480534884211494012622567568321981982356333083157037320605059161347638563966837205898850804534965441752511000370362848018853174201068704861491954826107117740318707034214398452961267201637159655832730264903405593297121737877399524918597961686828057281672954559326171875/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^229 - 61258028235136256083137329891066027244582406210414704130285536772964323430930213959391102022136669342014408723214191150487789424413793797985094456671263572532565236047392566999180648113737063985897909236791195261135530218543259154244653808246579112058160427309674736390525523412880636295942327404165909276592010817652791020602176530474025639705359935760498046875/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^228 - 58096522052160830044236050915903103139010141214432850314298463965869296961178954424527003571646879318040856815753833463451476484860911925256937045824032484099541743427675064994044821382274850427766501679036043627770270422233015003640851618929051787328863092330770650691198222520881610278850328667247150004397888511597190329946993614385064574889838695526123046875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^227 + 183771902983533987401762357065009140419796258316784860523178712041390935465602461738393676019113858945803345635865854590766499655230123383057052208971369162475701494449169947059943997759860480700656554318509802163351712971100925779166753558509099128603587958633387450704603756881696264716184046968463279624090730930944496024244561027671807096339762210845947265625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^226 - 2971544820617036989022866651767526672480268104312632194653216621680922973520914592376896841844505534991797535774835979809452110851826005165829788090058775242427820068400571389346489551622948217853758320289246541579993213212934340297256648820482763551205199648995686099408462267819810341257962189385904222910751811259246343745576979245015536434948444366455078125/2834833945760505364862025761839783010334153178444243958544587843479617601539412728420706807231277159865877083101538737435599982128566554177178938713512491540161710241811696795111126403522632548887253224922752567729040328948290771400284404131850547871801358163718327120379705231916141445991764552199063237146210254937701304623787505513395777625799373524837426350645176072111227872894949535306781225933732969874857143625257353888315992968922914724371670609228829193417349811545102173530782779107939075415874016632110532462508486857232609888952250407413235220406422691793082279467976884514120121643208095059450601863001944415360318935020934116036947828045838430287584121273487011351684952712868486414410443591163307553937602316869702183987372257456154757873366996006926811136*AA^225 - 35978608791438897434150977845450265970380941216025605988299169611376196629499576396902276407975057873674617614874848922086577876616236254785011743103448252537548708271257736298756772441497648218310860433491076867046638582041505817224563163048572643613911572006826954780965381289977897660002511286300519610970732099799311322639194798966855159960687160491943359375/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^224 + 64973034424585745602591185554441693470520531859017177597086066403746303190457620314083592590497242954538944105798230551129090706859940210844643347107167960488369462487970222159888428875207791153493758915594357072548040333120357266597280579150485550861627388507468152951792806311684583079230272076418616587546515422705278359801983611987452604807913303375244140625/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^223 - 114639765158817090702812798794488826919378903069501626418241591785757048175456525730043873664537058775735625537855275849769558256972353553836749783070682187055030012407791904838675273729973433896208016627272565393848165296947663780158639764140584420012698475846717606014519038131567179637962412351197229820080160691989294745869454317244162666611373424530029296875/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^222 + 628641690848583070229480780576172353395803903273575785167866494760709322614996926048336704311229237090878570580408304164680633568905608594081260802079676767804473507890010708923162830784368060752934938579802654551742018443305631649554812482132235575243487180360731479597512982751701680564171927630121712935693507278993520663856742203279281966388225555419921875/3189188188980568535469778982069755886625922325749774453362661323914569801731839319473295158135186804849111718489231079615049979894637373449326306052701552982681924022038158894500017203962961617498159878038096638695170370066827117825319954648331866355776527934183118010427168385905659126740735121223946141789486536804913967701760943702570249829024295215442104644475823081125131357006818227220128879175449591109214286578414523124355492090038279064918129435382432842594518537988239945222130626496431459842858268711124349020322047714386686125071281708339889622957225528267217564401473995078385136848609106941881927095877187467280358801898550880541566306551568234073532136432672887770645571801977047216211749040058720998179802606478414956985793789638174102607537870507792662528*AA^221 + 17818359310463472023310165487741135635576609605867789509144023154503515238921627438126126191194331463932515527091937565667809167373929953534452355759869762471808323945182065346039522871858449825493630373351831459705228804912382619980725993913618575362018633300238929532302400671034785610181763110586726237619178978248420491707459945018854341469705104827880859375/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^220 - 23708358746044702254092560730320293447136604965901132525562564278540091832466831538691667556348904594271715702299522367919334689143148603988214403510286156311949865820484726916438198942478853382522287131476358933617849749277955660130163192405392846138179115462175422053741280250522000874557174876600576480241492517569626873847443704335091752000153064727783203125/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^219 + 23618396125592955107393636131658338646137564084531134063402173210876975152561146372463542213123227561951001984422619829574730112600815120826052388242071365813203053908575000805777578381713618509398929557460476650375109124629621574921187032478687195667216223034535457887599565717307860605889356650718625992863227346523201985375894906837856979109346866607666015625/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^218 + 5833041818608067755807500477466100334677556214238979060821635189736982115676220237434447149028522964930425875472542758169711192091222011275312732074264172803759743801812062750996802464469669271924776336873882997071110317539700498630376830114201072105883614116392808622059631901817367747393231340920090025260615875719010624394389452618270297534763813018798828125/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^217 - 2605445159925416011781227240991864084017043656882638293863925526020924157011365000551338330714823807638446005313747134036717660765122409679394846674521953886497634032433179128811692658149063885656756908956427589636872643396678005747813969446694417337654547333530018275255994280007166709685408181625139365569951532347320263530487949310554540716111660003662109375/4252250918640758047293038642759674515501229767666365937816881765219426402309119092631060210846915739798815624652308106153399973192849831265768408070268737310242565362717545192666689605283948823330879837384128851593560493422436157100426606197775821807702037245577490680569557847874212168987646828298594855719315382406551956935681258270093666438699060287256139525967764108166841809342424302960171838900599454812285715437886030832473989453384372086557505913843243790126024717317653260296174168661908613123811024948165798693762730285848914833428375611119852830609634037689623419201965326771180182464812142589175902794502916623040478402531401174055421742068757645431376181910230517027527429069302729621615665386744961330906403475304553275981058386184232136810050494010390216704*AA^216 + 1563075301221926351935976839150231682158496627973583004125640336192861143221224301284539951180459169020194670767321836935290748218409834982575676508478909861684108547397137200450588974468983433641978537710739833831438381404450806150339540347427828816934796511258177989417108247006256262335829569653036275594326828767018304362945713137378334067761898040771484375/3189188188980568535469778982069755886625922325749774453362661323914569801731839319473295158135186804849111718489231079615049979894637373449326306052701552982681924022038158894500017203962961617498159878038096638695170370066827117825319954648331866355776527934183118010427168385905659126740735121223946141789486536804913967701760943702570249829024295215442104644475823081125131357006818227220128879175449591109214286578414523124355492090038279064918129435382432842594518537988239945222130626496431459842858268711124349020322047714386686125071281708339889622957225528267217564401473995078385136848609106941881927095877187467280358801898550880541566306551568234073532136432672887770645571801977047216211749040058720998179802606478414956985793789638174102607537870507792662528*AA^215 - 1574739449413832586321767660335478431343255260749503285387967725215365513960774760106121276160781264817369586488100693487651608291512735499630198824741502816336298196624797399646195356392852700389467719413864961480256220398945469945053649090101782377889422457055203819350550617635333386665360322973860826568423851171930159634992918427087715826928615570068359375/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^214 - 15599612969300842029852529433639046346363639466744025098380307794070057400724120256740095046987358821284828264339055520607449929122556491071555427411687013027241092786530227534256608354880295511576739525061765121492112297746590192684516258067661170180437961933263940366887851108118901733416704676672880770559478934275195544854053508743163547478616237640380859375/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^213 + 76827584126121143489657944535495169466412163579766433595866015512062348603407739886117171269808886864680230458656622418146646499500946634601848037422708658729078666895926026569602930745136656153166924511074344685776093220631768567362116072476195439071540072055228763173545929821216791142762848620279370621544986515231208333357226791804350796155631542205810546875/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^212 - 18110514299049276912800271952186375483886725113903050912197059187701721291478068688877452173435874529582478633857645269394558803741260785227961989308496007433611160988006801901568866822675437156859062017910310466165793018813147385988395435176614901703298878487684432227156358805445812266824660716378757891162108344397779668203174452401071903295814990997314453125/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^211 - 17732187979221881177405531712269020184959248000985371491401910897657766394756775358144938738985256636006952686693852201613581127477913473701221716282760384927511983254104548547118160495608477621283246596767760414880922405226829845273249459314816998728414222739069620916850242957299289285482431291952731785572965867353285679092866899964064941741526126861572265625/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^210 + 11338061074690533186511590953608424342806535267629451170997119160394547681374853660876334742412994597366687362284705206491430012113750449858605845032386458701860207792481718660261427820793953708261778975173564863415099918532428098927968378497210197463613899247826498899677135948039766756227484155221906485297478443150145227843683670698737842030823230743408203125/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^209 - 8886944697345270429328908193105570728864088243615670858033517691223110966322452782369131750778853730511293030203056192360805413243318713132159281203821755870180864801048237753533221174317043238119180520275020564055459482156111848434880636981014035802971200267919124306335675296464251935037430798521197040337513294128125809098417420273108291439712047576904296875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^208 + 150267353215866112823771559118369278364115143617933506391630367245247280282369409104931145151433371260467084866494944593449293769676171476408393536359588790590573269138847260282458598084798001531707151682053818006563427697715664676285070169208437723018748715241965374637570662207040817191257914418702172378723134018014644489813491645691101439297199249267578125/5669667891521010729724051523679566020668306356888487917089175686959235203078825456841413614462554319731754166203077474871199964257133108354357877427024983080323420483623393590222252807045265097774506449845505135458080657896581542800568808263701095743602716327436654240759410463832282891983529104398126474292420509875402609247575011026791555251598747049674852701290352144222455745789899070613562451867465939749714287250514707776631985937845829448743341218457658386834699623090204347061565558215878150831748033264221064925016973714465219777904500814826470440812845383586164558935953769028240243286416190118901203726003888830720637870041868232073895656091676860575168242546974022703369905425736972828820887182326615107875204633739404367974744514912309515746733992013853622272*AA^207 + 9681875790529901566952456953147987105555216272784240020218247707447449281128820324803779087953170405181353046223775517932693842747993856251144396186881414813856674555353883299097005198747413609085664254941763488112314460550959702022056011604257004820898202747666561721716424751623848489355976112409137221758057539410154295503208032869224552996456623077392578125/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^206 - 6055446141936717381278165213370871841091691975555946771964637071937861685321515681610164563592512479067970869929249606705957637590192631344733042688147823401925022488443025193990018570536999551485158843589338201729596208092423218318979752802889694944199925811283433480659905818190199590244613543099563090147314995473335144537951890697513590566813945770263671875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^205 + 3028209599945183008176993092853993882427336242132715874312957016964824802688048090547027524901077227497675329085090583713946789308232077825098076976771392695258173934110881284119710829757459957928936342298623487611036725088867356726393850569911448545980904782277645648513994101942473566940274313097346196847069058548758864719108174767825403250753879547119140625/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^204 + 481339892883850449713237620875079014850292596591116538794174529700371103695225056957384953721459777931166918681917083338028412116210299417004784283784071519330983431474056223324077320236636409152148841921709089873244860324409205790806884252407146736029934036684801218210709165439324043265481259823205425554024059156995273226709031177961151115596294403076171875/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^203 - 6111523223336645285006068097898153406520126498616747404536987630040706594144518153304176753856637878703333743995724236938460891257534944147194795044542392415021087305956774193389243231691282620335291937485970973813481510455363192429904490660451096067386392850158355073837616020236266514086099497608942724478482481119647871148803375263014459051191806793212890625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^202 + 79483180417628360248668522014852352935378634464558144165637130595182800597155353576595103645008226855642734293757785132028601360439246642591871528586674592771420084054415029581445813131953336927048420285819948410922267313554097262424237663874687218631428132190464423817531940547322977852917312357155768259745678984630807631273086144574335776269435882568359375/1594594094490284267734889491034877943312961162874887226681330661957284900865919659736647579067593402424555859244615539807524989947318686724663153026350776491340962011019079447250008601981480808749079939019048319347585185033413558912659977324165933177888263967091559005213584192952829563370367560611973070894743268402456983850880471851285124914512147607721052322237911540562565678503409113610064439587724795554607143289207261562177746045019139532459064717691216421297259268994119972611065313248215729921429134355562174510161023857193343062535640854169944811478612764133608782200736997539192568424304553470940963547938593733640179400949275440270783153275784117036766068216336443885322785900988523608105874520029360499089901303239207478492896894819087051303768935253896331264*AA^201 - 2489995858892517959346691339249668956903847560674068565736747291147928223702842258417613030924804830347963030193577499789852227631015717270185142840310127418437036728457751066572293238730500746144157915678818326041910523286897279180395957366105341190600232290687140224978228005971334889399788202814514656928687594123537991322780982272888650186359882354736328125/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^200 - 2039937620939888196520962660477411834158278584728541037345660266952382607943255312946714835005680915183484669168262279775859728025241225190016890740396366935388716033110428737743157100750930978349172942200713660728971806747891344532749254812427910791930194305350191509366625185096705171139318193751383891535544934804161296361346700223293737508356571197509765625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^199 + 647907620179655145604835687310083260710865328443312802602649204185490880001523185937664608411624989030146854120599431564542894426447871036617013421677110924888414919771606412945794393178674560867626566537486908522145197920001778842935442775371269638623158095960412309526551753477382977593732955178540331900576187185352823898920604506201925687491893768310546875/22678671566084042918896206094718264082673225427553951668356702747836940812315301827365654457850217278927016664812309899484799857028532433417431509708099932321293681934493574360889011228181060391098025799382020541832322631586326171202275233054804382974410865309746616963037641855329131567934116417592505897169682039501610436990300044107166221006394988198699410805161408576889822983159596282454249807469863758998857149002058831106527943751383317794973364873830633547338798492360817388246262232863512603326992133056884259700067894857860879111618003259305881763251381534344658235743815076112960973145664760475604814904015555322882551480167472928295582624366707442300672970187896090813479621702947891315283548729306460431500818534957617471898978059649238062986935968055414489088*AA^198 - 849600402284753097187548449362060589948720467113800280204828763432523514015215152085524276935119325434191741717482277908577307032666775601530571626936697223460035634473453453185800879936376086756670151376775755076366172593559019048995122434148867451193184666488403480070091050027580431713358761457233104236019451032131743480224628228825167752802371978759765625/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^197 - 199774576823283136130279572994297803144245245468086605728230128577453660230085011219822901475067684692642026067087840153120135651310328798058955428051728435521605829216073727260799673155891755504159102358462917988775859448420057236864276865969196998426799054801372951032879895828787287436933573470860860293425919945265836950465399013410205952823162078857421875/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^196 + 1166032604752305887038402581653116568019634283961990080163233774679058673308151543803706782182212087875821187278605353409983784622642520031242993896260299120798009197207164575079680924716566081702693090025586633537098255805420611052505467146756553872477690311812828749209701637616249518213597749505893607536908989852426276423447148999912315048277378082275390625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^195 - 2257821104202287756165571598126006396051248214292136518485463164240167885066869291265831666843099635842787768688071349715379675772905888720182229967110159089956241454232204364199140793984349244535972822655930316339211207695418006589050583088811928004401696076128606641537673033010190156774389184404333338256810021767795669938916347518897964619100093841552734375/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^194 + 217914241600961999418044382660145207132071982340011269610643200510604412087010621756752522133107973629769722045484096207099973562334980811527973812069573861946498490627618228931135674451708065604740270849226595998052336913504786044947864863943263817175531531308760113577386702562211507667477121854778719023577924899620066999883505332036293111741542816162109375/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^193 + 240312786482916247035798819462015740275384207161507946130088566721367819960397648210573082524483138249545247631925621722632401743289290830309497685569162116641297039576244195474857332126610798979690425373267938047186931485083015065831222070640441017622875875171699595601767155789554685522051528017146847343478126098037024119147275769137195311486721038818359375/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^192 - 125813193470362444457930963640456244533642951016246125511985025020179814491462161285106758585633848900311338738942503894024684140310446642641715448186254365559822510005382029413803477653757624135567957056461090273560850213334382099120341929418299307578895605813094126206414344755086237041338261398726070326475177744502941006299323589701089076697826385498046875/25513505511844548283758231856558047093007378605998195626901290591316558413854714555786361265081494438792893747913848636920399839157098987594610448421612423861455392176305271156000137631703692939985279024304773109561362960534616942602559637186654930846212223473464944083417347087245273013925880969791569134315892294439311741614087549620561998632194361723536837155806584649001050856054545817761031033403596728873714292627316184994843936720306232519345035483059462740756148303905919561777045011971451678742866149688994792162576381715093489000570253666719116983657804226137740515211791960627081094788872855535055416767017499738242870415188407044332530452412545872588257091461383102165164574415816377729693992320469767985438420851827319655886350317105392820860302964062341300224*AA^191 + 182508118156271847210424969962253782601045129080343641928920212335168422221783003024444604346518982858669663030636611204140196518169131008374545618906967596542666154854491929142708767834047572082848514504384329291089272528261504302277926462914207463721448777378842527537485973814539575522169726153488772925956493298443495045813023125447216443717479705810546875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^190 - 252568575737726495780168755270509946191014581346204882568980423910915111386343958316929270528988723030281243691618809817224979857130404662785231176432199507296666270235993931966123771584401516281670235384226865853656294362018783251536010677224642319089004489856351394156323285638138005185355244190829215877880485116876517093231768740224651992321014404296875/354354243220063170607753220229972876291769147305530494818073480434952200192426591052588350903909644983234635387692342179449997766070819272147367339189061442520213780226462099388890800440329068610906653115344070966130041118536346425035550516481318483975169770464790890047463153989517680748970569024882904643276281867212663077973438189174472203224921690604678293830647009013903484111868691913347653241716621234357142953157169236039499121115364340546458826153603649177168726443137771691347847388492384426984252079013816557813560857154076236119031300926654402550802836474135284933497110564265015205401011882431325232875243051920039866877616764504618478505729803785948015159185876418960619089108560801801305448895413444242200289608712772998421532182019344734170874500865851392*AA^189 - 275408067888172614828499117361100168077566376044178787407029827286710158099327750866188537864349164548095347081708016191129806944042713447091496693920595535767670689757074229568995982152724540590396027625049840658035383055457729351140860470931173220459238524669371410187029100817070541368839700569366029422434772854350500323139527836246998049318790435791015625/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^188 + 178644443171581310284877641752164336435468768613134811859438173114146187013642783710594028321095945006277903581191459959885012588300078509777150560231459211012864025124598184354994168384766182524270617207348357210515444867360945977601537574551912321439575225194844089875037356021876208769710354225119590059056911990191431594876547706007841043174266815185546875/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^187 - 66532432049656625167178059028918444926743200286936431537707813592280604196955620553759107736632689298512396425414903999625476731571196441253728980438371955299620264479537046001243491524734739754780351537806308287559981525544935621889310399540308090996411294051009342204622803476124091671434443751217953518135468825720992445571511098023620434105396270751953125/68036014698252128756688618284154792248019676282661855005070108243510822436945905482096963373550651836781049994436929698454399571085597300252294529124299796963881045803480723082667033684543181173294077398146061625496967894758978513606825699164413148923232595929239850889112925565987394703802349252777517691509046118504831310970900132321498663019184964596098232415484225730669468949478788847362749422409591276996571447006176493319583831254149953384920094621491900642016395477082452164738786698590537809980976399170652779100203684573582637334854009777917645289754144603033974707231445228338882919436994281426814444712046665968647654440502418784886747873100122326902018910563688272440438865108843673945850646187919381294502455604872852415696934178947714188960807904166243467264*AA^186 - 361251194257848070080951716716472623610150939750350221491131093445461951299058853532647471642489886415103504167385249157303453590494693127840514604911495660695318021583123864450709790603693916384135390857792263234572108485464355838786607989890559869412759446522615953180029208827534455036346740667949302148753500784784475019506544413161464035511016845703125/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^185 + 37087368063616440774244941622229559726121468830545728057121297182279321583694139835724769922228352237426012080693380996992689840658063265613413450820547768460777597352168302157289173190376363310806482479066577890126939225642821526735710730488099775573758189794851652231774950373144424239897842630871564311282760174785463899826964961903286166489124298095703125/68036014698252128756688618284154792248019676282661855005070108243510822436945905482096963373550651836781049994436929698454399571085597300252294529124299796963881045803480723082667033684543181173294077398146061625496967894758978513606825699164413148923232595929239850889112925565987394703802349252777517691509046118504831310970900132321498663019184964596098232415484225730669468949478788847362749422409591276996571447006176493319583831254149953384920094621491900642016395477082452164738786698590537809980976399170652779100203684573582637334854009777917645289754144603033974707231445228338882919436994281426814444712046665968647654440502418784886747873100122326902018910563688272440438865108843673945850646187919381294502455604872852415696934178947714188960807904166243467264*AA^184 - 18086993312954393379841412081914334910412017943622011484587458192402712909542275874863815635135355282589680996513720852372178092165584038878529767260622395263011091980746645833429652382977421493033455629008568853301847173243698923875913616012725421057929788857088197325549290228149558226350929045133785430534614107645351079423079454500111751258373260498046875/34018007349126064378344309142077396124009838141330927502535054121755411218472952741048481686775325918390524997218464849227199785542798650126147264562149898481940522901740361541333516842271590586647038699073030812748483947379489256803412849582206574461616297964619925444556462782993697351901174626388758845754523059252415655485450066160749331509592482298049116207742112865334734474739394423681374711204795638498285723503088246659791915627074976692460047310745950321008197738541226082369393349295268904990488199585326389550101842286791318667427004888958822644877072301516987353615722614169441459718497140713407222356023332984323827220251209392443373936550061163451009455281844136220219432554421836972925323093959690647251227802436426207848467089473857094480403952083121733632*AA^183 + 15472269076775228965076814885950828342554900964580304040159467193684799686511486598748039606531479828162130453270438122196516755004178251891662642796228513027310708937386897920690252131497175783038462422253364677684037764677586238143515956495756538183877730684296341893477179776386152917373455837558695098925954769453075151819376742423628456890583038330078125/68036014698252128756688618284154792248019676282661855005070108243510822436945905482096963373550651836781049994436929698454399571085597300252294529124299796963881045803480723082667033684543181173294077398146061625496967894758978513606825699164413148923232595929239850889112925565987394703802349252777517691509046118504831310970900132321498663019184964596098232415484225730669468949478788847362749422409591276996571447006176493319583831254149953384920094621491900642016395477082452164738786698590537809980976399170652779100203684573582637334854009777917645289754144603033974707231445228338882919436994281426814444712046665968647654440502418784886747873100122326902018910563688272440438865108843673945850646187919381294502455604872852415696934178947714188960807904166243467264*AA^182 + 775777607645998558884778213921987997807610516808783497729746625620463401027531729245804189389100362526369803382530172467520976825071317796499060589620360014754600899062328332830659276695861697770649827556117832968820649956588401246035306019396494321503464250922587222198397975314910546074352582340039607233730805382315394158609933583647944033145904541015625/12756752755922274141879115928279023546503689302999097813450645295658279206927357277893180632540747219396446873956924318460199919578549493797305224210806211930727696088152635578000068815851846469992639512152386554780681480267308471301279818593327465423106111736732472041708673543622636506962940484895784567157946147219655870807043774810280999316097180861768418577903292324500525428027272908880515516701798364436857146313658092497421968360153116259672517741529731370378074151952959780888522505985725839371433074844497396081288190857546744500285126833359558491828902113068870257605895980313540547394436427767527708383508749869121435207594203522166265226206272936294128545730691551082582287207908188864846996160234883992719210425913659827943175158552696410430151482031170650112*AA^181 - 18245474106355076538878987382535758986309803239500597557885958206876109310200351397900472023740773513299943916129898007845419518945525389593423272349970009228184569903797514630545294770085450957762747069006687617712483648607438869313650141404142032777488590524920052866918352853070671856292031612757095237885576987988730162104644705323153175413608551025390625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^180 + 2412662722815598972701544827743514213119568589764909140489049058938947884249276169961205997829550407743682909725737507610326889931499863379873455240544029314288348057265027091038677657014650990615888234506042094687121425851846558840522708645795933085570818341555125572590848115450232985931761727516212043517910763333765195692848237740690819919109344482421875/17009003674563032189172154571038698062004919070665463751267527060877705609236476370524240843387662959195262498609232424613599892771399325063073632281074949240970261450870180770666758421135795293323519349536515406374241973689744628401706424791103287230808148982309962722278231391496848675950587313194379422877261529626207827742725033080374665754796241149024558103871056432667367237369697211840687355602397819249142861751544123329895957813537488346230023655372975160504098869270613041184696674647634452495244099792663194775050921143395659333713502444479411322438536150758493676807861307084720729859248570356703611178011666492161913610125604696221686968275030581725504727640922068110109716277210918486462661546979845323625613901218213103924233544736928547240201976041560866816*AA^179 - 4624719779229829104063999563906376358155131263368582551401887866650821014067669430430240660461314532496140542643149613346242795401303360518097855531961205552563618896449022593596306799560440886002689487232656351440578813459737766186449548807516982674041467953459148983818098056109364863392976481560630225865148953113716272955713293413282372057437896728515625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^178 - 362037850846139466016219188717504448247552248152413560973918808751562092123101145200379070373567621134706610294551604528909341939582973253310438918533079923673274566238321040938656576010493870815883665969167168734270361315793316143857118090319751307970468588351157682684784784415753119713260677306763695772389505218843939626793826391804032027721405029296875/12756752755922274141879115928279023546503689302999097813450645295658279206927357277893180632540747219396446873956924318460199919578549493797305224210806211930727696088152635578000068815851846469992639512152386554780681480267308471301279818593327465423106111736732472041708673543622636506962940484895784567157946147219655870807043774810280999316097180861768418577903292324500525428027272908880515516701798364436857146313658092497421968360153116259672517741529731370378074151952959780888522505985725839371433074844497396081288190857546744500285126833359558491828902113068870257605895980313540547394436427767527708383508749869121435207594203522166265226206272936294128545730691551082582287207908188864846996160234883992719210425913659827943175158552696410430151482031170650112*AA^177 + 10221581857000172334904256574065228567993230891770425999473488650179634766039062840041791128688067609800075079933638562864608882226652225730333611127982129919570182588158319899809219774905944054490984654538188499959739939100017468944456862941887744679508843106014407695255573762963597103521906219884929436298973662994004127479996668625972233712673187255859375/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^176 - 3466436214776919599213794964929745446742167826612615844683699576604036194337085695235534112708514032534112871129576613898223492101328162720980386879843897885728358360889613585562679273218685643426685433042202628737986978030932312908318497255907405653978345563189641657285385885595915028302728523089950526226653722858582144628059040769585408270359039306640625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^175 + 1620185932849272194478698176969336813696997304472816487648524268249823034488373976358583164922030219700510750004776025460660929263012960054033493338067471034184211391383387408668508872525972857606482586907869481488292663272063870635999710815102706114414555121944484071583159527965149854455568165872939766778620812827623657081943520097411237657070159912109375/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^174 + 453376454402595596194483169063918860283711529287394325830930443489676272586780843225205439884948504820923502813120621398623089528129367303067917887680426059186450834967625000465335391428280633867280328054853836310135160096908288138575549452947022161219134622910810096598566451992481078098160374332295137760843426126102469364553826380870305001735687255859375/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^173 - 833765374722628323640371040899575985966799268088382875083406616253781253676232104864537520627082980170376138077701268262011847423461094417480103348312939524340685333103030406170222597960215472666503318139464281676123953526317361446180095323104135657874285510227069026044684875552673062338423748077016050936516569170667516619488424112205393612384796142578125/68036014698252128756688618284154792248019676282661855005070108243510822436945905482096963373550651836781049994436929698454399571085597300252294529124299796963881045803480723082667033684543181173294077398146061625496967894758978513606825699164413148923232595929239850889112925565987394703802349252777517691509046118504831310970900132321498663019184964596098232415484225730669468949478788847362749422409591276996571447006176493319583831254149953384920094621491900642016395477082452164738786698590537809980976399170652779100203684573582637334854009777917645289754144603033974707231445228338882919436994281426814444712046665968647654440502418784886747873100122326902018910563688272440438865108843673945850646187919381294502455604872852415696934178947714188960807904166243467264*AA^172 + 758437634409819203526858676605664161098770377936283588264664301306138667232034813945613485902248143488618161876064149721925397796984145113915072086900008587296021396363765382158516927688662546467579607496358566243562784921907238244705235145296244124930348910831788719614750742913147403681838539188486117348710414619653298995416434991057030856609344482421875/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^171 - 269045458838086585472650958966062644267931617588569206304650908372260722082318285183421545386630853485928159482472756755406756612250089468072200551644534870209671131956411673086449563998280247127747603910950674219023012802900801812275856407638904111120017797354376238031649761500544084563081620727056466833782354550014054073159286417649127542972564697265625/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^170 - 1733280301216285326330552817117810939264506381393086014832956118021477750889513317448716456525426655850800582520475873095191592782791305625352395459339543240299512557333588390034043875200474408164097807841205102544262977516463429785560932374780456381055986610195765930299080865702129746177518818882940329233510654609542900317364910733886063098907470703125/797297047245142133867444745517438971656480581437443613340665330978642450432959829868323789533796701212277929622307769903762494973659343362331576513175388245670481005509539723625004300990740404374539969509524159673792592516706779456329988662082966588944131983545779502606792096476414781685183780305986535447371634201228491925440235925642562457256073803860526161118955770281282839251704556805032219793862397777303571644603630781088873022509569766229532358845608210648629634497059986305532656624107864960714567177781087255080511928596671531267820427084972405739306382066804391100368498769596284212152276735470481773969296866820089700474637720135391576637892058518383034108168221942661392950494261804052937260014680249544950651619603739246448447409543525651884467626948165632*AA^169 + 16839951830346481676479042365071933769361475557945308083010268997864696324993252202491170243643103752522764301462659532379480849584696798547792518350055755983415240364431966357789906124284010487924767846648868285232432833835145383877080846431146490832423277263295548047259978554621086626734669585442886684840303642624842250796746156993322074413299560546875/6378376377961137070939557964139511773251844651499548906725322647829139603463678638946590316270373609698223436978462159230099959789274746898652612105403105965363848044076317789000034407925923234996319756076193277390340740133654235650639909296663732711553055868366236020854336771811318253481470242447892283578973073609827935403521887405140499658048590430884209288951646162250262714013636454440257758350899182218428573156829046248710984180076558129836258870764865685189037075976479890444261252992862919685716537422248698040644095428773372250142563416679779245914451056534435128802947990156770273697218213883763854191754374934560717603797101761083132613103136468147064272865345775541291143603954094432423498080117441996359605212956829913971587579276348205215075741015585325056*AA^168 - 19137207398440341456217996776874169278303394222192470522454592147091582100810700762334951929603030276187065970122346856998244391064883871404820206457441786049609472211307868174102154600525295735993654567789718185670756038157871540405844379409504441130017760507042195172975220776693904917792628231169692606831681394578361210534467318211682140827178955078125/12756752755922274141879115928279023546503689302999097813450645295658279206927357277893180632540747219396446873956924318460199919578549493797305224210806211930727696088152635578000068815851846469992639512152386554780681480267308471301279818593327465423106111736732472041708673543622636506962940484895784567157946147219655870807043774810280999316097180861768418577903292324500525428027272908880515516701798364436857146313658092497421968360153116259672517741529731370378074151952959780888522505985725839371433074844497396081288190857546744500285126833359558491828902113068870257605895980313540547394436427767527708383508749869121435207594203522166265226206272936294128545730691551082582287207908188864846996160234883992719210425913659827943175158552696410430151482031170650112*AA^167 + 24138391989500426165622370748669591504682864678659697053407250576170372062466012237632433021151363610858837558205489900168397450248381310746749292647023078145698741908170457467022244813146063580039265585195536627684367468710096460323586994384215545893588467997335745802791472496380291148169126373793125281680604383192710660210877904319204390048980712890625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^166 + 21986191361068138929778038157774121991745419974494491095519456604716914215710373891580823473222710040385225631497521549252558264724222049485723703354770271625927532140852201088473160859375732969304777288602639628304373093655736344992184561170748443532797549277901128713049637430928134670899968404294355977627766734983917995549518309417180716991424560546875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^165 - 11325019512021105186161414687478193203734722847169998258311395120394280227553804532171656280837103220553889683426273042858120885661498384813725965993467409078754714122116427701004109307260309036869258267951860275052676217409877682054888589272476782641698579283348944074814670294357018664968975601672696104000836451696759166196670776116661727428436279296875/22678671566084042918896206094718264082673225427553951668356702747836940812315301827365654457850217278927016664812309899484799857028532433417431509708099932321293681934493574360889011228181060391098025799382020541832322631586326171202275233054804382974410865309746616963037641855329131567934116417592505897169682039501610436990300044107166221006394988198699410805161408576889822983159596282454249807469863758998857149002058831106527943751383317794973364873830633547338798492360817388246262232863512603326992133056884259700067894857860879111618003259305881763251381534344658235743815076112960973145664760475604814904015555322882551480167472928295582624366707442300672970187896090813479621702947891315283548729306460431500818534957617471898978059649238062986935968055414489088*AA^164 + 28422895687982665942249067668527202007402203638398469091954860853138132505287344657783374437340643336803852818668799439776066570229108308557967643121222143563719448972126337655467445565766136925223082063366780953625614670320702790964474256706773475696430993837196005888556635334331403842653005968425395750014963354956503582826599085819907486438751220703125/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^163 - 9913721439241089595746034056444067874803146031232440159127073999471071928708433610717027208320444696382101156015608107416710094565647225919859491708800023386433698785036233742395058550869980412423753160780455713636984339670522864850190597228808637324241330752355187893646535910766692734547420517923628861498107849482925413298062267131172120571136474609375/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^162 - 3523349826760641898980436157325553453689606391973601246113458064218073454496719045669320988022878239166903877784126332913027891744643459254763471489082029493814563845819187297449888239989206637133863164392372416378085270024350060294601456653614163649982578779178537071597933197097580694089304457357059328794094657391881231234265214879997074604034423828125/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^161 + 16743713576236898979471179246697916876370251487480488024956312092102242681418091878820701932009928367763087614780568943015713942418950188689696391456748689606113663300355477765922284229914726609832195022514019677127376042224060043513189057632548981809739628891897298768935015152352564429060342428184085626758518430958595057944648942793719470500946044921875/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^160 - 4775948682253073446097947403778084264568177951001979464847330735171115845318511155983786809850073251646712782687334127392365057997555675098826256798105083913805535303178025251471707103044902898624325873413744380148506305783056791663795447247741392352730333606176365284121051090449348529409931370509950598297577625928826083878675490268506109714508056640625/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^159 + 2087820862407738895933245963350559529185235406200358408373694847654040903607534392693043268619165607067570555065851398369674983456439786668511399510075713085133101022384214379420408052258847404800287902930618445435889837122025586806514173968784691611295656206100477114635386704633686315035119120785699575640780053681996530912101661670021712779998779296875/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^158 + 3073148870841439697026722141110574672250768411987539825508630396851786069601951012500833740574440617154654074211107675306893189357811641818801209674999447192702137961389657158884187780937285014579284393547074070703370516925419897761520030702315749980721231042677880303944342314040365003702370993453227471425343134400431921449126093648374080657958984375/354354243220063170607753220229972876291769147305530494818073480434952200192426591052588350903909644983234635387692342179449997766070819272147367339189061442520213780226462099388890800440329068610906653115344070966130041118536346425035550516481318483975169770464790890047463153989517680748970569024882904643276281867212663077973438189174472203224921690604678293830647009013903484111868691913347653241716621234357142953157169236039499121115364340546458826153603649177168726443137771691347847388492384426984252079013816557813560857154076236119031300926654402550802836474135284933497110564265015205401011882431325232875243051920039866877616764504618478505729803785948015159185876418960619089108560801801305448895413444242200289608712772998421532182019344734170874500865851392*AA^157 - 1174179372657703133895468409597862105353112651541181539259282233812812392509627290714545295039770073681802005645891465488522767691915477620059781606935256094965573957328047516307934163436946573391095247358252336786840339476826310652007714827214922123963144524223942621807732947144913112792652886636843583170505631647001276718356166384182870388031005859375/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^156 + 4924866922261382664443049632771716030847048284576877538787665762429174571515771242237559705824491630900015092963023284720932749547393611972932456564912952759973262496430849452971674990887802257565398301107080294793660584894115020933538772849255901189549450660919302931213439882052290555758642698322677029080488820534267091488800360821187496185302734375/708708486440126341215506440459945752583538294611060989636146960869904400384853182105176701807819289966469270775384684358899995532141638544294734678378122885040427560452924198777781600880658137221813306230688141932260082237072692850071101032962636967950339540929581780094926307979035361497941138049765809286552563734425326155946876378348944406449843381209356587661294018027806968223737383826695306483433242468714285906314338472078998242230728681092917652307207298354337452886275543382695694776984768853968504158027633115627121714308152472238062601853308805101605672948270569866994221128530030410802023764862650465750486103840079733755233529009236957011459607571896030318371752837921238178217121603602610897790826888484400579217425545996843064364038689468341749001731702784*AA^155 - 24662153641568261314326017282286385269392468992407003158575046915799580036078887799669183303776102394491303524903161224932499662268210682908638371642543495521129205360063386335003382217216177702702654415522149149128931936235556571424961317669972891700261190305199385415188629747829354612647288477729955276835011125152075095456893905065953731536865234375/12756752755922274141879115928279023546503689302999097813450645295658279206927357277893180632540747219396446873956924318460199919578549493797305224210806211930727696088152635578000068815851846469992639512152386554780681480267308471301279818593327465423106111736732472041708673543622636506962940484895784567157946147219655870807043774810280999316097180861768418577903292324500525428027272908880515516701798364436857146313658092497421968360153116259672517741529731370378074151952959780888522505985725839371433074844497396081288190857546744500285126833359558491828902113068870257605895980313540547394436427767527708383508749869121435207594203522166265226206272936294128545730691551082582287207908188864846996160234883992719210425913659827943175158552696410430151482031170650112*AA^154 - 39770329407878563284375414571314984659195307925042192023064924192472631862568573515986949816740385333321815340048309963308532100871271858418445812187210735923002532712013914720908596941179959003632922700950523327218144285935464291853065041860971098534777619918666355027255806570460886909715439244435178239650629683489935217721722438000142574310302734375/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^153 + 137282510977402357987585608632317063044034019765974116594437904481822020952224153777431974582189695550598445390332730089624413659266811803954090021155233236044811217071034175307080468448190865266481349510427372698973961663428279383686040683513244579911522210278397787450264468841326597409726886669292511589606188765576799681866759783588349819183349609375/102054022047378193135032927426232188372029514423992782507605162365266233655418858223145445060325977755171574991655394547681599356628395950378441793686449695445821568705221084624000550526814771759941116097219092438245451842138467770410238548746619723384848893893859776333669388348981092055703523879166276537263569177757246966456350198482247994528777446894147348623226338596004203424218183271044124133614386915494857170509264739979375746881224930077380141932237850963024593215623678247108180047885806714971464598755979168650305526860373956002281014666876467934631216904550962060847167842508324379155491422140221667068069998952971481660753628177330121809650183490353028365845532408660658297663265510918775969281879071941753683407309278623545401268421571283441211856249365200896*AA^152 - 45310080808733560991467433572420740717058608216954288258247444222672116930585058818432671937944774083430731088481760798617115060321848291315429242279564687472554858695650945683877337554716573639669834348412065402216540198999045202974259305206398503153636398531768463224639289201699630719805763454775941552185181526630319837067872867919504642486572265625/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^151 + 650285423961574644543860634994309734916852485028069232658529718688159023183483724681477248159867072750197875790021548906802896246534983780778127839195710837720422209921286642077824812956991861111904624020932563678848595574653621621883441830866549644129358259047248600863696124152930733706947170406502188321349542336147209198315977118909358978271484375/2126125459320379023646519321379837257750614883833182968908440882609713201154559546315530105423457869899407812326154053076699986596424915632884204035134368655121282681358772596333344802641974411665439918692064425796780246711218078550213303098887910903851018622788745340284778923937106084493823414149297427859657691203275978467840629135046833219349530143628069762983882054083420904671212151480085919450299727406142857718943015416236994726692186043278752956921621895063012358658826630148087084330954306561905512474082899346881365142924457416714187805559926415304817018844811709600982663385590091232406071294587951397251458311520239201265700587027710871034378822715688090955115258513763714534651364810807832693372480665453201737652276637990529193092116068405025247005195108352*AA^150 + 1693257194369566463172601916138460000492912911130523009704888405154707734193818425386340515475224259880280453539786033587264661647842750584929533214863996900596325460278161003282058944356652991064553362175704598223880270782566528908849644707290547563121821741235296788149547728878064193280653953624837015418556683055140155147455516271293163299560546875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^149 - 25825134366704067630089482679537456653120371167552869729728329864898254002388946858563457052487660921804981042377500880534946098648344285598972445491368102965432509804567581884788032866223338762181631046241400797124097471872554502345419878256273232643187644285803210284632487848019538937992735572906602177700714337182485991206704056821763515472412109375/204108044094756386270065854852464376744059028847985565015210324730532467310837716446290890120651955510343149983310789095363198713256791900756883587372899390891643137410442169248001101053629543519882232194438184876490903684276935540820477097493239446769697787787719552667338776697962184111407047758332553074527138355514493932912700396964495989057554893788294697246452677192008406848436366542088248267228773830989714341018529479958751493762449860154760283864475701926049186431247356494216360095771613429942929197511958337300611053720747912004562029333752935869262433809101924121694335685016648758310982844280443334136139997905942963321507256354660243619300366980706056731691064817321316595326531021837551938563758143883507366814618557247090802536843142566882423712498730401792*AA^148 + 1077067249679034633681711510844099880037494694080644498227541207679975747222155350232302270602810524874098478364885985735879373338511780434001585529504503276671113383882911691664132823580685041195221536365115973640344441796757511066571918859113627424484776304461012117636816313020961235946289270439097053227748689814280425025572185404598712921142578125/11339335783042021459448103047359132041336612713776975834178351373918470406157650913682827228925108639463508332406154949742399928514266216708715754854049966160646840967246787180444505614090530195549012899691010270916161315793163085601137616527402191487205432654873308481518820927664565783967058208796252948584841019750805218495150022053583110503197494099349705402580704288444911491579798141227124903734931879499428574501029415553263971875691658897486682436915316773669399246180408694123131116431756301663496066528442129850033947428930439555809001629652940881625690767172329117871907538056480486572832380237802407452007777661441275740083736464147791312183353721150336485093948045406739810851473945657641774364653230215750409267478808735949489029824619031493467984027707244544*AA^147 - 891899301234340788353704866673857705174523461861079425053468274521747424376692594138181924783212451559593495153924021193348286329193244854120356947676587111008061763898456188465815846928379838987370445810557395832578323556308566754423038675179865520349188638834155168993686748829530496594495235308577402968710969534793520097082364372909069061279296875/22678671566084042918896206094718264082673225427553951668356702747836940812315301827365654457850217278927016664812309899484799857028532433417431509708099932321293681934493574360889011228181060391098025799382020541832322631586326171202275233054804382974410865309746616963037641855329131567934116417592505897169682039501610436990300044107166221006394988198699410805161408576889822983159596282454249807469863758998857149002058831106527943751383317794973364873830633547338798492360817388246262232863512603326992133056884259700067894857860879111618003259305881763251381534344658235743815076112960973145664760475604814904015555322882551480167472928295582624366707442300672970187896090813479621702947891315283548729306460431500818534957617471898978059649238062986935968055414489088*AA^146 + 172737010689716904537628835276003350333743546756741314354770701974777902246333504427314447368375481935030688405510494406366098685799144817691458375990292277565086074847230413040018467069584579717735689342490005489810829785736938224142107404387589318652879296998849692143059202450909751438099022539345578924500053742630001352154067717492580413818359375/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^145 + 458097966309783912531273380271703351186569324143133035230815136782426457888742763856748159746343094536987405001447801452025638060304533442730501987901064698175690011536603330132846450204136795362706790739477182285819112715841048477270156119223708337596505192344658581261505758660519191118244301981638998984755536628465932835752028040587902069091796875/51027011023689096567516463713116094186014757211996391253802581182633116827709429111572722530162988877585787495827697273840799678314197975189220896843224847722910784352610542312000275263407385879970558048609546219122725921069233885205119274373309861692424446946929888166834694174490546027851761939583138268631784588878623483228175099241123997264388723447073674311613169298002101712109091635522062066807193457747428585254632369989687873440612465038690070966118925481512296607811839123554090023942903357485732299377989584325152763430186978001140507333438233967315608452275481030423583921254162189577745711070110833534034999476485740830376814088665060904825091745176514182922766204330329148831632755459387984640939535970876841703654639311772700634210785641720605928124682600448*AA^144 - 26302623072259080163376767968489722503914845001189581110696676097521461390631428312253635497729308823075077989037696231771763651531027673283731818270375992684642131985553590951841031759636330825145634270381179522084237365844474998155634667427372148482953514105872816385575950223096994756959184708373119337676413205695524766269954852759838104248046875/3189188188980568535469778982069755886625922325749774453362661323914569801731839319473295158135186804849111718489231079615049979894637373449326306052701552982681924022038158894500017203962961617498159878038096638695170370066827117825319954648331866355776527934183118010427168385905659126740735121223946141789486536804913967701760943702570249829024295215442104644475823081125131357006818227220128879175449591109214286578414523124355492090038279064918129435382432842594518537988239945222130626496431459842858268711124349020322047714386686125071281708339889622957225528267217564401473995078385136848609106941881927095877187467280358801898550880541566306551568234073532136432672887770645571801977047216211749040058720998179802606478414956985793789638174102607537870507792662528*AA^143 + 51530991275067645693115184066160369727234286231661683988158540071108893291908353375140031565356673535652192321021511849516874955197079548852331783147191010167721603002657956530689351310703307809707747575150613692569003433928760050538795410178034036440156505184547272663862268075229861833585011468455383667592636324439325790081056766211986541748046875/12756752755922274141879115928279023546503689302999097813450645295658279206927357277893180632540747219396446873956924318460199919578549493797305224210806211930727696088152635578000068815851846469992639512152386554780681480267308471301279818593327465423106111736732472041708673543622636506962940484895784567157946147219655870807043774810280999316097180861768418577903292324500525428027272908880515516701798364436857146313658092497421968360153116259672517741529731370378074151952959780888522505985725839371433074844497396081288190857546744500285126833359558491828902113068870257605895980313540547394436427767527708383508749869121435207594203522166265226206272936294128545730691551082582287207908188864846996160234883992719210425913659827943175158552696410430151482031170650112*AA^142 - 178529644135081741827993111724556613938100473210350186425485079333766937911912468760664890845945540456432368493946719458454826166537607693875226541041748482622856562510493023769792440475291164541951047201742458607700725544358142503597296548988041254430036490241315270124244513961656574021494336380370421953633407685657630281639285385608673095703125/199324261811285533466861186379359742914120145359360903335166332744660612608239957467080947383449175303069482405576942475940623743414835840582894128293847061417620251377384930906251075247685101093634992377381039918448148129176694864082497165520741647236032995886444875651698024119103695421295945076496633861842908550307122981360058981410640614314018450965131540279738942570320709812926139201258054948465599444325892911150907695272218255627392441557383089711402052662157408624264996576383164156026966240178641794445271813770127982149167882816955106771243101434826595516701097775092124692399071053038069183867620443492324216705022425118659430033847894159473014629595758527042055485665348237623565451013234315003670062386237662904900934811612111852385881412971116906737041408*AA^141 - 1292733805275376956041662009946906293872184520026715550269046041765948346389199671782767933850912278996967527459978679471194363203057644046152469209476418044481571979400229772904000528436004964624977200519014185841628111670012664360009194093852907135132861454211106424891857874380246612526170493829483879007925173798554396853432990610599517822265625/3189188188980568535469778982069755886625922325749774453362661323914569801731839319473295158135186804849111718489231079615049979894637373449326306052701552982681924022038158894500017203962961617498159878038096638695170370066827117825319954648331866355776527934183118010427168385905659126740735121223946141789486536804913967701760943702570249829024295215442104644475823081125131357006818227220128879175449591109214286578414523124355492090038279064918129435382432842594518537988239945222130626496431459842858268711124349020322047714386686125071281708339889622957225528267217564401473995078385136848609106941881927095877187467280358801898550880541566306551568234073532136432672887770645571801977047216211749040058720998179802606478414956985793789638174102607537870507792662528*AA^140 + 296794357443279747716726749352812875786219501978325144076786706375514390232069626538877759789401760169206505518735980585342811482467961833747498235786128173664918825470099322841796101830225129510355408199411378892065625669423878982782790238962894759543403705250271155687506665117570230494396723191999963450540550358169866740354336798191070556640625/531531364830094755911629830344959314437653720958295742227110220652428300288639886578882526355864467474851953081538513269174996649106228908221051008783592163780320670339693149083336200660493602916359979673016106449195061677804519637553325774721977725962754655697186335071194730984276521123455853537324356964914422800818994616960157283761708304837382535907017440745970513520855226167803037870021479862574931851535714429735753854059248681673046510819688239230405473765753089664706657537021771082738576640476378118520724836720341285731114354178546951389981603826204254711202927400245665846397522808101517823646987849312864577880059800316425146756927717758594705678922022738778814628440928633662841202701958173343120166363300434413069159497632298273029017101256311751298777088*AA^139 - 1039026148197442255845811395320487971499854391422484605161155985998445735540523594738143767350498183174364581982061549122932856470518360852382649548240833402869914647121382486928341342614864485423109846948024302888206855944173006976820444405668935377400394997135393996801013061436618189696058929783192095958190772631013487625750713050365447998046875/3189188188980568535469778982069755886625922325749774453362661323914569801731839319473295158135186804849111718489231079615049979894637373449326306052701552982681924022038158894500017203962961617498159878038096638695170370066827117825319954648331866355776527934183118010427168385905659126740735121223946141789486536804913967701760943702570249829024295215442104644475823081125131357006818227220128879175449591109214286578414523124355492090038279064918129435382432842594518537988239945222130626496431459842858268711124349020322047714386686125071281708339889622957225528267217564401473995078385136848609106941881927095877187467280358801898550880541566306551568234073532136432672887770645571801977047216211749040058720998179802606478414956985793789638174102607537870507792662528*AA^138 + 84492226341952728263531070976222054875983177143674566426083435481379268803836855168805055519904035710060047737322699901682435188990315716558876853213929449522028523255465321774231210009752436782535417793120921436028030454376533027635811053912174525222186694342558907430836278097834829830293248799751191212206248071225900275749154388904571533203125/797297047245142133867444745517438971656480581437443613340665330978642450432959829868323789533796701212277929622307769903762494973659343362331576513175388245670481005509539723625004300990740404374539969509524159673792592516706779456329988662082966588944131983545779502606792096476414781685183780305986535447371634201228491925440235925642562457256073803860526161118955770281282839251704556805032219793862397777303571644603630781088873022509569766229532358845608210648629634497059986305532656624107864960714567177781087255080511928596671531267820427084972405739306382066804391100368498769596284212152276735470481773969296866820089700474637720135391576637892058518383034108168221942661392950494261804052937260014680249544950651619603739246448447409543525651884467626948165632*AA^137 + 1396863641452911879714539251604652510887313932903494691950024727747154289096631760967528208974608319025131912566966351508442442667176744065882857393971927375392775931565225193441001496704004915357091852269691100518933117655077603430231140935627081758248210932409480527779829940944408690511118842243871213590022950512548050028271973133087158203125/797297047245142133867444745517438971656480581437443613340665330978642450432959829868323789533796701212277929622307769903762494973659343362331576513175388245670481005509539723625004300990740404374539969509524159673792592516706779456329988662082966588944131983545779502606792096476414781685183780305986535447371634201228491925440235925642562457256073803860526161118955770281282839251704556805032219793862397777303571644603630781088873022509569766229532358845608210648629634497059986305532656624107864960714567177781087255080511928596671531267820427084972405739306382066804391100368498769596284212152276735470481773969296866820089700474637720135391576637892058518383034108168221942661392950494261804052937260014680249544950651619603739246448447409543525651884467626948165632*AA^136 - 686838289338397503421140570962039025522561922602195856819272427798095308046121786596192942548929233834635855382803737491027960000798315787021399147557894705870816809248376659659512661238021167791222292719469480994781417444838140493248519822662984311043950230115131907348117750370855617577412826697547030538826273726726867607794702053070068359375/24915532726410691683357648297419967864265018169920112916895791593082576576029994683385118422931146912883685300697117809492577967926854480072861766036730882677202531422173116363281384405960637636704374047172629989806018516147086858010312145690092705904504124485805609456462253014887961927661993134562079232730363568788390372670007372676330076789252306370641442534967367821290088726615767400157256868558199930540736613893863461909027281953424055194672886213925256582769676078033124572047895519503370780022330224305658976721265997768645985352119388346405387679353324439587637221886515586549883881629758647983452555436540527088127803139832428754230986769934126828699469815880256935708168529702945681376654289375458757798279707863112616851451513981548235176621389613342130176*AA^135 + 8044043865770102131065855366467670356366865613340299845419347596160598770196459330410938570043255618643371080484045530314542871505384338210189882293944927943904677871884035741434175683540558913015277176283678072832401372819375129814587877673218686119143217256115555636525097884121971812098724425275525250226463125358122852048836648464202880859375/398648523622571066933722372758719485828240290718721806670332665489321225216479914934161894766898350606138964811153884951881247486829671681165788256587694122835240502754769861812502150495370202187269984754762079836896296258353389728164994331041483294472065991772889751303396048238207390842591890152993267723685817100614245962720117962821281228628036901930263080559477885140641419625852278402516109896931198888651785822301815390544436511254784883114766179422804105324314817248529993152766328312053932480357283588890543627540255964298335765633910213542486202869653191033402195550184249384798142106076138367735240886984648433410044850237318860067695788318946029259191517054084110971330696475247130902026468630007340124772475325809801869623224223704771762825942233813474082816*AA^134 - 279101476780237122818499211407687654025453278584366144234438549672256226527037678840570888600083901938310511112666339940836174795635042541914873175724676569031415059954423000593208315196971049992952700602545033852057035811899257233056872265319112125294299332524884109865491078835490874683019394232799319336877363895155212958343327045440673828125/33220710301880922244476864396559957152353357559893483889194388790776768768039992911180157897241529217178247067596157079323437290569139306763815688048974510236270041896230821817708512541280850182272498729563506653074691354862782477347082860920123607872672165981074145941949670686517282570215990846082772310307151425051187163560009830235106769052336408494188590046623157095053451635487689866876342491410933240720982151858484615878703042604565406926230514951900342110359568104044166096063860692671161040029773632407545302295021330358194647136159184461873850239137765919450182962515354115399845175506344863977936740582054036117503737519776571672307982359912169104932626421173675914277558039603927575168872385833945010397706277150816822468602018642064313568828519484456173568*AA^133 + 147389777085515424699231051236620463105230661253844629325194320583287729430437576681274286347255731829505549510367348723245864561627423448900052801383121927564067840141371989991229260863522795412081977602121153963513918386271533089632800743165920976067700680307485098009857127498409047911243566801678475406827129035036705317907035350799560546875/99662130905642766733430593189679871457060072679680451667583166372330306304119978733540473691724587651534741202788471237970311871707417920291447064146923530708810125688692465453125537623842550546817496188690519959224074064588347432041248582760370823618016497943222437825849012059551847710647972538248316930921454275153561490680029490705320307157009225482565770139869471285160354906463069600629027474232799722162946455575453847636109127813696220778691544855701026331078704312132498288191582078013483120089320897222635906885063991074583941408477553385621550717413297758350548887546062346199535526519034591933810221746162108352511212559329715016923947079736507314797879263521027742832674118811782725506617157501835031193118831452450467405806055926192940706485558453368520704*AA^132 + 10374654102685870903734623071473700974337824568137000589447399382085779052254010689425740621966947799822768830677750676105399379360754183574261075956932296834244781162446745449502453796554676703830614464857228647378669182011294542437473064924591865324368607812020582651514781849389273963928241876193340937507780807891322183422744274139404296875/12457766363205345841678824148709983932132509084960056458447895796541288288014997341692559211465573456441842650348558904746288983963427240036430883018365441338601265711086558181640692202980318818352187023586314994903009258073543429005156072845046352952252062242902804728231126507443980963830996567281039616365181784394195186335003686338165038394626153185320721267483683910645044363307883700078628434279099965270368306946931730954513640976712027597336443106962628291384838039016562286023947759751685390011165112152829488360632998884322992676059694173202693839676662219793818610943257793274941940814879323991726277718270263544063901569916214377115493384967063414349734907940128467854084264851472840688327144687729378899139853931556308425725756990774117588310694806671065088*AA^131 - 7699147139617762796190287086872080953935593988721943617724059822449764673452849028950556720576806276447289935014042063877785169793521863310889593320028948178471252284428183895885127649142935148031270122559322201709750697751771758184281186817821369419301066582641414038362755703779129553724126258881913847084366153694645618088543415069580078125/8305177575470230561119216099139989288088339389973370972298597197694192192009998227795039474310382304294561766899039269830859322642284826690953922012243627559067510474057705454427128135320212545568124682390876663268672838715695619336770715230030901968168041495268536485487417671629320642553997711520693077576787856262796790890002457558776692263084102123547147511655789273763362908871922466719085622852733310180245537964621153969675760651141351731557628737975085527589892026011041524015965173167790260007443408101886325573755332589548661784039796115468462559784441479862545740628838528849961293876586215994484185145513509029375934379944142918076995589978042276233156605293418978569389509900981893792218096458486252599426569287704205617150504660516078392207129871114043392*AA^130 + 10362306711784695657308793864364558598546925866248178639691120822326299948259037848779350656304759203716151771587315527108697360415439574808866828666216749367049144234639992598102848737781425045343615707886619896083768834751417681739523758658980411651186833291409027426348886748772458915774272203718032260066905791973113082349300384521484375/21628066602787058752914625258177055437730050494722320240360930202328625500026037051549581964349953917433754601299581431851196152714283402841025838573551113435071641859525274620903979519063053504083658027059574643928835517488790675356173737578205473875437608060595147097623483519868022506651035707085138222856218375684366642942714733225980969435114849280070696644936951233758757575187298090414285476178992995261056088449534255129363960029013936800931324838476785228098677151070420635458242638457787135436050541931995639514987845285282973395936969050699121249438649687142046199554267002213440869470276604152302565483108096430666495781104538849158842682234485094357178659618278590024451848700473681750567959527307949477673357520063035461329439220093954146372734039359488*AA^129 - 219320557056358867103080039529627114674507341573911460101816863032701555610248486501139413864986947810807743333478334501544306423206389437000889385800846857979546601658888083755827431597913458427596930217089496131320428540293530061978391900393938631755437592136046979415390049098796809637945476579114573302486945749478763900697231292724609375/1557220795400668230209853018588747991516563635620007057305986974567661036001874667711569901433196682055230331293569863093286122995428405004553860377295680167325158213885819772705086525372539852294023377948289374362876157259192928625644509105630794119031507780362850591028890813430497620478874570910129952045647723049274398291875460792270629799328269148165090158435460488830630545413485462509828554284887495658796038368366466369314205122089003449667055388370328536423104754877070285752993469968960673751395639019103686045079124860540374084507461771650336729959582777474227326367907224159367742601859915498965784714783782943007987696239526797139436673120882926793716863492516058481760533106434105086040893085966172362392481741444538553215719623846764698538836850833883136*AA^128 - 931790213147773204617845488493305073131375217909705182000936785525854196125296507949259724718881951659346085343709322450329431781815772950293946333088755894809761349132833078905787997469656456115158567564037305876392438790966218436591974143125625391119693581075206549204300051520416232919955708563027140467482922758790664374828338623046875/778610397700334115104926509294373995758281817810003528652993487283830518000937333855784950716598341027615165646784931546643061497714202502276930188647840083662579106942909886352543262686269926147011688974144687181438078629596464312822254552815397059515753890181425295514445406715248810239437285455064976022823861524637199145937730396135314899664134574082545079217730244415315272706742731254914277142443747829398019184183233184657102561044501724833527694185164268211552377438535142876496734984480336875697819509551843022539562430270187042253730885825168364979791388737113663183953612079683871300929957749482892357391891471503993848119763398569718336560441463396858431746258029240880266553217052543020446542983086181196240870722269276607859811923382349269418425416941568*AA^127 + 20347757565659934610224910563690362333131744948779711368320096237821109038360067362481671156273991856112981552549621457942518337775958086788384239144942973614186394408170406174969432279588883622442539239845629446046014431498475883052761011122646732827015985848906958214842965804806573278525210921463695052491260639726533554494380950927734375/692098131289185880093268008261665774007361615831114247691549766474516016000833185649586622859198525357880147241586605819238276886857068890912826834353635629922292539504808787868927344610017712130677056865906388605722736559641301611397559602502575164014003457939044707123951472635776720212833142626724423131398988021899732574166871463231391021923675176962262292637982439480280242405993538893257135237727775848353794830385096164139646720928445977629802394831257127299157668834253460334663764430649188333953617341823860464479611049129055148669983009622371879982036789988545478385736544070830107823048851332873682095459459085781327864995345243173082965831503523019429717107784914880782459158415157816018174704873854383285547440642017134762542055043006532683927489259503616*AA^126 - 107306886842311368708720394999826412321025604143577961884320032760607219196391679185714502467722122210736441994651979602284370493991272069685656126368424253592746041209221724487551343901249049045452034879451170776546175190465696783609892868066526556345056150026606948023290475308807773233442172760598250835784028822672553360462188720703125/5407016650696764688228656314544263859432512623680580060090232550582156375006509262887395491087488479358438650324895357962799038178570850710256459643387778358767910464881318655225994879765763376020914506764893660982208879372197668839043434394551368468859402015148786774405870879967005626662758926771284555714054593921091660735678683306495242358778712320017674161234237808439689393796824522603571369044748248815264022112383563782340990007253484200232831209619196307024669287767605158864560659614446783859012635482998909878746961321320743348984242262674780312359662421785511549888566750553360217367569151038075641370777024107666623945276134712289710670558621273589294664904569647506112962175118420437641989881826987369418339380015758865332359805023488536593183509839872*AA^125 + 8009629994249732992152819195691508707091371566761440754086760628450501120233438505113771525253506227334401735218947361799158818989851788864862423161192736319449955901147774239371456040127621162503319812674254845525768255829727552084529090036258990213613166975902133173036883349894057517304663404137132396432008363262866623699665069580078125/1038147196933778820139902012392498661011042423746671371537324649711774024001249778474379934288797788036820220862379908728857415330285603336369240251530453444883438809257213181803391016915026568196015585298859582908584104839461952417096339403753862746021005186908567060685927208953665080319249713940086634697098482032849598861250307194847086532885512765443393438956973659220420363608990308339885702856591663772530692245577644246209470081392668966444703592246885690948736503251380190501995646645973782500930426012735790696719416573693582723004974514433557819973055184982818217578604816106245161734573276999310523143189188628671991797493017864759624448747255284529144575661677372321173688737622736724027262057310781574928321160963025702143813082564509799025891233889255424*AA^124 - 726683448323978851431913502628397306688054988544956902160601121134738536706743980433020755327245067688361357070528211159596793546689977649351883452727380617571583170578708395259927342910715917582728676760852857068925625082491465195781204883720357152630153779864462100458938926406278032119162948715235848862192824526573531329631805419921875/519073598466889410069951006196249330505521211873335685768662324855887012000624889237189967144398894018410110431189954364428707665142801668184620125765226722441719404628606590901695508457513284098007792649429791454292052419730976208548169701876931373010502593454283530342963604476832540159624856970043317348549241016424799430625153597423543266442756382721696719478486829610210181804495154169942851428295831886265346122788822123104735040696334483222351796123442845474368251625690095250997823322986891250465213006367895348359708286846791361502487257216778909986527592491409108789302408053122580867286638499655261571594594314335995898746508932379812224373627642264572287830838686160586844368811368362013631028655390787464160580481512851071906541282254899512945616944627712*AA^123 - 1563817009662448759598808498062080086797707100205979111015380352799899659589875632306356953193133276491616518447461907951394766235726425908144196311968256957804345993822672064354743636488111970481058639014973921012438975777674772429744693794765323549490081997628220492637003556850001583493240333769931344587433841297752223908901214599609375/3114441590801336460419706037177495983033127271240014114611973949135322072003749335423139802866393364110460662587139726186572245990856810009107720754591360334650316427771639545410173050745079704588046755896578748725752314518385857251289018211261588238063015560725701182057781626860995240957749141820259904091295446098548796583750921584541259598656538296330180316870920977661261090826970925019657108569774991317592076736732932738628410244178006899334110776740657072846209509754140571505986939937921347502791278038207372090158249721080748169014923543300673459919165554948454652735814448318735485203719830997931569429567565886015975392479053594278873346241765853587433726985032116963521066212868210172081786171932344724784963482889077106431439247693529397077673701667766272*AA^122 + 453045612690282137446069588216863437389679706831856066456257381300459512917884910431351027050799149034099879146924786253488084854817980354309002472905188827765139674223953771133316404557017223435066207012757673325293060392399674677065685178737219333306675207434528723816692128907191648010307432926019408636619800745393149554729461669921875/778610397700334115104926509294373995758281817810003528652993487283830518000937333855784950716598341027615165646784931546643061497714202502276930188647840083662579106942909886352543262686269926147011688974144687181438078629596464312822254552815397059515753890181425295514445406715248810239437285455064976022823861524637199145937730396135314899664134574082545079217730244415315272706742731254914277142443747829398019184183233184657102561044501724833527694185164268211552377438535142876496734984480336875697819509551843022539562430270187042253730885825168364979791388737113663183953612079683871300929957749482892357391891471503993848119763398569718336560441463396858431746258029240880266553217052543020446542983086181196240870722269276607859811923382349269418425416941568*AA^121 - 224178500210526641740540152915744717440726840316892706201283573159397037401949583710844836154153843061715256349629098583981795047504689370632082732042895287425145286035741879896778612504566119988752188655964927774684504211096434403774200045014781669578096531649913403788957454960288337015482037984790733009532459618640132248401641845703125/778610397700334115104926509294373995758281817810003528652993487283830518000937333855784950716598341027615165646784931546643061497714202502276930188647840083662579106942909886352543262686269926147011688974144687181438078629596464312822254552815397059515753890181425295514445406715248810239437285455064976022823861524637199145937730396135314899664134574082545079217730244415315272706742731254914277142443747829398019184183233184657102561044501724833527694185164268211552377438535142876496734984480336875697819509551843022539562430270187042253730885825168364979791388737113663183953612079683871300929957749482892357391891471503993848119763398569718336560441463396858431746258029240880266553217052543020446542983086181196240870722269276607859811923382349269418425416941568*AA^120 + 2040758368919286087824188540347298918147088010011343896452267783798841195048639850938797574167904211730217011859658040128250481998014141547555750120702104941130673079908790175723578349343523384864316866014846452037000917564737647438209792979052708354505549179096185366981896252924019886222268177004585343325970825389958918094635009765625/24331574928135441097028953415449187367446306806562610270406046477619703687529291682993279709893698157112973926462029110832595671803568828196154068395245002614455597091965933948516976958945935192094115280442021474419939957174889509775695454775481158109867309068169540484826418959851525319982415170470780500713245672644912473310554074879228590614504205440079533725554070137978602272085710351716071160701367119668688099505726037020534455032640678901047740443286383381611011794954223214890522968265010527365556859673495094454361325945943345070429090182036511405618480898034801974498550377490120978154061179671340386168496608484499807753742606205303698017513795731151825992070563413777508329788032891969388954468221443162382527210070914893995619122605698414669325794279424*AA^119 - 884357311343797367175896576487523954224219843798168191016920539231185260064663597720543565599031012207501822403804065206272298926214838523852472608539119592529872933453784591169991329714413048852579155516528719896591749039785280203260116184596622756088901129045180419078932285749290469618725348105496397721481116604991257190704345703125/194652599425083528776231627323593498939570454452500882163248371820957629500234333463946237679149585256903791411696232886660765374428550625569232547161960020915644776735727471588135815671567481536752922243536171795359519657399116078205563638203849264878938472545356323878611351678812202559859321363766244005705965381159299786484432599033828724916033643520636269804432561103828818176685682813728569285610936957349504796045808296164275640261125431208381923546291067052888094359633785719124183746120084218924454877387960755634890607567546760563432721456292091244947847184278415795988403019920967825232489437370723089347972867875998462029940849642429584140110365849214607936564507310220066638304263135755111635745771545299060217680567319151964952980845587317354606354235392*AA^118 - 29665656925008735881942761561682007881643095799740409702656597989114466048502142344404901996030026325380707536599946904553784483467322076181365907942092200429156847517795206812174146162539929856346688580012467608569848161844809699768807701908936266688982733288316384565938983589555784263513371270390539535810603410936892032623291015625/2703508325348382344114328157272131929716256311840290030045116275291078187503254631443697745543744239679219325162447678981399519089285425355128229821693889179383955232440659327612997439882881688010457253382446830491104439686098834419521717197275684234429701007574393387202935439983502813331379463385642277857027296960545830367839341653247621179389356160008837080617118904219844696898412261301785684522374124407632011056191781891170495003626742100116415604809598153512334643883802579432280329807223391929506317741499454939373480660660371674492121131337390156179831210892755774944283375276680108683784575519037820685388512053833311972638067356144855335279310636794647332452284823753056481087559210218820994940913493684709169690007879432666179902511744268296591754919936*AA^117 + 122056767605385441160654187408976489102288841608330798121227600166965742855000139577307670046930465143547502163723007999693015713547801946572849134650599792701042712741586647356211239094813040748428358263460084224143016967949185989716233321203736409228184773149720941604141852329343831858289759795610951442768055130727589130401611328125/16221049952090294064685968943632791578297537871041740180270697651746469125019527788662186473262465438075315950974686073888397114535712552130769378930163335076303731394643955965677984639297290128062743520294680982946626638116593006517130303183654105406578206045446360323217612639901016879988276780313853667142163781763274982207036049919485727076336136960053022483702713425319068181390473567810714107134244746445792066337150691347022970021760452600698493628857588921074007863302815476593681978843340351577037906448996729636240883963962230046952726788024340937078987265356534649665700251660080652102707453114226924112331072322999871835828404136869132011675863820767883994713708942518338886525355261312925969645480962108255018140047276595997079415070465609779550529519616*AA^116 - 23373936121300863603562725076985207767301607440205911761434673231385040982644231339802717368969981292732188079680147046109551192636824858071117537497471791245930222049638013913976847596054192292156426130658394555280739531462296485057848228688903822799388381537682437286540077833406193502848829575607059183539604418911039829254150390625/8110524976045147032342984471816395789148768935520870090135348825873234562509763894331093236631232719037657975487343036944198557267856276065384689465081667538151865697321977982838992319648645064031371760147340491473313319058296503258565151591827052703289103022723180161608806319950508439994138390156926833571081890881637491103518024959742863538168068480026511241851356712659534090695236783905357053567122373222896033168575345673511485010880226300349246814428794460537003931651407738296840989421670175788518953224498364818120441981981115023476363394012170468539493632678267324832850125830040326051353726557113462056165536161499935917914202068434566005837931910383941997356854471259169443262677630656462984822740481054127509070023638297998539707535232804889775264759808*AA^115 + 28694944322480965719429878820946044326180023683706291142171768921701266510103768417761880003834898144553906676230626693910825508627460690146322501961705201995781985191237811905910241529205646871432690384175739389068759531944222457126197773335865133596938573604487353103988425616267047466171675382121453168338121031410992145538330078125/48663149856270882194057906830898374734892613613125220540812092955239407375058583365986559419787396314225947852924058221665191343607137656392308136790490005228911194183931867897033953917891870384188230560884042948839879914349779019551390909550962316219734618136339080969652837919703050639964830340941561001426491345289824946621108149758457181229008410880159067451108140275957204544171420703432142321402734239337376199011452074041068910065281357802095480886572766763222023589908446429781045936530021054731113719346990188908722651891886690140858180364073022811236961796069603948997100754980241956308122359342680772336993216968999615507485212410607396035027591462303651984141126827555016659576065783938777908936442886324765054420141829787991238245211396829338651588558848*AA^114 + 959751980355352064090458566028006098028395420408267210951641697328963368142614210107926920099406944254849387571103994500435324725105936813442142584078393130162778086211569340062388345115032499157998653619000052555794429844213288521958375632608267411192706751530853528024693452030149964923598450562192141433115466497838497161865234375/12165787464067720548514476707724593683723153403281305135203023238809851843764645841496639854946849078556486963231014555416297835901784414098077034197622501307227798545982966974258488479472967596047057640221010737209969978587444754887847727387740579054933654534084770242413209479925762659991207585235390250356622836322456236655277037439614295307252102720039766862777035068989301136042855175858035580350683559834344049752863018510267227516320339450523870221643191690805505897477111607445261484132505263682778429836747547227180662972971672535214545091018255702809240449017400987249275188745060489077030589835670193084248304242249903876871303102651849008756897865575912996035281706888754164894016445984694477234110721581191263605035457446997809561302849207334662897139712*AA^113 - 538792651332741747067552886718924622513120762727002387865314656326151068785699788046835090772442050354788905377628940643332945277828820960528243018440828416309669458589966076299029024534496472675385641817653068733869807972477211374719678294648506401372658073894482202038459328740686331478830482429653869758112705312669277191162109375/4055262488022573516171492235908197894574384467760435045067674412936617281254881947165546618315616359518828987743671518472099278633928138032692344732540833769075932848660988991419496159824322532015685880073670245736656659529148251629282575795913526351644551511361590080804403159975254219997069195078463416785540945440818745551759012479871431769084034240013255620925678356329767045347618391952678526783561186611448016584287672836755742505440113150174623407214397230268501965825703869148420494710835087894259476612249182409060220990990557511738181697006085234269746816339133662416425062915020163025676863278556731028082768080749967958957101034217283002918965955191970998678427235629584721631338815328231492411370240527063754535011819148999269853767616402444887632379904*AA^112 + 16827830562134737009695840451949726283181292784151715595747722510142775298556403845616008787053408189710738622915998504003323961258286058055119563259726606987980575074165044841647207383451254307173541638173535210845089802216865733216845707676631430371582387594955841089988367547164426100469504452572522268383181653916835784912109375/253453905501410844760718264744262368410899029235027190316729650808538580078430121697846663644726022469926811733979469904506204914620508627043271545783802110567245803041311811963718509989020158250980367504604390358541041220571765726830160987244595396977784469460099380050275197498453388749816824692403963549096309090051171596984938279991964485567752140000828476307854897270610440334226149497042407923972574163215501036517979552297233906590007071885913962950899826891781372864106491821776280919427192993391217288265573900566263811936909844483636356062880327141859176021195853901026566432188760189104803954909795689255173005046872997434818814638580187682435372199498187417401702226849045101958675958014468275710640032941484658438238696812454365860476025152805477023744*AA^111 - 60362970665050252463646752197495796860521402285541277198106987430365956036156936878955928853826444418633605530680970709590725816683769020750647356345976006397689522982900046789705575889177638732937296660080168808074356336997959209875404079504195415606167554226956562126335367585708590780958458541949340769861009903252124786376953125/3041446866016930137128619176931148420930788350820326283800755809702462960941161460374159963736712269639121740807753638854074458975446103524519258549405625326806949636495741743564622119868241899011764410055252684302492494646861188721961931846935144763733413633521192560603302369981440664997801896308847562589155709080614059163819259359903573826813025680009941715694258767247325284010713793964508895087670889958586012438215754627566806879080084862630967555410797922701376474369277901861315371033126315920694607459186886806795165743242918133803636272754563925702310112254350246812318797186265122269257647458917548271062076060562475969217825775662962252189224466393978249008820426722188541223504111496173619308527680395297815901258864361749452390325712301833665724284928*AA^110 + 1753733457541693103773949084014191602198864169592612876917271445640309144985978661306728025836650455989956783281430212148266223273500926609253760130026952854300710823673754560063255297108427945340057739749736026284742992079910144320267918781228530337179649396539820813582169976553050866203125234488169326141360215842723846435546875/760361716504232534282154794232787105232697087705081570950188952425615740235290365093539990934178067409780435201938409713518614743861525881129814637351406331701737409123935435891155529967060474752941102513813171075623123661715297180490482961733786190933353408380298140150825592495360166249450474077211890647288927270153514790954814839975893456703256420002485428923564691811831321002678448491127223771917722489646503109553938656891701719770021215657741888852699480675344118592319475465328842758281578980173651864796721701698791435810729533450909068188640981425577528063587561703079699296566280567314411864729387067765519015140618992304456443915740563047306116598494562252205106680547135305876027874043404827131920098824453975314716090437363097581428075458416431071232*AA^109 + 1011358669854999221748728566039013340577625553805357843312931245228294300277062991588447837426280108013164613612835711199909080802218715559635191451379101683078069052742194962446905889279264739708450610386458997357570155948285552350486059475592169370162832641391340482161802482660111527690670373491599320914247073233127593994140625/760361716504232534282154794232787105232697087705081570950188952425615740235290365093539990934178067409780435201938409713518614743861525881129814637351406331701737409123935435891155529967060474752941102513813171075623123661715297180490482961733786190933353408380298140150825592495360166249450474077211890647288927270153514790954814839975893456703256420002485428923564691811831321002678448491127223771917722489646503109553938656891701719770021215657741888852699480675344118592319475465328842758281578980173651864796721701698791435810729533450909068188640981425577528063587561703079699296566280567314411864729387067765519015140618992304456443915740563047306116598494562252205106680547135305876027874043404827131920098824453975314716090437363097581428075458416431071232*AA^108 - 49391990191851519770166195892041611226846009833883242615717835683097003651518850924200257043288541296567806464758503638418437265965228585830978478190683182161283373084347058197648258863006987046502734459812146188280344059024829715739799811209547558409340864173336328218659732908993629928488578340051162740564905107021331787109375/47522607281514533392634674639549194077043567981567598184386809526600983764705647818346249433386129213111277200121150607094913421491345367570613414834462895731358588070245964743197220622941279672058818907113323192226445228857206073780655185108361636933334588023768633759426599530960010390590654629825743165455557954384594674434675927498493341043953526250155339307722793238239457562667403030695451485744857655602906444347121166055731357485626325978608868053293717542209007412019967216583052672392598686260853241549795106356174464738170595840681816761790061339098595503974222606442481206035392535457150741545586691735344938446288687019028527744733785190456632287405910140762819167534195956617251742127712801695745006176528373457169755652335193598839254716151026941952*AA^107 + 38433238880328126094770393543557752784397649663940869442068004250578111664278016406732484406080582955440553119531044045650903823891437717348204578595195573484262003816428670580026973839728094818119087712146157323963731071842945226868489243121856221390513137762122174672101338724912794290279931086473652612767182290554046630859375/95045214563029066785269349279098388154087135963135196368773619053201967529411295636692498866772258426222554400242301214189826842982690735141226829668925791462717176140491929486394441245882559344117637814226646384452890457714412147561310370216723273866669176047537267518853199061920020781181309259651486330911115908769189348869351854996986682087907052500310678615445586476478915125334806061390902971489715311205812888694242332111462714971252651957217736106587435084418014824039934433166105344785197372521706483099590212712348929476341191681363633523580122678197191007948445212884962412070785070914301483091173383470689876892577374038057055489467570380913264574811820281525638335068391913234503484255425603391490012353056746914339511304670387197678509432302053883904*AA^106 - 2187774206094489901944028208382732023212157863632108534395364702853045384691009449974679582807461249723867978173706484456854130854972399999459144605900715019242113587114973450313916061892714679674774470466357554467306023654825712904795327155676235184730334820964509231720539718324265181363890153676265981630422174930572509765625/23761303640757266696317337319774597038521783990783799092193404763300491882352823909173124716693064606555638600060575303547456710745672683785306707417231447865679294035122982371598610311470639836029409453556661596113222614428603036890327592554180818466667294011884316879713299765480005195295327314912871582727778977192297337217337963749246670521976763125077669653861396619119728781333701515347725742872428827801453222173560583027865678742813162989304434026646858771104503706009983608291526336196299343130426620774897553178087232369085297920340908380895030669549297751987111303221240603017696267728575370772793345867672469223144343509514263872366892595228316143702955070381409583767097978308625871063856400847872503088264186728584877826167596799419627358075513470976*AA^105 + 23255139211833363529860511983167961517134854148223931596280875785642714886007406269458997052135263221835939858636998710385036251819255247702865144023807895303519493399773553080572902241621544088597612040213881788195330955128991704393233477374783991105060180135126818947555410772525997788628071560879106982611119747161865234375/23761303640757266696317337319774597038521783990783799092193404763300491882352823909173124716693064606555638600060575303547456710745672683785306707417231447865679294035122982371598610311470639836029409453556661596113222614428603036890327592554180818466667294011884316879713299765480005195295327314912871582727778977192297337217337963749246670521976763125077669653861396619119728781333701515347725742872428827801453222173560583027865678742813162989304434026646858771104503706009983608291526336196299343130426620774897553178087232369085297920340908380895030669549297751987111303221240603017696267728575370772793345867672469223144343509514263872366892595228316143702955070381409583767097978308625871063856400847872503088264186728584877826167596799419627358075513470976*AA^104 + 105553235966187247580505424065707209226682606661072377886377544566346444116428456807679781045385053244790139875254836536311029833137184386027142710984965923227930316870716884823098403911475454028812752322949605096943203284710268653077249752297520452445828239841941359772170499252812534097589747261736192740499973297119140625/10313065816300897003609955433929946631302857634888801689320054150738060712826746488356390936064698179928662586831846919942472530705587102337372702872062260358367749147188794432117452392131354095498875630883967706646363981956858956983649128712752091348379901914880345867931119689878474477124708035986489402225598514406379052611691824543943867414052414550814960787266231171492937839120530171591894853677269456511047405457274558605844478621012657547441160601843254674958551955733499829987641638974088256567025443044660396344655916826859938333481297040319023728102993815966628169800885678393097338423860838009024889699510620322545287981560010361270352688901178881815518693741931242954469608640896645427021007312444662798725775489837186556496352777525879929720274944*AA^103 - 3610170843677705928514863233376694886891814646430801230189243317694299867219881634694584059425858132052806257064837750323177545877407084656736362124216204598602822849020908308576285175179258583445447521936188918697210599937681783998837339720688144052655541406922279242490534269196318057126848799498475273139774799346923828125/660036212243257408231037147771516584403382888632883308116483465647235885620911775254809019908140683515434405557238202876318241965157574549591852983811984662935535945420082843655516953096406662111928040376573933225367294845238973246953544237616133846296313722552342135547591660152222366535981314303135321742438304922008259367148276770812407514499354531252157490385038794975548021703713930981881270635345245216707033949265571750774046631744810083036234278517968299197347325166943989119209064894341648420289628354858265366057978676919036053342803010580417518598591604221864202867256683417158229659127093632577592940768679700642898430819840663121302572089675448436193196399483599549086054953017385307329344467996458419118449631349579939615766577761656315502097596416*AA^102 + 2513139070884542559853129403533908863291768068592999983598434465143693910998190732170163666614697701871691799889246351691687803147338150434725734655969393323303434436962768379585898200375221580737144131525634142984318766314156317341548816675958569989326851204579918855694324064938070843683082244979232200421392917633056640625/1485081477547329168519833582485912314907611499423987443262087797706280742647051494323320294793316537909727412503785956471716044421604542736581669213576965491604955877195186398224913144466914989751838090847291349757076413401787689805645474534636301154166705875742769804982081235342500324705957957182054473920486186074518583576083622734327916907623547695317354353366337288694983048833356344709232858929526801737590826385847536439241604921425822686831527126665428673194031481625623975518220396012268708945651663798431097073630452023067831120021306773805939416846831109499194456451327537688606016733035960673299584116729529326446521469344641492022930787201769758981434691898838098985443623644289116941491025052992031443016511670536554864135474799963726709879719591936*AA^101 - 135024934994126016006423886238538274290053714962105110111145362066597592015621395293006600695402053846643601193226678692835286612630362185782656339826344667228855462108220071687031936393526083239758152818208257089567910914226144281724614373360755651658525575938798130153898170858492939152117884304971084930002689361572265625/495027159182443056173277860828637438302537166474662481087362599235426914215683831441106764931105512636575804167928652157238681473868180912193889737858988497201651959065062132741637714822304996583946030282430449919025471133929229935215158178212100384722235291914256601660693745114166774901985985727351491306828728691506194525361207578109305635874515898439118117788779096231661016277785448236410952976508933912530275461949178813080534973808607562277175708888476224398010493875207991839406798670756236315217221266143699024543484007689277040007102257935313138948943703166398152150442512562868672244345320224433194705576509775482173823114880497340976929067256586327144897299612699661814541214763038980497008350997343814338837223512184954711824933321242236626573197312*AA^100 - 15057445326550800340524128307904823973191245321121970479757447189067038533503948667809967982017395874077847689942594615846243497109980267582597886716133776328272946395080781648285415324966354629826987762683715469867521313873699277575009963822188872668053000874137136294690665378908865943419215227550012059509754180908203125/371270369386832292129958395621478078726902874855996860815521949426570185661762873580830073698329134477431853125946489117929011105401135684145417303394241372901238969298796599556228286116728747437959522711822837439269103350446922451411368633659075288541676468935692451245520308835625081176489489295513618480121546518629645894020905683581979226905886923829338588341584322173745762208339086177308214732381700434397706596461884109810401230356455671707881781666357168298507870406405993879555099003067177236412915949607774268407613005766957780005326693451484854211707777374798614112831884422151504183258990168324896029182382331611630367336160373005732696800442439745358672974709524746360905911072279235372756263248007860754127917634138716033868699990931677469929897984*AA^99 + 11892893397663899603793206199233030346852683311648628321098189336268439168480214707420098194705954859517215053191308064141876864778835758374048300183222055705063227368901026201170719103307506312133203930546481317106066653915715589295450556968702799198913501443647270166972360902446807930932237695742514915764331817626953125/247513579591221528086638930414318719151268583237331240543681299617713457107841915720553382465552756318287902083964326078619340736934090456096944868929494248600825979532531066370818857411152498291973015141215224959512735566964614967607579089106050192361117645957128300830346872557083387450992992863675745653414364345753097262680603789054652817937257949219559058894389548115830508138892724118205476488254466956265137730974589406540267486904303781138587854444238112199005246937603995919703399335378118157608610633071849512271742003844638520003551128967656569474471851583199076075221256281434336122172660112216597352788254887741086911557440248670488464533628293163572448649806349830907270607381519490248504175498671907169418611756092477355912466660621118313286598656*AA^98 - 3621027901745168982238236658038377781318585399262465145528968562677709818558352517614073819579936041434388256513181346447759928798722020328642076942018866045314589119004197774260683250080017751079352960285927983901024920552118164758431516347397257355611775447869772125193145240080063089305184576005558483302593231201171875/185635184693416146064979197810739039363451437427998430407760974713285092830881436790415036849164567238715926562973244558964505552700567842072708651697120686450619484649398299778114143058364373718979761355911418719634551675223461225705684316829537644270838234467846225622760154417812540588244744647756809240060773259314822947010452841790989613452943461914669294170792161086872881104169543088654107366190850217198853298230942054905200615178227835853940890833178584149253935203202996939777549501533588618206457974803887134203806502883478890002663346725742427105853888687399307056415942211075752091629495084162448014591191165805815183668080186502866348400221219872679336487354762373180452955536139617686378131624003930377063958817069358016934349995465838734964948992*AA^97 + 886115046571707237315543465220688163676243264353397680018071947403525867179502325569180298666150353909983271881793464516249130619828460151797805088304379817292571816610707595752747077959906469684329897118904153297885431475342408187719311493696787846514888749630604546528564933584937888699784025448025204241275787353515625/185635184693416146064979197810739039363451437427998430407760974713285092830881436790415036849164567238715926562973244558964505552700567842072708651697120686450619484649398299778114143058364373718979761355911418719634551675223461225705684316829537644270838234467846225622760154417812540588244744647756809240060773259314822947010452841790989613452943461914669294170792161086872881104169543088654107366190850217198853298230942054905200615178227835853940890833178584149253935203202996939777549501533588618206457974803887134203806502883478890002663346725742427105853888687399307056415942211075752091629495084162448014591191165805815183668080186502866348400221219872679336487354762373180452955536139617686378131624003930377063958817069358016934349995465838734964948992*AA^96 - 5077388124107761919528430279269237358501840814580614029570906645527273990306857759353033063670982009503795691773182076371919796265532367672852379456536820983583741290584431810864737396876306975178204662754558221047138459528788680361064137324772895237312477169967669388695379084488754184434355920529924333095550537109375/11602199043338509129061199863171189960215714839249901900485060919580318301930089799400939803072785452419745410185827784935281597043785490129544290731070042903163717790587393736132133941147773357436235084744463669977159479701466326606605269801846102766927389654240389101422509651113283786765296540484800577503798328707176434188153302611936850840808966369666830885674510067929555069010596443040881710386928138574928331139433878431575038448639239740871305677073661509328370950200187308736096843845849288637903623425242945887737906430217430625166459170358901694115868042962456691025996388192234505726843442760153000911949447862863448979255011656429146775013826242042458530459672648323778309721008726105398633226500245648566497426066834876058396874716614920935309312*AA^95 - 10741274292114339515570746983189028299552719015279434680113756970837990231503212978802617022971110858145078393228049711816737822148124333273020202010486303745749000408803539010511434008385144596546411612845442301175909228555666222868367648818950529186108717052199210416300610933783298062138555906130932271480560302734375/46408796173354036516244799452684759840862859356999607601940243678321273207720359197603759212291141809678981640743311139741126388175141960518177162924280171612654871162349574944528535764591093429744940338977854679908637918805865306426421079207384411067709558616961556405690038604453135147061186161939202310015193314828705736752613210447747403363235865478667323542698040271718220276042385772163526841547712554299713324557735513726300153794556958963485222708294646037313483800800749234944387375383397154551614493700971783550951625720869722500665836681435606776463472171849826764103985552768938022907373771040612003647797791451453795917020046625716587100055304968169834121838690593295113238884034904421594532906000982594265989704267339504233587498866459683741237248*AA^94 + 1694878065809313507028521692337747221439468713514471259069858882371436447058474701774623693032495530688987786799421610723511316821799953196496447489618014712088953838850668514079046025133780066607825250674296262396489545058925662154222239939434698490473928701657618042266673019291799651142582661123014986515045166015625/11602199043338509129061199863171189960215714839249901900485060919580318301930089799400939803072785452419745410185827784935281597043785490129544290731070042903163717790587393736132133941147773357436235084744463669977159479701466326606605269801846102766927389654240389101422509651113283786765296540484800577503798328707176434188153302611936850840808966369666830885674510067929555069010596443040881710386928138574928331139433878431575038448639239740871305677073661509328370950200187308736096843845849288637903623425242945887737906430217430625166459170358901694115868042962456691025996388192234505726843442760153000911949447862863448979255011656429146775013826242042458530459672648323778309721008726105398633226500245648566497426066834876058396874716614920935309312*AA^93 - 180289355635423915042373244793701672660306691373641095898270915535312721495416549033108340408272138738783595438192374435320349100783027411814030297348580578161168807669482359688519674430145674835861576411073446760181091240345871377945093059255118701910012525748986636171097970195277948590728556155227124691009521484375/3867399681112836376353733287723729986738571613083300633495020306526772767310029933133646601024261817473248470061942594978427199014595163376514763577023347634387905930195797912044044647049257785812078361581487889992386493233822108868868423267282034255642463218080129700474169883704427928921765513494933525834599442902392144729384434203978950280269655456555610295224836689309851689670198814346960570128976046191642777046477959477191679482879746580290435225691220503109456983400062436245365614615283096212634541141747648629245968810072476875055486390119633898038622680987485563675332129397411501908947814253384333637316482620954482993085003885476382258337942080680819510153224216107926103240336242035132877742166748549522165808688944958686132291572204973645103104*AA^92 + 3144876306907872692200480540248958649906635717917982522633951692335225224622975569367246344072746893178706892947571733076422959018379396682390978845415747059038400532804558516826814362062579364241873614769381675877173855040945025540400074935773828804522724166618587710600578870499877126576393493451178073883056640625/362568720104328410283162495724099686256741088726559434390158153736884946935315306231279368846024545388117044068307118279227549907618296566548259085345938840723866180955856054254129185660867917419882346398264489686786233740670822706456414681307690711466480926695012159419453426597290118336415516890150018046993697772099263568379790706623026588775280199052088465177328439622798595906581138845027553449591504330466510348107308700986719951519976241902228302408551922166511592193755853398003026370182790269934488232038842058991809575944294707036451849073715677941120876342576771594562387131007328303963857586254781278498420245714482780601719114263410836719182070063826829076864770260118072178781522690793707288328132676517703044564588589876824902334894216279228416*AA^91 - 24834939359087490333840482387702382221985462940715199226586197861601306228191069552937092486853743350553158448640032690644271327713215219903410601186032679322129939937594697937240506393133301549746265169159580876679008439538502723674968943736029228292850870353853287431269458884752765470693702809512615203857421875/725137440208656820566324991448199372513482177453118868780316307473769893870630612462558737692049090776234088136614236558455099815236593133096518170691877681447732361911712108508258371321735834839764692796528979373572467481341645412912829362615381422932961853390024318838906853194580236672831033780300036093987395544198527136759581413246053177550560398104176930354656879245597191813162277690055106899183008660933020696214617401973439903039952483804456604817103844333023184387511706796006052740365580539868976464077684117983619151888589414072903698147431355882241752685153543189124774262014656607927715172509562556996840491428965561203438228526821673438364140127653658153729540520236144357563045381587414576656265353035406089129177179753649804669788432558456832*AA^90 - 30471116134557283464682379367279072868856103102539888321171006384575823883180676149161624392744948099740681347708518126528859046853632680750668681096627885920425108972504330706918503243817950229554626508176544952268426241076867929315150224778890002945789444117400980898823956404708468426179024390876293182373046875/45321090013041051285395311965512460782092636090819929298769769217110618366914413278909921105753068173514630508538389784903443738452287070818532385668242355090483272619482006781766148207608489677485293299783061210848279217583852838307051835163461338933310115836876519927431678324661264792051939611268752255874212221512407946047473838327878323596910024881511058147166054952849824488322642355628444181198938041308313793513413587623339993939997030237778537801068990270813949024219481674750378296272848783741811029004855257373976196993036838379556481134214459742640109542822096449320298391375916037995482198281847659812302530714310347575214889282926354589897758757978353634608096282514759022347690336349213411041016584564712880570573573734603112791861777034903552*AA^89 + 13182024738168278846605096596051287890234185289645406863352047213412033109731936486935428361978384670636951791717469819804583715099990453861014340965850635243595135836339787257312002702534345849712594999344248226509481535748657726705305845009762226622805492893947473084283048873732724359797430224716663360595703125/45321090013041051285395311965512460782092636090819929298769769217110618366914413278909921105753068173514630508538389784903443738452287070818532385668242355090483272619482006781766148207608489677485293299783061210848279217583852838307051835163461338933310115836876519927431678324661264792051939611268752255874212221512407946047473838327878323596910024881511058147166054952849824488322642355628444181198938041308313793513413587623339993939997030237778537801068990270813949024219481674750378296272848783741811029004855257373976196993036838379556481134214459742640109542822096449320298391375916037995482198281847659812302530714310347575214889282926354589897758757978353634608096282514759022347690336349213411041016584564712880570573573734603112791861777034903552*AA^88 - 34200492640760452966117172586662122103503269950111490875623553952255362330450931990895825006327354434443738639767293004350627547704890184927823625002843221091075488139418467747315990952089966926662459980145342042891758197959724671556483047829661335084026802126405232770554577736987766911624930799007415771484375/472094687635844284222867832974088133146798292612707596862185096011568941322025138321978344851594460140777401130608226926077538942211323654359712350710857865525867423119604237310064043829255100807138471872740220946336241849831800399031789949619388947221980373300797082577413315881888174917207704284049502665356377307420916104661185815915399204134479425849073522366313072425519005086694191204462960220822271263628268682431391537743124936874969064976859768761135315320978635668952934111983107252842174830643864885467242264312252052010800399787046678481400622319167807737730171347086441576832458729119606232102579789711484694940732787241821763363816193644768320395607850360501002942862073149455107670304306365010589422549092505943474726402115758248560177446912*AA^87 + 12667913911185143481521493729265270536811956359188531418732594429590682277398737736904404135189807011387864226294747794331451397158329237717518566035245886295008222561566238819731409011256795827738325262040354419094838501393478001322314393165050912490552310000595215563262877278560836202814243733882904052734375/1416284062907532852668603498922264399440394877838122790586555288034706823966075414965935034554783380422332203391824680778232616826633970963079137052132573596577602269358812711930192131487765302421415415618220662839008725549495401197095369848858166841665941119902391247732239947645664524751623112852148507996069131922262748313983557447746197612403438277547220567098939217276557015260082573613388880662466813790884806047294174613229374810624907194930579306283405945962935907006858802335949321758526524491931594656401726792936756156032401199361140035444201866957503423213190514041259324730497376187358818696307739369134454084822198361725465290091448580934304961186823551081503008828586219448365323010912919095031768267647277517830424179206347274745680532340736*AA^86 + 16576322485160321020911638320826749132417572861956287441293218866440371235839986625580203739618801862921272651986464053250603687261890357186793564638667725288612406201964296987807366481622996857993550680976456672681157377028525850054147656093516162263752548573499575026340073780062311925576068460941314697265625/11330272503260262821348827991378115195523159022704982324692442304277654591728603319727480276438267043378657627134597446225860934613071767704633096417060588772620818154870501695441537051902122419371323324945765302712069804395963209576762958790865334733327528959219129981857919581165316198012984902817188063968553055378101986511868459581969580899227506220377764536791513738212456122080660588907111045299734510327078448378353396905834998484999257559444634450267247567703487256054870418687594574068212195935452757251213814343494049248259209594889120283553614935660027385705524112330074597843979009498870549570461914953075632678577586893803722320731588647474439689494588408652024070628689755586922584087303352760254146141178220142643393433650778197965444258725888*AA^85 - 6814733380443007022804939871443610194578436795256401294216639898158752156435508842449676234402623485060622080699961355055879542892584240944401450999074397384661629138418389186845879319837854053982565152573831353551508202201639235707427693708662368615179551369215368025841985666346545258420519530773162841796875/5665136251630131410674413995689057597761579511352491162346221152138827295864301659863740138219133521689328813567298723112930467306535883852316548208530294386310409077435250847720768525951061209685661662472882651356034902197981604788381479395432667366663764479609564990928959790582658099006492451408594031984276527689050993255934229790984790449613753110188882268395756869106228061040330294453555522649867255163539224189176698452917499242499628779722317225133623783851743628027435209343797287034106097967726378625606907171747024624129604797444560141776807467830013692852762056165037298921989504749435274785230957476537816339288793446901861160365794323737219844747294204326012035314344877793461292043651676380127073070589110071321696716825389098982722129362944*AA^84 + 2142447244285946383784288659392168727846447017011332345479107647902630893051151099967787777532475013564560463562971701669275572604197568404913465566859844530726222101732113306530116862250459124101344765271691068207073162776073534663704536571087203758892729478192543508219813030990508195827715098857879638671875/5665136251630131410674413995689057597761579511352491162346221152138827295864301659863740138219133521689328813567298723112930467306535883852316548208530294386310409077435250847720768525951061209685661662472882651356034902197981604788381479395432667366663764479609564990928959790582658099006492451408594031984276527689050993255934229790984790449613753110188882268395756869106228061040330294453555522649867255163539224189176698452917499242499628779722317225133623783851743628027435209343797287034106097967726378625606907171747024624129604797444560141776807467830013692852762056165037298921989504749435274785230957476537816339288793446901861160365794323737219844747294204326012035314344877793461292043651676380127073070589110071321696716825389098982722129362944*AA^83 - 780559656705811041677434954014476131276568670038964436795832846015420592585284868551377297914597621607552425073203535879446844618782497213013609425943834080401133722692855058263225801337364500427140319358182387657236223605121282479925756942622588686412947390931454272333884336632081613061018288135528564453125/11330272503260262821348827991378115195523159022704982324692442304277654591728603319727480276438267043378657627134597446225860934613071767704633096417060588772620818154870501695441537051902122419371323324945765302712069804395963209576762958790865334733327528959219129981857919581165316198012984902817188063968553055378101986511868459581969580899227506220377764536791513738212456122080660588907111045299734510327078448378353396905834998484999257559444634450267247567703487256054870418687594574068212195935452757251213814343494049248259209594889120283553614935660027385705524112330074597843979009498870549570461914953075632678577586893803722320731588647474439689494588408652024070628689755586922584087303352760254146141178220142643393433650778197965444258725888*AA^82 + 6642674832022658079999256969463531389076053081174477713128314303627615602362101566736532135493898902191591904351802302040210024488945480820051892446080402053920765429640299970895570380248317880554145757606328508947645292100246915580400086044586610809033889087032917215938088162374697276391088962554931640625/2832568125815065705337206997844528798880789755676245581173110576069413647932150829931870069109566760844664406783649361556465233653267941926158274104265147193155204538717625423860384262975530604842830831236441325678017451098990802394190739697716333683331882239804782495464479895291329049503246225704297015992138263844525496627967114895492395224806876555094441134197878434553114030520165147226777761324933627581769612094588349226458749621249814389861158612566811891925871814013717604671898643517053048983863189312803453585873512312064802398722280070888403733915006846426381028082518649460994752374717637392615478738268908169644396723450930580182897161868609922373647102163006017657172438896730646021825838190063536535294555035660848358412694549491361064681472*AA^81 + 3227789822028861556574996407748995695276627784925210260660634743269146397561367499122268201198436854354929233987041992078328588394603289709220839677721313090991892571386525287718657191111794014025770891886219001879294692370010363060407377548877683973655723704235971673413896354531971155665814876556396484375/944189375271688568445735665948176266293596585225415193724370192023137882644050276643956689703188920281554802261216453852155077884422647308719424701421715731051734846239208474620128087658510201614276943745480441892672483699663600798063579899238777894443960746601594165154826631763776349834415408568099005330712754614841832209322371631830798408268958851698147044732626144851038010173388382408925920441644542527256537364862783075486249873749938129953719537522270630641957271337905868223966214505684349661287729770934484528624504104021600799574093356962801244638335615475460342694172883153664917458239212464205159579422969389881465574483643526727632387289536640791215700721002005885724146298910215340608612730021178845098185011886949452804231516497120354893824*AA^80 - 252952222080564872696390164765511937770102146013890247755598872487781846694120204376822829435180401937079443998574051092603068660997505143778248557217274967821489221007408158183710174193586862929400733872254795880235322009888525678803937531151452375883164105805453938240479061505538993515074253082275390625/177035507863441606583575437365283049930049359729765348823319411004338352995759426870741879319347922552791525423978085097279077103329246370384892131516571699572200283669851588991274016435970662802676926952277582854876090693686925149636921231107270855208242639987798905966529993455708065593952889106518563499508641490282843539247944680968274701550429784693402570887367402159569626907510321701673610082808351723860600755911771826653671851328113399366322413285425743245366988375857350291993665219815815561491449332050215849117094519504050149920142504430525233369687927901648814255157415591312172023419852337038467421141806760602774795215683161261431072616788120148352943885187876103573277431045665376364114886878971033455909689728803022400793409343210066542592*AA^79 + 230872233595584556866131795140280111617712320518699137828345688824064421438016783265101256436529155744325933864886677190624054733093280449226895198556484616343639553014199371361889625455179196919734037719982321305647567116474601003310102365475123419464990612443345239683356595605800976045429706573486328125/708142031453766426334301749461132199720197438919061395293277644017353411983037707482967517277391690211166101695912340389116308413316985481539568526066286798288801134679406355965096065743882651210707707809110331419504362774747700598547684924429083420832970559951195623866119973822832262375811556426074253998034565961131374156991778723873098806201719138773610283549469608638278507630041286806694440331233406895442403023647087306614687405312453597465289653141702972981467953503429401167974660879263262245965797328200863396468378078016200599680570017722100933478751711606595257020629662365248688093679409348153869684567227042411099180862732645045724290467152480593411775540751504414293109724182661505456459547515884133823638758915212089603173637372840266170368*AA^78 - 6337053318375195180722341876256593786111516371194586866226673498606661166446935567958194388241435697349219964249992358076389654916581603241586572433207306529979912179632170043655344775051248814994330034082846577208996522407625194054945016681976888307933039392064127852233212934152106754481792449951171875/177035507863441606583575437365283049930049359729765348823319411004338352995759426870741879319347922552791525423978085097279077103329246370384892131516571699572200283669851588991274016435970662802676926952277582854876090693686925149636921231107270855208242639987798905966529993455708065593952889106518563499508641490282843539247944680968274701550429784693402570887367402159569626907510321701673610082808351723860600755911771826653671851328113399366322413285425743245366988375857350291993665219815815561491449332050215849117094519504050149920142504430525233369687927901648814255157415591312172023419852337038467421141806760602774795215683161261431072616788120148352943885187876103573277431045665376364114886878971033455909689728803022400793409343210066542592*AA^77 - 1039196642824645557039998353649985238507158367269752773582198868705199500410026404750968876607723682050436996925010599454729325992321126750024683001534175369135609511334053693603217720999084643964915154397034844105640706561578544411683821817304996592410580341572297227603627334246993996202945709228515625/177035507863441606583575437365283049930049359729765348823319411004338352995759426870741879319347922552791525423978085097279077103329246370384892131516571699572200283669851588991274016435970662802676926952277582854876090693686925149636921231107270855208242639987798905966529993455708065593952889106518563499508641490282843539247944680968274701550429784693402570887367402159569626907510321701673610082808351723860600755911771826653671851328113399366322413285425743245366988375857350291993665219815815561491449332050215849117094519504050149920142504430525233369687927901648814255157415591312172023419852337038467421141806760602774795215683161261431072616788120148352943885187876103573277431045665376364114886878971033455909689728803022400793409343210066542592*AA^76 + 15510854957877111901272330218787554804235832494775918543116900252714247533568013076128367365002109812782853018228688997364095241606486298592890888942606229641755020839578404722639151709837624589865487252912520650210630670636000276529918401959540456507753160920352310636616266492637805640697479248046875/3688239747155033470491154945110063540209361661036778100485821062590382354078321393140455819153081719849823446332876772859980772986025966049685252739928577074420839243121908103984875342416055475055769311505782976143251889451810940617435858981401476150171721666412477207636041530327251366540685189719136739573096697714225907067665514186839056282300620514445886893486820878324367227239798368784866876725173994247095849081495246388618163569335695820131716943446369650945145591163694797749868025412829490864405194417712830189939469156334378123336302175635942361868498497951016963649112824819003583821246923688301404607120974179224474900326732526279814012849752503090686330941414085491109946480118028674252393476645229863664785202683396300016529361316876386304*AA^75 - 8883918975384442127317994164618015657906713164075924038643899101411019606912188621359031685992894258948782580875689067243790336856662837689516118079092717463105903940392963619906400157326083579566332546288290094576761187781104304612966551284968127707451764036089055576184136953088454902172088623046875/7376479494310066940982309890220127080418723322073556200971642125180764708156642786280911638306163439699646892665753545719961545972051932099370505479857154148841678486243816207969750684832110950111538623011565952286503778903621881234871717962802952300343443332824954415272083060654502733081370379438273479146193395428451814135331028373678112564601241028891773786973641756648734454479596737569733753450347988494191698162990492777236327138671391640263433886892739301890291182327389595499736050825658981728810388835425660379878938312668756246672604351271884723736996995902033927298225649638007167642493847376602809214241948358448949800653465052559628025699505006181372661882828170982219892960236057348504786953290459727329570405366792600033058722633752772608*AA^74 + 1140380359548604194376742117857697254851626249268242020292766780832961356386041916802021904675239674987297326800482955464160198300797625209502599405873485069148941428389045215352856023627107019046220846460066398640374570792929399249038686212253853066695028669344974314725504882517270743846893310546875/5532359620732550205736732417665095310314042491555167150728731593885573531117482089710683728729622579774735169499315159289971159479038949074527879109892865611631258864682862155977313013624083212583653967258674464214877834177716410926153788472102214225257582499618715811454062295490877049811027784578705109359645046571338860601498271280258584423450930771668830340230231317486550840859697553177300315087760991370643773622242869582927245354003543730197575415169554476417718386745542196624802038119244236296607791626569245284909203734501567185004453263453913542802747746926525445473669237228505375731870385532452106910681461268836712350490098789419721019274628754636029496412121128236664919720177043011378590214967844795497177804025094450024794041975314579456*AA^73 - 54707065983343633634589961529676890578448683574470797431154468542625654797513921965058801760150788559317825889222727071771720040967573615618374113488309686467462608981490209635784791720744871482434755647182882453191309212671150502533428925697645183393750384465431313429917281609959900379180908203125/5532359620732550205736732417665095310314042491555167150728731593885573531117482089710683728729622579774735169499315159289971159479038949074527879109892865611631258864682862155977313013624083212583653967258674464214877834177716410926153788472102214225257582499618715811454062295490877049811027784578705109359645046571338860601498271280258584423450930771668830340230231317486550840859697553177300315087760991370643773622242869582927245354003543730197575415169554476417718386745542196624802038119244236296607791626569245284909203734501567185004453263453913542802747746926525445473669237228505375731870385532452106910681461268836712350490098789419721019274628754636029496412121128236664919720177043011378590214967844795497177804025094450024794041975314579456*AA^72 - 622001370031878457309007114166056011150482463669848930213986848219980813717492694946786925449603757088416328143904122264861222024495968447318888509614947669546412181838783619429281488507336514679445087303884234269299556693566889773840991941381713225224501379795771782710289699025452136993408203125/86443119073946096964636444026017114223656913930549486730136431154462086423710657651729433261400352808980237023426799363905799366859983579289498111092076025181738419760669721187145515837876300196619593238416788503357466159026818920721152944876597097269649726556542434553969723367044953903297309134042267333744453852677169696898410488754040381616420793307325474066097364335727356888432774268395317423246265490166308962847544837233238208656305370784337115862024288694026849792899096822262531845613191192134496744165144457576706308351586987265694582241467399106292933545726960085526081831695396495810474773944564170479397832325573630476407793584683140926166074291187960881439392628697889370627766297052790472108872574929643403187892100781637406905864290304*AA^71 + 156991708887634582120647799745097733400796417334389768799659504202992334854307377159176101353204824791521845384741086621303209642141040003687316953618998683107609010304690443271429476180235641919929000838511961985429594205145885878054206560717543155055102971644931386663301964290440082550048828125/51225552043819909312377152015417549169574467514399695840080848091533088251087797126950775266015023886803103421289955178610844069250360639578961843610119126033622767265582056999789935311334103820219018215358096890878498464608485286353275819186131613196829467589062183439389465698989602313065072079432454716293009690475359820384243252594986892809730840478415095742872512198949544822774977344234262176738527697876331237242989533175252271796329108612940513103421800707571466543940205524303722575178187373116738811357122641526937071615755251713004196883832532803729145804875235606237678122486160886406207273448630619543346863600339929171204618420552972400691006987370643485297417854043193701112750398253505464953405970328677572259491615278007352240512172032*AA^70 - 253132732974757166435281633137469738746356692228913150425351129037877048904330637099871620212093800327500062768784856138209531786264369760279738718092930164563006823146241293441031120397232075890680383631212306811193545672668198454403469176405378070496364352924612006745519465766847133636474609375/345772476295784387858545776104068456894627655722197946920545724617848345694842630606917733045601411235920948093707197455623197467439934317157992444368304100726953679042678884748582063351505200786478372953667154013429864636107275682884611779506388389078598906226169738215878893468179815613189236536169069334977815410708678787593641955016161526465683173229301896264389457342909427553731097073581269692985061960665235851390179348932952834625221483137348463448097154776107399171596387289050127382452764768537986976660577830306825233406347949062778328965869596425171734182907840342104327326781585983241899095778256681917591329302294521905631174338732563704664297164751843525757570514791557482511065188211161888435490299718573612751568403126549627623457161216*AA^69 + 12936726875167257905697123315165413814688802691686535037471833103360871951936980182314130859631105209538510690369578824752048459062842692592441516437149961892030397323243585593456873068977344722139825340315508779880744030494868796279936217809373103846237764940507730671015451662242412567138671875/115257492098594795952848592034689485631542551907399315640181908205949448564947543535639244348533803745306982697902399151874399155813311439052664148122768033575651226347559628249527354450501733595492790984555718004476621545369091894294870593168796129692866302075389912738626297822726605204396412178723023111659271803569559595864547318338720508821894391076433965421463152447636475851243699024527089897661687320221745283796726449644317611541740494379116154482699051592035799723865462429683375794150921589512662325553525943435608411135449316354259442988623198808390578060969280114034775775593861994413966365259418893972530443100764840635210391446244187901554765721583947841919190171597185827503688396070387296145163433239524537583856134375516542541152387072*AA^68 - 18816616507183078773681824215143496854963192486634079213226055047031721202106357497486350973470481697495103888660877379263822286370130304077163143886920831299628914012504650351572499333517235239171917756721393831655431782035514846447775979462596202817255873984692016165354289114475250244140625/3201597002738744332023572000963596823098404219649980990005053005720818015692987320434423454125938992925193963830622198663177754328147539973685115225632445377101422954098878562486870956958381488763688638459881055679906154038030330397079738699133225824801841724316386464961841606186850144566567004964528419768313105654709988774015203287186680800608177529900943483929532012434346551423436084014641386046157981117270702327686845823453266987270569288308782068963862544223216658996262845268982660948636710819796175709820165095433566975984703232062762305239533300233071612804702225389854882655385055400387954590539413721459178975021245573200288651284560775043187936710665217831088615877699606319546899890844091559587873145542348266218225954875459515032010752*AA^67 - 161459830256145415882589643505090662240326353472009840936413822786319971151406146130552448880954896218818081765687535205071400377349316700547335051014748547550135665431754741759650067346464116055124811977623865741068729951650197316804090386084221090336334271331253376047243364155292510986328125/57628746049297397976424296017344742815771275953699657820090954102974724282473771767819622174266901872653491348951199575937199577906655719526332074061384016787825613173779814124763677225250866797746395492277859002238310772684545947147435296584398064846433151037694956369313148911363302602198206089361511555829635901784779797932273659169360254410947195538216982710731576223818237925621849512263544948830843660110872641898363224822158805770870247189558077241349525796017899861932731214841687897075460794756331162776762971717804205567724658177129721494311599404195289030484640057017387887796930997206983182629709446986265221550382420317605195723122093950777382860791973920959595085798592913751844198035193648072581716619762268791928067187758271270576193536*AA^66 + 16879302891206881899365308903195290163673828190728682487610552162908386181859417177969042065853016323171305658819334318714723840990263321513895389377376899372457258729700361476947835101913595531513970186842563261765305654845144477021569876351319978493096704230680416003451682627201080322265625/14407186512324349494106074004336185703942818988424914455022738525743681070618442941954905543566725468163372837237799893984299894476663929881583018515346004196956403293444953531190919306312716699436598873069464750559577693171136486786858824146099516211608287759423739092328287227840825650549551522340377888957408975446194949483068414792340063602736798884554245677682894055954559481405462378065886237207710915027718160474590806205539701442717561797389519310337381449004474965483182803710421974268865198689082790694190742929451051391931164544282430373577899851048822257621160014254346971949232749301745795657427361746566305387595605079401298930780523487694345715197993480239898771449648228437961049508798412018145429154940567197982016796939567817644048384*AA^65 - 11865057203494938279225547260800999682250279226407847998450071094265160035479235672702621824347602000942628732094733486909710943200117022615357725950168083952856724411081758587531455982434939490032430664985629231551932107202360310822660229830534893467053637383656905512907542288303375244140625/43221559536973048482318222013008557111828456965274743365068215577231043211855328825864716630700176404490118511713399681952899683429991789644749055546038012590869209880334860593572757918938150098309796619208394251678733079513409460360576472438298548634824863278271217276984861683522476951648654567021133666872226926338584848449205244377020190808210396653662737033048682167863678444216387134197658711623132745083154481423772418616619104328152685392168557931012144347013424896449548411131265922806595596067248372082572228788353154175793493632847291120733699553146466772863480042763040915847698247905237386972282085239698916162786815238203896792341570463083037145593980440719696314348944685313883148526395236054436287464821701593946050390818703452932145152*AA^64 + 121576986193739820053981287048092546218615057458981162220143203635744455194381861898306840671123358786821098919959872297028912194923018884164908332753068406958725750344231231365689138152335921156058410972601291190785150718519862737871089026968783008481579610560174842248670756816864013671875/2701347471060815530144888875813034819489278560329671460316763473576940200740958051616544789418761025280632406982087480122056230214374486852796815971627375786929325617520928787098297369933634381144362288700524640729920817469588091272536029527393659289676553954891951079811553855220154809478040910438820854179514182896161553028075327773563761925513149790853921064565542635491479902763524195887353669476445796567697155088985776163538694020509542837010534870688259021688339056028096775695704120175412224754203023255160764299272072135987093352052955695045856222071654173303967502672690057240481140494077336685767630327481182260174175952387743549521348153942689821599623777544981019646809042832117696782899702253402267966551356349621628149426168965808259072*AA^63 - 5531772695418041634770023063818142441018366508119127709172556821997041541228150832753404478399821686405179921128035118697970521042626693602604633412070744968073443540599891110845735521428010067450617444255055744230576707227556724207555053045914290396196211219148608506657183170318603515625/1200598876027029124508839500361348808661901582368742871251894877145306755884870245162908795297227122346947736436483324498691657873055327490131918209612167016413033607787079460932576608859393058286383239422455395879964807764261373898904902012174959684300690646618644924360690602320068804212462626861698157413117414620516245790255701232695005300228066573712853806473574504662879956783788531505490519767309242918976513372882567183794975120226463483115793275861448454083706247123598566975868497855738766557423565891182561910787587615994263712023535864464824987587401854801763334521195580995769395775145482971452280145547192115632967089950108244231710290641195476266499456686658230954137352369830087459066534334845452429578380599831834733078297318137004032*AA^62 - 146754419511402439318891422401162598631645550855570809641973257576768013745701978147465276887965834516395444523436166934593761465398680187981545126323666875793158159825520681356867827306620997292309153076688678399014710109054204677572340107586998102628061957375393831171095371246337890625/2701347471060815530144888875813034819489278560329671460316763473576940200740958051616544789418761025280632406982087480122056230214374486852796815971627375786929325617520928787098297369933634381144362288700524640729920817469588091272536029527393659289676553954891951079811553855220154809478040910438820854179514182896161553028075327773563761925513149790853921064565542635491479902763524195887353669476445796567697155088985776163538694020509542837010534870688259021688339056028096775695704120175412224754203023255160764299272072135987093352052955695045856222071654173303967502672690057240481140494077336685767630327481182260174175952387743549521348153942689821599623777544981019646809042832117696782899702253402267966551356349621628149426168965808259072*AA^61 + 422199356591550784726377507952282725935634936228065625700991072493359529098729959048168248875136110677779715894691352848496220356452327977666044721188729143329249015406115597606480028364197383092711140734412699000994634933893848385971051201742792932727343924170781974680721759796142578125/2701347471060815530144888875813034819489278560329671460316763473576940200740958051616544789418761025280632406982087480122056230214374486852796815971627375786929325617520928787098297369933634381144362288700524640729920817469588091272536029527393659289676553954891951079811553855220154809478040910438820854179514182896161553028075327773563761925513149790853921064565542635491479902763524195887353669476445796567697155088985776163538694020509542837010534870688259021688339056028096775695704120175412224754203023255160764299272072135987093352052955695045856222071654173303967502672690057240481140494077336685767630327481182260174175952387743549521348153942689821599623777544981019646809042832117696782899702253402267966551356349621628149426168965808259072*AA^60 - 3676817245603071723301157155503955431857108233716609524375319605236517848751157185504216063528346415668710364343294415001614581670735158279664321822527715451795130591151681317693433022675948892627509432020682373241593557897579756301096213432464770525687214330901042558252811431884765625/84417108470650485317027777369157338109039955010302233134898858549279381273154939113017024669336282040019762718190233753814257194199202714149900499113355493341541425547529024596821792810426074410761321521891395022810025545924627852266750922731051852802392311090373471244111057975629837796188778451213151693109818215505048532127353992923867560172285930964185033267673207359108746961360131121479802171138931142740536096530805505110584188140923213656579214709008094427760595500878024240490753755481632023568844476723773884352252254249596667251654865470183006939739192915748984458521564288765035640439916771430238447733786945630442998512116985922542129810709056924988243048280656863962782588503678024465615695418820873954729885925675879669567780181508096*AA^59 + 1358118276851561904286789763714414787179332421829015041091347287129293775146836087720824826895363511454488257304269678538267108716990045634292179657460935479877762873749763486888629685429703149881598798749470713793632124064746966918767923430182773631980097661653417162597179412841796875/168834216941300970634055554738314676218079910020604466269797717098558762546309878226034049338672564080039525436380467507628514388398405428299800998226710986683082851095058049193643585620852148821522643043782790045620051091849255704533501845462103705604784622180746942488222115951259675592377556902426303386219636431010097064254707985847735120344571861928370066535346414718217493922720262242959604342277862285481072193061611010221168376281846427313158429418016188855521191001756048480981507510963264047137688953447547768704504508499193334503309730940366013879478385831497968917043128577530071280879833542860476895467573891260885997024233971845084259621418113849976486096561313727925565177007356048931231390837641747909459771851351759339135560363016192*AA^58 - 2915758890383240784266531340200556160720903638281640377691514193811005125267494770655856204410786350934074439251831608175347597425068601391960912373987780138374124815441157850946651095849831102954821814896672468149168820126521926854952215670210189824018698345753364264965057373046875/2638034639707827666157118042786166815907498594071944785465589329664980664786091847281782020916758813750617584943444804806695537318725084817184390597292359166923169548360282018650681025325814825336291297559106094462813298310144620383335966335345370400074759721574170976378470561738432431130899326600410990409681819234532766628979812278870861255383935342630782289614787729972148342542504097546243817848091598210641753016587672034705755879403850426768100459656502950867518609402438257515336054858801000736526389897617933886007882945299895851614214545943218966866849778617155764328798884023907363763747399107194951491680842050951343703503655810079441556584658028905882595258770526998836955890739938264550490481838152311085308935177371239673993130672128*AA^57 + 278389355953252852694656772642213922911739500813822369515162183637161289677330571026734042306469469194888191596307037780424921287921646125057783997320105156615252706198108135128949864060353709244769901065551775066642033833485524535570995540037995130688841527444310486316680908203125/2638034639707827666157118042786166815907498594071944785465589329664980664786091847281782020916758813750617584943444804806695537318725084817184390597292359166923169548360282018650681025325814825336291297559106094462813298310144620383335966335345370400074759721574170976378470561738432431130899326600410990409681819234532766628979812278870861255383935342630782289614787729972148342542504097546243817848091598210641753016587672034705755879403850426768100459656502950867518609402438257515336054858801000736526389897617933886007882945299895851614214545943218966866849778617155764328798884023907363763747399107194951491680842050951343703503655810079441556584658028905882595258770526998836955890739938264550490481838152311085308935177371239673993130672128*AA^56 - 20400469685774674889204885417899930157983860417720370426556781103961810399785242310056437838580027097570321183127660984207133750460379056959669225512104999900249210461570466240308261614316533058331052639358154932008237556292326675171152666315332879776178742758929729461669921875/6106561665990341819808143617560571333119209708499872188577753077928195983301138535374495418788793550348651816998714825941424854904456214854593496752991572145655485065648800969098798669735682466056229855460893737182438190532742176813277699850336505555728610466606877260135348522542667664654859552315766181503893100079936959789305121015904771424499850330163847892626823449009602644774315040616305133907619440302411465316175166747004064535657061173074306619575238312193330114357495966470685312173150464667885161800041513625018247558564573730588459597090784645525115228280453158168515935240526305008674534970358684008520467710535517832184388449257966566168189881726580081617524368052863323821157264501274283522773500720104881794392063054800910024704*AA^55 - 537744720100641496243126567731343606941649479167954833546955172923531784276736108763242431861700480236515853966032347409152853832458237839226333182591261437231925259886220532928629947641056630336114456316667766539392398578620282204986794738115651881571466219611465930938720703125/439672439951304611026186340464361135984583099011990797577598221610830110797681974546963670152793135625102930823907467467782589553120847469530731766215393194487194924726713669775113504220969137556048549593184349077135549718357436730555994389224228400012459953595695162729745093623072071855149887766735165068280303205755461104829968713145143542563989223771797048269131288328691390423750682924373969641348599701773625502764612005784292646567308404461350076609417158477919768233739709585889342476466833456087731649602988981001313824216649308602369090990536494477808296436192627388133147337317893960624566517865825248613473675158557283917275968346573592764109671484313765876461754499806159315123323044091748413639692051847551489196228539945665521778688*AA^54 + 37343107091047455212336374360728081315483211050143925902330436180846483628944429582863604430947511138450124129622184651522855217706777679467462399904770194134374052301779394800671039259065343403472653175098164786191881099730062010419945685774312238436323241330683231353759765625/109918109987826152756546585116090283996145774752997699394399555402707527699420493636740917538198283906275732705976866866945647388280211867382682941553848298621798731181678417443778376055242284389012137398296087269283887429589359182638998597306057100003114988398923790682436273405768017963787471941683791267070075801438865276207492178286285885640997305942949262067282822082172847605937670731093492410337149925443406375691153001446073161641827101115337519152354289619479942058434927396472335619116708364021932912400747245250328456054162327150592272747634123619452074109048156847033286834329473490156141629466456312153368418789639320979318992086643398191027417871078441469115438624951539828780830761022937103409923012961887872299057134986416380444672*AA^53 - 6019124926003320817000603933698202569355117180926658759360621296037236711590407650400483935257870814976056126630457329151495500448320487867667271651924093095864138347202222279608389632277422773687779134551134692803704316195907897036022586528591915566721581853926181793212890625/109918109987826152756546585116090283996145774752997699394399555402707527699420493636740917538198283906275732705976866866945647388280211867382682941553848298621798731181678417443778376055242284389012137398296087269283887429589359182638998597306057100003114988398923790682436273405768017963787471941683791267070075801438865276207492178286285885640997305942949262067282822082172847605937670731093492410337149925443406375691153001446073161641827101115337519152354289619479942058434927396472335619116708364021932912400747245250328456054162327150592272747634123619452074109048156847033286834329473490156141629466456312153368418789639320979318992086643398191027417871078441469115438624951539828780830761022937103409923012961887872299057134986416380444672*AA^52 + 3671454338017060060438180033499573792321485571816255420498236305905564191128209067074975750951848048678090064720984919829721659490298556830116273871772253718689691180894022654794475277674735386418054356720495108435293135860449292183847288750797588363639079034328460693359375/572490156186594545607013464146303562479925910171863017679164351055768373434481737691358945511449395345186107843629514932008580147292770142618140320592959888655201724904575090853012375287720231192771548949458787860853580362444579076244784360969047395849557231244394743137688923988375093561393083029603079515989978132494089980247355095241072321046860968452860739933764698344650247947592035057778606303839322528351074873391421882531631050217849484975716245585178591768124698221015246856626748016232856062614233918753891902345460708615428787242668087227261060517979552651292483578298368928799341094563237653471126625798793847862704796767286417117934365578267801411866882651642909504955936608233493546994464080260015692509832668224255911387585314816*AA^51 - 605692901123961181396728978764209151832098789733847721459082914391581910551698035648363181056812859976402505532246101963659856039744917547232192677600770511212923855293289888838280118724881782980316956003386295806171284460366240574963131226837731446721591055393218994140625/1144980312373189091214026928292607124959851820343726035358328702111536746868963475382717891022898790690372215687259029864017160294585540285236280641185919777310403449809150181706024750575440462385543097898917575721707160724889158152489568721938094791699114462488789486275377847976750187122786166059206159031979956264988179960494710190482144642093721936905721479867529396689300495895184070115557212607678645056702149746782843765063262100435698969951432491170357183536249396442030493713253496032465712125228467837507783804690921417230857574485336174454522121035959105302584967156596737857598682189126475306942253251597587695725409593534572834235868731156535602823733765303285819009911873216466987093988928160520031385019665336448511822775170629632*AA^50 + 66655888798696813545875892021152164519561509016415375084647129210342661947211690330705654872179998331018393810060076229769605915516635066108844850892197184547699359399640135721810480142492153812620154641596553880465813944661434006470290825063784723170101642608642578125/3533889853003670034611194223125330632592135247974463072093607105282520823669640356119499663650922193488803134837219227975361605847486235448260125435759011658365442746324537597858101082022964390078836721910239431239836915817559130100276446672648440715120723649656757673689437802397377120749340018701253577259197395879593148026218241328648594574363339311437411974899782088547223752762913796652954359900242731656488116502416184460071796606283021512195779293735670319556325297660587943559424370470573185571692801967616616681144819188984128316312765970538648521715923164514151133199372647708637907991131096626364979171597492888041387634365965537765026948013998774147326436121252527808369979063169713253052247409012442546356991779162073527083859968*AA^49 + 31654413254431413320738117882998364218757438127860216016753597089358376176373164874815603224248214342520482825676999060374358753467870080201328704190957818920648284590240979805032462885272008192805350977274300737635938936260708834353305718423143844120204448699951171875/10601669559011010103833582669375991897776405743923389216280821315847562471008921068358498990952766580466409404511657683926084817542458706344780376307277034975096328238973612793574303246068893170236510165730718293719510747452677390300829340017945322145362170948970273021068313407192131362248020056103760731777592187638779444078654723985945783723090017934312235924699346265641671258288741389958863079700728194969464349507248553380215389818849064536587337881207010958668975892981763830678273111411719556715078405902849850043434457566952384948938297911615945565147769493542453399598117943125913723973393289879094937514792478664124162903097896613295080844041996322441979308363757583425109937189509139759156742227037327639070975337486220581251579904*AA^48 - 56507165951018830634061036253778946292895978326268021516005821838765733986098142345585287837299555660429639314323806217086549640983311569040827225022575844843317543683636837435870679064700705307560704130222090240206703869262296165754122512225876562297344207763671875/73622705270909792387733212981777721512336150999467980668616814693385850493117507419156242992727545697683398642442067249486700121822629905172085946578312742882613390548427866622043772542145091459975765039796654817496602412865815210422425972346842514898348409367849118201863287549945356682277917056276116192899945747491523917212880027680179053632569568988279416143745460178067161515894037430269882497921723576176835760467003842918162429297562948170745401952826464990756777034595582157488007718136941366076933374325346180857183733103836006589849291052888510869081732594044815274986930160596623083148564513049270399408281101834195575715957615370104728083624974461402634085859427662674374563816035692771921821021092553049103995399209865147580416*AA^47 + 30660812068053832151326899329631085390054186718844987510758465634028667520274947353542619437712322800196228942791208323379418035307228560842054597774091640166136817819252543940577426636301667974312706103332942010446384883522160032409686891696765087544918060302734375/294490821083639169550932851927110886049344603997871922674467258773543401972470029676624971970910182790733594569768268997946800487290519620688343786313250971530453562193711466488175090168580365839903060159186619269986409651463260841689703889387370059593393637471396472807453150199781426729111668225104464771599782989966095668851520110720716214530278275953117664574981840712268646063576149721079529991686894304707343041868015371672649717190251792682981607811305859963027108138382328629952030872547765464307733497301384723428734932415344026359397164211554043476326930376179261099947720642386492332594258052197081597633124407336782302863830461480418912334499897845610536343437710650697498255264142771087687284084370212196415981596839460590321664*AA^46 - 83252152479887957076644971756809181663154526756305734472966850543710488086369731918063302921946482882838734782286982341525852317330335814084258658284099025913612978960871657470429997615731661511560834172946242740932605776166315347808222213643603026866912841796875/8180300585656643598637023664641969056926238999940886740957423854820650054790834157684026999191949521964822071382451916609633346869181100574676216286479193653623710060936429624671530282460565717775085004421850535277400268096201690046936219149649168322038712151983235355762587505549484075808657450697346243655549527499058213023653336408908783736952174332031046238193940019785240168432670825585542499769080397352981751163000426990906936588618105352305044661425162776750753003843953573054223079792993485119659263813927353428575970344870667398872143450320945652120192510449423919442992240066291453683173834783252266600920122426021730635106401707789414231513886051266959342873269740297152729312892854752435757891232505894344888377689985016397824*AA^45 + 5901612134426547986472970411071396199056099503788671134645784975517487505290093228689511170794424319047844990432971027079944189802265117162675587704929199482129624834835197721370134554026263790458201714460869378124891710991293702903703888296149671077728271484375/8180300585656643598637023664641969056926238999940886740957423854820650054790834157684026999191949521964822071382451916609633346869181100574676216286479193653623710060936429624671530282460565717775085004421850535277400268096201690046936219149649168322038712151983235355762587505549484075808657450697346243655549527499058213023653336408908783736952174332031046238193940019785240168432670825585542499769080397352981751163000426990906936588618105352305044661425162776750753003843953573054223079792993485119659263813927353428575970344870667398872143450320945652120192510449423919442992240066291453683173834783252266600920122426021730635106401707789414231513886051266959342873269740297152729312892854752435757891232505894344888377689985016397824*AA^44 - 809389159427299977486780816376067014022997096991279146765896696945146847964713073519127051117901632781145450042123455904479061767163690914383838335099622783587079723381092667966645372634423476771571552067048794848436074659492334149035741575062274932861328125/28403821477974456939711887724451281447660552083128078961657721718127257134690396380847315969416491395711187747855735821561226898851323265884292417661386089075082326600473713974553924591876964297830156265353647691935417597556255868218528538714059612229301083861052900540842317727602375263224505037143563346026213637149507684109907418086488832419972827541774466104840069513143195029280107033283133679753751379697853302649307038162871307599368421362170293963281815197051225707791505461993830138170116267776594666020581088293666563697467595134972720313614394625417335105727166386954834166896845325288798037441848147919861536201464342483008339263157688303867659900232497718309964376031780310114211301223735270455668423244253084644756892418048*AA^43 - 210986521895671173774009184801397864784894426017751603470709603888003701223127982773199506802429549503139739300811283237762839037675917048572874755555714159734208012622090352189054037703098481547859466803566650654819254762539770808871253393590450286865234375/170422928867846741638271326346707688685963312498768473769946330308763542808142378285083895816498948374267126487134414929367361393107939595305754505968316534450493959602842283847323547551261785786980937592121886151612505585337535209311171232284357673375806503166317403245053906365614251579347030222861380076157281822897046104659444508518932994519836965250646796629040417078859170175680642199698802078522508278187119815895842228977227845596210528173021763779690891182307354246749032771962980829020697606659567996123486529761999382184805570809836321881686367752504010634362998321729005001381071951732788224651088887519169217208786054898050035578946129823205959401394986309859786256190681860685267807342411622734010539465518507868541354508288*AA^42 + 56674026160834614946963486422029932518177172187016590141189484963286165619633637170855220231338253521412188718841538646612350894388276027974391355942531055048208976387066788482132242798597813231937791482702587664262284139482517275610007345676422119140625/147936570197783629894332748564850424206565375432958744591967300615246130909845814483579770674044226019329102853415290737298056764850642009814023008653052547266053784377467260284135023916025855717865397215383581728830299987272165980304836139135727147027609811776317190316887071497929037829294297068456059093886529360153685854739101135867129335520691810113408677629375362047620807444167224131682987915384121769259652617965140823764954727080043861261303614392092787484641800561414090947884531969636022228003097218857193168196180019257643724661316251633408305340715287008995658265389761285921069402545823111676292437082612167715960117099001766995612959915977395313710925616197731125165522448511517193873621200289939704397151482524775481344*AA^41 - 6806845953027808065161610068376486550625542562652697862690348205942591477816448812734083686202964221849989081746835119405064394301998113102289421327217369906294691488433848585938513329191823649369329813810610024099053472212972337729297578334808349609375/147936570197783629894332748564850424206565375432958744591967300615246130909845814483579770674044226019329102853415290737298056764850642009814023008653052547266053784377467260284135023916025855717865397215383581728830299987272165980304836139135727147027609811776317190316887071497929037829294297068456059093886529360153685854739101135867129335520691810113408677629375362047620807444167224131682987915384121769259652617965140823764954727080043861261303614392092787484641800561414090947884531969636022228003097218857193168196180019257643724661316251633408305340715287008995658265389761285921069402545823111676292437082612167715960117099001766995612959915977395313710925616197731125165522448511517193873621200289939704397151482524775481344*AA^40 + 227972958570681898347326668308170779672952099862074127747779083326390103250559347245567047423734205084957681050138423055123205043910176320460521148045575380854730403535864964508533775756400310488404812999108753397425886078053736127912998199462890625/57074294057786894249356770279649083413026765213332848993814544990449896184354095093973676957578790902518944002089232537537830541994846454403558259511208544469928157553035208442953327128096394952880168678774529987974652772867347986228717646271499670921145760716171755523490382522349165829203046708509282057826593117343242999513542104887009774506439741556099026863184939061582101637410194495248066325379676608510668448289020379538948582978411983511305406787072834677716744043755436322486316346310193760803664050485028228470748464219769955502051023006716167183917934802853263219671975804753498997895765089381285662454711484458317946411651916279171666634250538315474894142051593798289167611308455707512971142087168095832234368258015232*AA^39 - 507072959141840865639034316010769323562863779398355667868514572132829828659085457765402462251316940977702216961239531139572037021020934383397189367251381518740631056881513267080825621043319052038961254560672908116014667712079244665801525115966796875/1826377409849180615979416648948770669216856486826651167802065439694396677899331043007157662642521308880606208066855441201210577343835086540913864304358673423037701041697126670174506468099084638492165397720784959615188888731755135559318964680687989469476664342917496176751692240715173306534497494672297025850450979754983775984433347356384312784206071729795168859621918049970627252397126223847938122412149651472341390345248652145246354655309183472361773017186330709686935809400173962319562123081926200345717249615520903311063950855032638576065632736214917349885373913691304423029503225752111967932664482860201141198550767502666174285172861320933493332296017226095196612545651001545253363561870582640415076546789379066631499784256487424*AA^38 + 403501013756462411998535428090280486639889024307320609691222079105721861343730228538070224607405421733439183602067583812277566748272973229565812473268407715216658107460571191657904843794671794244560577483710852586540340780629776418209075927734375/25366352914571952999714120124288481516900784539259043997250908884644398304157375597321634203368351512230641778706325572239035796442153979734914782004981575319968070023571203752423700945820619979057852746122013327988734565718821327212763398342888742631620338096076335788217947787710740368534687426004125359034041385485885777561574268838671010891750996247155123050304417360703156283293419775665807255724300714893630421461786835350643814657071992671691291905365704301207441797224638365549473931693419449246072911326679212653665984097675535778689343558540518748407971023490339208743100357668221776842562261947238072202093993092585753960734185012965185170778017029099952952022930577017407827248202536672431618705408042592104163670228992*AA^37 - 171846303604019040058027996927441875252034349233084435098782493104827739848814719978252493756196174613249500978464122145006899114243474432336708654281290035915468282835253333392221121515573406052877817674926061553009049021056853234767913818359375/228297176231147576997427081118596333652107060853331395975258179961799584737416380375894707830315163610075776008356930150151322167979385817614233038044834177879712630212140833771813308512385579811520674715098119951898611091469391944914870585085998683684583042864687022093961530089396663316812186834037128231306372469372971998054168419548039098025758966224396107452739756246328406549640777980992265301518706434042673793156081518155794331913647934045221627148291338710866976175021745289945265385240775043214656201940112913882993856879079822008204092026864668735671739211413052878687903219013995991583060357525142649818845937833271785646607665116686666537002153261899576568206375193156670445233822830051884568348672383328937473032060928*AA^36 + 22905036004897741773403533994588878474061615980929716926574070949924217830740177856357988558446666169979057379691516409395368322350256568952109601524410112910839253673292051533437171923026429539667918591068218603368222829885780811309814453125/792698528580373531241066253884015047403149516851845124914090902645137447004917987416301068855260984757207555584572674132469868638817311866716086937655674228749002188236600117263240654556894374345557898316312916499647955178713166475398856198215273207238135565502385493381810868365960636516708982062628917469813793296433930548799195901208469090367218632723597595322013042521973633852919367989556476741384397340425950670680838604707619208033499770990352872042678259412732556163269948923421060365419357788939778478958725395427062003052360493084041986204391210887749094484073100273221886177131930526330070685851189756315437284143304811272943281655162036586813032159373529750716580531793994601506329271013488084544001331003255114694656*AA^35 - 1358103868523054588856260169898099739156461991095861622007459044531660421358457545369390584452462882770284927387099617786735671992926672145035599162873804565642909205054863332898953902881731380338414863193197135160517063923180103302001953125/1585397057160747062482132507768030094806299033703690249828181805290274894009835974832602137710521969514415111169145348264939737277634623733432173875311348457498004376473200234526481309113788748691115796632625832999295910357426332950797712396430546414476271131004770986763621736731921273033417964125257834939627586592867861097598391802416938180734437265447195190644026085043947267705838735979112953482768794680851901341361677209415238416066999541980705744085356518825465112326539897846842120730838715577879556957917450790854124006104720986168083972408782421775498188968146200546443772354263861052660141371702379512630874568286609622545886563310324073173626064318747059501433161063587989203012658542026976169088002662006510229389312*AA^34 + 93513558355510078335194511505960214434457862076075888587685020235241601469434674022107716601615233417278728124314292490876089745783016488761627605023133344947332133636799404528353558210236710200716868879311505224904976785182952880859375/5504850892919260633618515651972326718077427200360035589681186823924565604200819357057646311494867949702830247115088014808818532214009110185528381511497737699645848529420834147661393434422877599621929849418839697914221910963285878301380945820939397272487052538211010370707019919208059975810479042101589704651484675669680073255549971536169924238661240505024983300847312795291483568423051166594142199592947203752957990768616934754914022278010415076321894944740821245921753862244930200857090696982078873534304017214991148579354597243419170090861402681974938964498257600583840974119596431785638406432847713096188817752190536695439616744950995011494180809630646056662316178824420698137458295843793953270927000587111120354189271629824*AA^33 - 406264410633603155613931373711662149246127456574536715770706447119681279682989345752372033768515864552582269669902035652435531580512272433366211215699806998039901126268836093062368356896178962524001310185894908499903976917266845703125/5504850892919260633618515651972326718077427200360035589681186823924565604200819357057646311494867949702830247115088014808818532214009110185528381511497737699645848529420834147661393434422877599621929849418839697914221910963285878301380945820939397272487052538211010370707019919208059975810479042101589704651484675669680073255549971536169924238661240505024983300847312795291483568423051166594142199592947203752957990768616934754914022278010415076321894944740821245921753862244930200857090696982078873534304017214991148579354597243419170090861402681974938964498257600583840974119596431785638406432847713096188817752190536695439616744950995011494180809630646056662316178824420698137458295843793953270927000587111120354189271629824*AA^32 - 60959378001945099528152340333264906658917783791916993950554955542389641199413726048600185806047099667184246151535822237245481898197938614047358458532983985376996742237998149768101484839529022681237080405480810441076755523681640625/6371355200138033140762170893486489257034059259675967117686558823986765745602800181779683230896837904748646119346166683806502930803251284936954145267937196411627139501644483967200686845396849073636492881271805205919238322874173470256227946552013191287600755252559039780910902684268587934965832224654617713716996152395463047749479133722418893794746806140075212153758463883439217093082235146520997916195540745084442118945158489299669007266215758190187378408264839405002029933153854399140151269655183881405444464369202718263141894957661076494052549400433957134835946296972038164490273647900044451889870038305774094620590898953055111973322910892933079640776210713729532614380116548770206360930317075545054398827674907817348694016*AA^31 + 32200009731757516157207245976444199689079047862790283976648389143006773439590424856919409052512260382170250155913967603325104834751405570631079996309186574991479642578811363072780784131502457844131726005798554979264736175537109375/76456262401656397689146050721837871084408711116111605412238705887841188947233602181356198770762054856983753432154000205678035169639015419243449743215246356939525674019733807606408242144762188883637914575261662471030859874490081643074735358624158295451209063030708477370930832211223055219589986695855412564603953828745556572993749604669026725536961673680902545845101566601270605116986821758251974994346488941013305427341901871596028087194589098282248540899178072860024359197846252789681815235862206576865333572430432619157702739491932917928630592805207485618031355563664457973883283774800533422678440459669289135447090787436661343679874930715196955689314528564754391372561398585242476331163804906540652785932098893808184328192*AA^30 - 10295864152264624893270306541124699100959362678507823774876465840242160544242004970915567333855966103254638645776673255986032459898784910120056824109597062327313997366546456213586332960976759576254835337749682366847991943359375/1061892533356338856793695148914414876172343209945994519614426470664460957600466696963280538482806317458107686557694447301083821800541880822825690877989532735271189916940747327866781140899474845606082146878634200986539720479028911709371324425335531881266792542093173296818483780711431322494305370775769618952832692065910507958246522287069815632457801023345868692293077313906536182180372524420166319365923457514073686490859748216611501211035959698364563068044139900833671655525642399856691878275863980234240744061533786377190315826276846082342091566738992855805991049495339694081712274650007408648311673050962349103431816492175851995553818482155513273462701785621588769063352758128367726821719512590842399804612484636224782336*AA^29 + 134278614011421659377297280977738078137799642250078053866129744309137343983386578206405184182573233610884189848987609818964764225338193856680938118281625052351277231507739357047450692272718253406083022127859294414520263671875/1061892533356338856793695148914414876172343209945994519614426470664460957600466696963280538482806317458107686557694447301083821800541880822825690877989532735271189916940747327866781140899474845606082146878634200986539720479028911709371324425335531881266792542093173296818483780711431322494305370775769618952832692065910507958246522287069815632457801023345868692293077313906536182180372524420166319365923457514073686490859748216611501211035959698364563068044139900833671655525642399856691878275863980234240744061533786377190315826276846082342091566738992855805991049495339694081712274650007408648311673050962349103431816492175851995553818482155513273462701785621588769063352758128367726821719512590842399804612484636224782336*AA^28 - 321689753709302141632417965517770897460720698045074699668816960573973937815209950282738827422000071174513792123380593812979347965127896273565135680210138483873636811759504532247389498866851909042452462017536163330078125/614521141988622023607462470436582682970106024274302384036126429782674165278047857038935496807179581862330837128295397743682767245683958809505608146984683295874531201933302851774757604687196091207223464628839236682025301203141731313293590523921025394251616054452067880103289224948744978295315608087829640597704104204809321735096367064276513676190857073695525863595530852955171401724752618298707360744168667542866716719247539477205729867497661862479492516229247627797263689540302314731881874002236099672593023183757978227540692029095397038392414101122102347109948524013506767408398307089124657782587773756343952027448967877416581015945496806802959070290915385197678685800551364657620212281087680897478240627669261942259712*AA^27 - 12593255079636833056011396281583364726248006539983953243456412061722193907753767165001178304429643799327477849819651959261722695126655922531105438226919631748534958462703935370206901556144885034882463514804840087890625/1229042283977244047214924940873165365940212048548604768072252859565348330556095714077870993614359163724661674256590795487365534491367917619011216293969366591749062403866605703549515209374392182414446929257678473364050602406283462626587181047842050788503232108904135760206578449897489956590631216175659281195408208409618643470192734128553027352381714147391051727191061705910342803449505236597414721488337335085733433438495078954411459734995323724958985032458495255594527379080604629463763748004472199345186046367515956455081384058190794076784828202244204694219897048027013534816796614178249315565175547512687904054897935754833162031890993613605918140581830770395357371601102729315240424562175361794956481255338523884519424*AA^26 + 12880075926766722374416282559063893524334784196174601489054928750598379427372735574618078714848123493592351460428743736690505845543752811665245139946313646200143369007566408381837419483417761512100696563720703125/79027924638454478344581079017050242151505404356263166671312555270405628250777759392867219239606427708633080906416589216008586322747422686407614216433215444428309053746566724765272325705657933540023593702268420355198727006576868738849484378076263553787502064615749470177892132838058767784891410505122124562461947557202844873340582184191938487164462072234506926902717445081683565036619421077508662647141032348619690936117224727006909705182312482314749551984213943903969095877096491092062998199876041624561859977335130944899780353535930689093674652922081063157143585907086775644084144430185784179859538806114191361554651218803572661515624589352232390726712369495586250745955679611319471743967037152453477446973927718912*AA^25 - 167273713334632758109302370896933682134217976573696123234479594163615317238606955514520502790235370046653915070503165411565010981087698852795391427874203197404459337760602706257628824459970928728580474853515625/237083773915363435033743237051150726454516213068789500013937665811216884752333278178601657718819283125899242719249767648025758968242268059222842649299646333284927161239700174295816977116973800620070781106805261065596181019730606216548453134228790661362506193847248410533676398514176303354674231515366373687385842671608534620021746552575815461493386216703520780708152335245050695109858263232525987941423097045859072808351674181020729115546937446944248655952641831711907287631289473276188994599628124873685579932005392834699341060607792067281023958766243189471430757721260326932252433290557352539578616418342574084663953656410717984546873768056697172180137108486758752237867038833958415231901111457360432340921783156736*AA^24


==> anc/independent_checks/input/thin3.json <==
[[["H", "S1/2", "S2", ["-1", "1/phi"], ["phi", "phibar"], "-1", "phibar"], "Mat([2, -7])", "[bb, 11; 1048041*bb^3 - 60057855*bb^2 + 1152009000*bb - 7395032560, 1]"], [["H", "S1/2", "S2", ["-1", "1/phi"], ["phi", "phibar"], "-phi", "-1"], "Mat([2, -8])", "[bb, 11; 907380*bb^3 + 252720*bb^2 + 103572*bb - 51691, 1]"], [["H", "S1/2", "S2", ["-phi", "1/phi"], ["-1", "phibar"], "-1", "phi"], "Mat([2, -8])", "[bb, 11; 236961*bb^3 - 12319830*bb^2 + 215134245*bb - 1255113095, 1]"], [["H", "S1/2", "S2", ["-phi", "1/phi"], ["-1", "phibar"], "1/phi", "-1"], "Mat([2, -8])", "[bb, 11; 782925*bb^3 - 36810*bb^2 - 8730*bb - 16369, 1]"], [["H", "S1/2", "S2", ["-phi", "1/phi"], ["phi", "phibar"], "-1", "-1"], "[dd - 1, 6; dd, 3; bb, 11]", "[bb, 7; 3*bb - 4, 12]"], [["H", "S1/2", "S2", ["-phi", "1/phi"], ["-1", "phi"], "-1", "phibar"], "Mat([2, -8])", "[bb, 11; 236961*bb^3 - 12319830*bb^2 + 215134245*bb - 1255113095, 1]"], [["H", "S1/2", "S2", ["-phi", "1/phi"], ["-1", "phi"], "-phi", "-1"], "Mat([2, -8])", "[bb, 11; 782925*bb^3 - 36810*bb^2 - 8730*bb - 16369, 1]"], [["H", "S1/2", "S2", ["-1", "-phi"], ["phi", "phibar"], "-1", "phi"], "Mat([2, -7])", "[bb, 11; 1048041*bb^3 - 60057855*bb^2 + 1152009000*bb - 7395032560, 1]"], [["H", "S1/2", "S2", ["-1", "-phi"], ["phi", "phibar"], "1/phi", "-1"], "Mat([2, -8])", "[bb, 11; 907380*bb^3 + 252720*bb^2 + 103572*bb - 51691, 1]"], [["H", "S1/2", "S1", ["-phi", "1/phi"], ["-1", "-1"], "-1", "1"], "Mat([2, -5])", "[bb, 8; bb + 1, 1]"], [["H", "S1/2", "S1", ["-phi", "1/phi"], ["-1", "-1"], "1", "-1"], "Mat([2, -5])", "[bb, 8; 9*bb^2 + 14*bb + 9, 1]"], [["H", "S1/2", "S1E", ["-phi", "1/phi"], ["-1", "1"], "-1", "-1"], "[dd - 1, 4; dd, 2; bb, 8]", "[bb - 5, 4; bb - 2, 6; bb, 5; bb + 10, 4; bb^2 + 5, 1]"], [["H", "S1/2", "S1E", ["-phi", "1/phi"], ["-1", "-1"], "-1", "1"], "Mat([2, -5])", "[bb, 8; bb + 1, 1]"], [["H", "S1/2", "S1E", ["-phi", "1/phi"], ["-1", "-1"], "1", "-1"], "Mat([2, -5])", "[bb, 8; 9*bb^2 + 14*bb + 9, 1]"], [["H", "S1", "S2", ["-1", "-1"], ["phi", "phibar"], "-1", "1"], "matrix(0,2)", "[bb, 11; 211*bb^3 - 4875*bb^2 + 37545*bb - 96385, 1]"], [["H", "S1", "S2", ["-1", "-1"], ["phi", "phibar"], "1", "-1"], "matrix(0,2)", "[bb, 11; bb^3 - 15*bb + 10, 1]"], [["H", "S1E", "S2", ["-1", "1"], ["phi", "phibar"], "-1", "-1"], "[dd - 1, 6; dd, 3; bb, 11]", "[bb - 5, 9; bb - 1, 12; bb, 7; bb + 20, 6; bb^2 + 4*bb + 9, 3]"], [["H", "S1E", "S2", ["-1", "-1"], ["phi", "phibar"], "-1", "1"], "matrix(0,2)", "[bb, 11; 211*bb^3 - 4875*bb^2 + 37545*bb - 96385, 1]"], [["H", "S1E", "S2", ["-1", "-1"], ["phi", "phibar"], "1", "-1"], "matrix(0,2)", "[bb, 11; bb^3 - 15*bb + 10, 1]"], [["V", "S1/2", "S2", ["-1", "1/phi"], ["phi", "phibar"], "-1", "phibar"], "Mat([2, -8])", "Mat([bb, 1])"], [["V", "S1/2", "S2", ["-1", "1/phi"], ["phi", "phibar"], "-phi", "-1"], "Mat([2, -9])", "Mat([bb, 1])"], [["V", "S1/2", "S2", ["-phi", "1/phi"], ["-1", "phibar"], "-1", "phi"], "Mat([2, -9])", "Mat([bb, 1])"], [["V", "S1/2", "S2", ["-phi", "1/phi"], ["-1", "phibar"], "1/phi", "-1"], "Mat([2, -9])", "Mat([bb, 1])"], [["V", "S1/2", "S2", ["-phi", "1/phi"], ["phi", "phibar"], "-1", "-1"], "Mat([bb, 1])", "[bb, 18; 28083375*bb^3 - 25141050*bb^2 + 8433945*bb - 818221, 1; 8460787849749559617094695568084716796875*bb^27 - 110720115383847789456582069396972656250000*bb^26 + 674923851331110486348773002624511718750000*bb^25 - 2522150267951618585300278079509735107421875*bb^24 + 6346019130362794879580702679634094238281250*bb^23 - 10922369531398450919159334523200988769531250*bb^22 + 11758712030106177801586351057556152343750000*bb^21 - 3540066443071606898889155416536712646484375*bb^20 - 13478931795018073664609814224729003906250000*bb^19 + 29703282034096260521317678086605621337890625*bb^18 - 32079138788834557390024593887030767822265625*bb^17 + 16241136099557965380333008230403638916015625*bb^16 + 7947567512706788250749058971541950683593750*bb^15 - 24580908133158295118705485875061385742187500*bb^14 + 25268771708837942619444162408062666894531250*bb^13 - 14215080565556123062527500338530436376953125*bb^12 + 1657040449292942339570412838654756241015625*bb^11 + 5393233264967921848277675691728289698203125*bb^10 - 6388086475064798684521931225724858866390625*bb^9 + 4374654436307623716216147468353081247618750*bb^8 - 2151128778777576749303090795202193054372500*bb^7 + 800287832978410695979856786742645639072000*bb^6 - 227350567840141835892664141204150552728000*bb^5 + 48679161625087306324156173606330348223200*bb^4 - 7598041934722657216158125563111362744000*bb^3 + 812406945992385464899945268110216640640*bb^2 - 52795667882512422461366381948044239360*bb + 1556057109412299396120098822709659136, 1]"], [["V", "S1/2", "S2", ["-phi", "1/phi"], ["-1", "phi"], "-1", "phibar"], "Mat([2, -9])", "Mat([bb, 1])"], [["V", "S1/2", "S2", ["-phi", "1/phi"], ["-1", "phi"], "-phi", "-1"], "Mat([2, -9])", "Mat([bb, 1])"], [["V", "S1/2", "S2", ["-1", "-phi"], ["phi", "phibar"], "-1", "phi"], "Mat([2, -8])", "Mat([bb, 1])"], [["V", "S1/2", "S2", ["-1", "-phi"], ["phi", "phibar"], "1/phi", "-1"], "Mat([2, -9])", "Mat([bb, 1])"], [["V", "S1/2", "S1", ["-phi", "1/phi"], ["-1", "-1"], "-1", "1"], "Mat([bb, -6])", "[bb, 55; bb + 1, 1]"], [["V", "S1/2", "S1", ["-phi", "1/phi"], ["-1", "-1"], "1", "-1"], "Mat([bb, -6])", "[bb, 54; 57*bb^2 + 86*bb + 33, 1]"], [["V", "S1/2", "S1E", ["-phi", "1/phi"], ["-1", "1"], "-1", "-1"], "[bb, -6; aa, 3; aa + 1, 4]", "[bb, 12; bb + 1, 6; 5*bb - 1, 4; 5*bb + 1, 4; 9*bb^2 - 4*bb + 1, 1]"], [["V", "S1/2", "S1E", ["-phi", "1/phi"], ["-1", "-1"], "-1", "1"], "Mat([bb, -6])", "[bb, 55; bb + 1, 1]"], [["V", "S1/2", "S1E", ["-phi", "1/phi"], ["-1", "-1"], "1", "-1"], "Mat([bb, -6])", "[bb, 54; 57*bb^2 + 86*bb + 33, 1]"], [["V", "S1", "S2", ["-1", "-1"], ["phi", "phibar"], "-1", "1"], "matrix(0,2)", "Mat([bb, 1])"], [["V", "S1", "S2", ["-1", "-1"], ["phi", "phibar"], "1", "-1"], "matrix(0,2)", "Mat([bb, 1])"], [["V", "S1E", "S2", ["-1", "1"], ["phi", "phibar"], "-1", "-1"], "Mat([bb, 1])", "[bb, 18; 5*bb - 2, 9; 5*bb + 1, 9; 10*bb - 1, 6; 5*bb^2 + 1, 3]"], [["V", "S1E", "S2", ["-1", "-1"], ["phi", "phibar"], "-1", "1"], "matrix(0,2)", "Mat([bb, 1])"], [["V", "S1E", "S2", ["-1", "-1"], ["phi", "phibar"], "1", "-1"], "matrix(0,2)", "Mat([bb, 1])"]]

==> anc/independent_checks/logs/gate11.log <==
exact (1,1) configurations: 49
Groebner analysis done in 136s
nonempty (config, branch) pairs: 12
   ('-1', 'phi', '-1', 'phi') generic [b**4*m**2 - 4*b**2*m + 4, d - 2, a - 2]
   ('-1', 'phi', '1/phi', '-1') degree-drop [b**2*m - 1, d - 1, a - 2]
   ('-1', '1/phi', '-1', '1/phi') generic [b**4*m**2 + b**2*m/2 + 1/16, d - 1/2, a - 1/2]
   ('-1', '1/phi', 'phi', '-1') degree-drop [b**2*m + 1/2, d - 1, a - 1/2]
   ('-1', '1', '-1', '1') generic [m - 1, d - 1, a - 1, b**2 - 4*b + 2]
   ('-1', '1', '1', '-1') generic [m + 1, -4*b + d - 3, a - 1, b**2 + 4*b + 2]
   ('phi', '-1', '-1', '1/phi') k-factor [b**2*m + 1/2, d - 1/2, a - 1]
   ('phi', '-1', 'phi', '-1') no-root-A [b**2*m + 1, d - 1, a - 1]
   ('1/phi', '-1', '-1', 'phi') k-factor [b**2*m - 1, d - 2, a - 1]
   ('1/phi', '-1', '1/phi', '-1') no-root-A [b**2*m - 1/2, d - 1, a - 1]
   ('1', '-1', '-1', '1') generic [m + 1, d - 1, a + 4*b - 3, b**2 - 4*b + 2]
   ('1', '-1', '1', '-1') generic [m - 1, 4*b + 3*d - 1, 3*a + 4*b - 1, 7*b**2 + 4*b - 2]


==> anc/independent_checks/logs/gate_thin.log <==
0 ['H', 'S1/2', 'S2'] 1s []
1 ['H', 'S1/2', 'S2'] 2s []
2 ['H', 'S1/2', 'S2'] 3s []
3 ['H', 'S1/2', 'S2'] 5s []
4 ['H', 'S1/2', 'S2'] 53s []
5 ['H', 'S1/2', 'S2'] 54s []
6 ['H', 'S1/2', 'S2'] 55s []
7 ['H', 'S1/2', 'S2'] 56s []
8 ['H', 'S1/2', 'S2'] 57s []
9 ['H', 'S1/2', 'S1'] 57s []
10 ['H', 'S1/2', 'S1'] 57s []
11 ['H', 'S1/2', 'S1E'] 58s [((1, 2), ['d - 1', '2*b + 5']), ((1, 3), ['-4*b**4 + 80*b**3 - 600*b**2 + 2000*b + 2025*d**2 - 8100*d + 5600', '-b**4 + 20*b**3 - 180*b**2 + 225*b*d + 350*b - 1125*d + 875', 'b**5 - 15*b**4 + 80*b**3 - 200*b**2 + 375*b - 625']), ((2, 3), ['d + 1', 'b + 10'])]
12 ['H', 'S1/2', 'S1E'] 58s []
13 ['H', 'S1/2', 'S1E'] 58s []
14 ['H', 'S1', 'S2'] 58s []
15 ['H', 'S1', 'S2'] 58s []
16 ['H', 'S1E', 'S2'] 67s [((0, 2), ['d - 1', 'b**2 + 10*b + 25']), ((0, 3), ['-13174430155755202924*b**14 - 852367713665894337978*b**13 - 1617673982', '-207674086130548918*b**14 - 13400537756464881801*b**13 - 2527339418421', '-88310992487*b**14 - 5837463958164*b**13 - 117510903475765*b**12 - 182', 'b**15 + 67*b**14 + 1385*b**13 + 2955*b**12 - 183050*b**11 - 869278*b**'])]
17 ['H', 'S1E', 'S2'] 68s []
18 ['H', 'S1E', 'S2'] 68s []
19 ['V', 'S1/2', 'S2'] 69s []
20 ['V', 'S1/2', 'S2'] 69s []
21 ['V', 'S1/2', 'S2'] 70s []
22 ['V', 'S1/2', 'S2'] 71s []
23 ['V', 'S1/2', 'S2'] 216s []
24 ['V', 'S1/2', 'S2'] 216s []
25 ['V', 'S1/2', 'S2'] 217s []
26 ['V', 'S1/2', 'S2'] 218s []
27 ['V', 'S1/2', 'S2'] 219s []
28 ['V', 'S1/2', 'S1'] 219s []
29 ['V', 'S1/2', 'S1'] 219s []
30 ['V', 'S1/2', 'S1E'] 220s [((0, 1), ['a + 1', '20*b - 1']), ((0, 2), ['343*a**2 - 1372*a + 58500*b**4 - 11600*b**3 - 7080*b**2 + 2352*b + 118', '245*a*b - 49*a + 21375*b**4 - 21200*b**3 + 10040*b**2 - 2646*b + 263', '1125*b**5 - 1175*b**4 + 560*b**3 - 144*b**2 + 19*b - 1']), ((1, 2), ['a - 1', '5*b + 1'])]
31 ['V', 'S1/2', 'S1E'] 220s []
32 ['V', 'S1/2', 'S1E'] 220s []
33 ['V', 'S1', 'S2'] 220s []
34 ['V', 'S1', 'S2'] 220s []
35 ['V', 'S1E', 'S2'] 231s [((0, 3), ['130203045*a**3 - 781218270*a**2 + 2314720800000*a*b**4 - 2777664960000', '3906091350*a**2*b - 1562436540*a**2 + 2531725875000*a*b**4 - 287893399', '8037225000*a*b**5 - 11252115000*a*b**4 + 5867174250*a*b**3 - 138240270', '3906250000*b**15 - 9375000000*b**14 + 11953125000*b**13 - 11109375000*']), ((1, 3), ['a - 1', '25*b**2 + 10*b + 1'])]
36 ['V', 'S1E', 'S2'] 232s []
37 ['V', 'S1E', 'S2'] 232s []


==> anc/independent_checks/logs/gate_thin_pts.log <==
11 ['H', 'S1/2', 'S1E'] (1, 2) finite rational: ['{b: -5/2, d: 1}'] admissible: []
11 ['H', 'S1/2', 'S1E'] (1, 3) finite rational: ['{b: 5, d: 2}'] admissible: []
11 ['H', 'S1/2', 'S1E'] (2, 3) finite rational: ['{b: -10, d: -1}'] admissible: []
16 ['H', 'S1E', 'S2'] (0, 2) finite rational: ['{b: -5, d: 1}'] admissible: []
16 ['H', 'S1E', 'S2'] (0, 3) finite rational: ['{b: -20, d: -2}', '{b: 5, d: 2}'] admissible: []
30 ['V', 'S1/2', 'S1E'] (0, 1) finite rational: ['{a: -1, b: 1/20}'] admissible: []
30 ['V', 'S1/2', 'S1E'] (0, 2) finite rational: ['{a: 2, b: 1/5}'] admissible: [{'a': 2, 'b': 1/5, 'd': 1, 'm': 25}]
30 ['V', 'S1/2', 'S1E'] (1, 2) finite rational: ['{a: 1, b: -1/5}'] admissible: [{'a': 1, 'b': -1/5, 'd': 1, 'm': 25/2}]
35 ['V', 'S1E', 'S2'] (0, 3) finite rational: ['{a: -2, b: 1/10}', '{a: 2, b: 2/5}'] admissible: [{'a': 2, 'b': 2/5, 'd': 2, 'm': 25/2}]
35 ['V', 'S1E', 'S2'] (1, 3) finite rational: ['{a: 1, b: -1/5}'] admissible: [{'a': 1, 'b': -1/5, 'd': 2, 'm': 25}]
admissible candidate points: [(30, ['V', 'S1/2', 'S1E', ['-phi', '1/phi'], ['-1', '1'], '-1', '-1'], {'a': 2, 'b': 1/5, 'd': 1, 'm': 25}), (30, ['V', 'S1/2', 'S1E', ['-phi', '1/phi'], ['-1', '1'], '-1', '-1'], {'a': 1, 'b': -1/5, 'd': 1, 'm': 25/2}), (35, ['V', 'S1E', 'S2', ['-1', '1'], ['phi', 'phibar'], '-1', '-1'], {'a': 2, 'b': 2/5, 'd': 2, 'm': 25/2}), (35, ['V', 'S1E', 'S2', ['-1', '1'], ['phi', 'phibar'], '-1', '-1'], {'a': 1, 'b': -1/5, 'd': 2, 'm': 25})]


==> anc/independent_checks/logs/thin_points.log <==
Vhalf1E P1 gamma,beta_l 0 0 sample resultant nonzero True
Vhalf1E P1 gamma,beta_l 0 1/2 sample resultant nonzero True
Vhalf1E P1 gamma,beta_l 1/2 0 sample resultant nonzero True
Vhalf1E P1 gamma,beta_l 1/2 1/2 sample resultant nonzero True
Vhalf1E P1 gamma,beta_l -1/2 0 sample resultant nonzero True
Vhalf1E P1 gamma,beta_l -1/2 1/2 sample resultant nonzero True
V1E2 P2 gamma,beta_l 0 0 sample resultant nonzero True
V1E2 P2 gamma,beta_l 0 1/2 sample resultant nonzero True
V1E2 P2 gamma,beta_l 0 -1/2 sample resultant nonzero True
V1E2 P2 gamma,beta_l 1 0 sample resultant nonzero True
V1E2 P2 gamma,beta_l 1 1/2 sample resultant nonzero True
V1E2 P2 gamma,beta_l 1 -1/2 sample resultant nonzero True
Vhalf1E P3 gamma,beta_l 0 0 sample resultant nonzero True
Vhalf1E P3 gamma,beta_l 0 1/2 sample resultant nonzero True
Vhalf1E P3 gamma,beta_l 1/2 0 sample resultant nonzero True
Vhalf1E P3 gamma,beta_l 1/2 1/2 sample resultant nonzero True
Vhalf1E P3 gamma,beta_l -1/2 0 sample resultant nonzero True
Vhalf1E P3 gamma,beta_l -1/2 1/2 sample resultant nonzero True
V1E2 P4 gamma,beta_l 0 0 sample resultant nonzero True
V1E2 P4 gamma,beta_l 0 1/2 sample resultant nonzero True
V1E2 P4 gamma,beta_l 0 -1/2 sample resultant nonzero True
V1E2 P4 gamma,beta_l 1 0 sample resultant nonzero True
V1E2 P4 gamma,beta_l 1 1/2 sample resultant nonzero True
V1E2 P4 gamma,beta_l 1 -1/2 sample resultant nonzero True
seconds 2.5162758827209473


==> anc/independent_checks/logs/v2_U_certificate.log <==
checked 100 seconds 0.04801344871520996
checked 200 seconds 0.11493301391601562
checked 300 seconds 0.18471646308898926
checked 400 seconds 0.2577362060546875
checked 500 seconds 0.332747220993042
checked 600 seconds 0.42779111862182617
checked 700 seconds 0.5013973712921143
checked 800 seconds 0.574836254119873
Exact resultant identity certified: degree bound 891 distinct integer evaluations 892 seconds 0.6853578090667725


==> anc/independent_checks/logs/v2_extra_branch.log <==
exact (1,1) configurations: 49
Omitted pure kappa^2 branch survivors: []


==> anc/independent_checks/logs/v2_points.log <==
Vhalf1E gamma,beta_l 0 0 sample resultant nonzero True
Vhalf1E gamma,beta_l 0 1/2 sample resultant nonzero True
Vhalf1E gamma,beta_l 1/2 0 sample resultant nonzero True
Vhalf1E gamma,beta_l 1/2 1/2 sample resultant nonzero True
Vhalf1E gamma,beta_l -1/2 0 sample resultant nonzero True
Vhalf1E gamma,beta_l -1/2 1/2 sample resultant nonzero True
V1E2 gamma,beta_l 0 0 sample resultant nonzero True
V1E2 gamma,beta_l 0 1/2 sample resultant nonzero True
V1E2 gamma,beta_l 0 -1/2 sample resultant nonzero True
V1E2 gamma,beta_l 1 0 sample resultant nonzero True
V1E2 gamma,beta_l 1 1/2 sample resultant nonzero True
V1E2 gamma,beta_l 1 -1/2 sample resultant nonzero True
seconds 0.7494287490844727


==> anc/independent_checks/logs/v2_ranktwo.log <==
exp 1 terms 8 seconds 0.0
exp 2 terms 36 seconds 0.0
exp 3 terms 116 seconds 0.0
exp 4 terms 293 seconds 0.0
exp 5 terms 628 seconds 0.0
exp 6 terms 1200 seconds 0.0
exp 7 terms 2098 seconds 0.0
exp 8 terms 3431 seconds 0.0
exp 9 terms 5314 seconds 0.01
exp 10 terms 7895 seconds 0.01
Psi 1 terms 16 degrees (3, 3) seconds 0.01
Psi 2 terms 45 degrees (6, 6) seconds 0.01
Psi 3 terms 96 degrees (9, 9) seconds 0.02
Psi 4 terms 165 degrees (12, 12) seconds 0.03
Psi 5 terms 252 degrees (15, 15) seconds 0.07
edge verified 2 bottom
edge verified 2 left
edge verified 2 top
edge verified 2 right
edge verified 3 bottom
edge verified 3 left
edge verified 3 top
edge verified 3 right
edge verified 4 bottom
edge verified 4 left
edge verified 4 top
edge verified 4 right
edge verified 5 bottom
edge verified 5 left
edge verified 5 top
edge verified 5 right
All supports and four full edges passed through order five. Seconds 1.7367630004882812


==> anc/independent_checks/logs/v2_resultants.log <==
R 1 degrees (47, 18) expected degrees (47, 18) quotient 1 remainder zero True seconds 4.36016845703125
R 2 degrees (66, 27) expected degrees (66, 27) quotient -1 remainder zero True seconds 26.093019008636475


==> anc/independent_checks/logs/v2_symbolic_top.log <==
exp 1 terms 8 seconds 0.0
exp 2 terms 42 seconds 0.0
exp 3 terms 164 seconds 0.0
exp 4 terms 525 seconds 0.0
exp 5 terms 1442 seconds 0.0
exp 6 terms 3516 seconds 0.0
exp 7 terms 7788 seconds 0.01
exp 8 terms 15962 seconds 0.01
exp 9 terms 30670 seconds 0.02
exp 10 terms 55825 seconds 0.04
order 1 no Y powers above 3 raw top terms 18 log top terms 18 degrees (3, 3, 0, 0, 4, 2, 0) seconds 0.04
order 2 no Y powers above 6 raw top terms 106 log top terms 56 degrees (5, 5, 0, 0, 6, 3, 0) seconds 0.05
order 3 no Y powers above 9 raw top terms 369 log top terms 162 degrees (8, 9, 0, 0, 9, 4, 0) seconds 0.13
order 4 no Y powers above 12 raw top terms 936 log top terms 337 degrees (11, 11, 0, 0, 12, 5, 0) seconds 0.62
order 5 no Y powers above 15 raw top terms 2000 log top terms 616 degrees (14, 15, 0, 0, 15, 6, 0) seconds 2.9
Full symbolic top edge order 2 matches rank-one exactly
Full symbolic top edge order 3 matches rank-one exactly
Full symbolic top edge order 4 matches rank-one exactly
Full symbolic top edge order 5 matches rank-one exactly
COMPLETE all-parameter top edges and degree bounds through order five; seconds 4.378050804138184

